AI Language Models Could Both Help and Harm Equity in Marine Policymaking: The Case Study of the BBNJ Question-Answering Bot

AI Large Language Models (LLMs) like ChatGPT are set to reshape some aspects of policymaking processes. Policy practitioners are already using ChatGPT for help with a variety of tasks: from drafting statements, submissions, and presentations, to conducting background research. We are cautiously hopeful that LLMs could be used to promote a marginally more balanced footing among decision makers in policy negotiations by assisting with certain tedious work, particularly benefiting developing countries who face capacity constraints that put them at a disadvantage in negotiations. However, the risks are particularly concerning for environmental and marine policy uses, due to the urgency of crises like climate change, high uncertainty, and trans-boundary impact. To explore the realistic potentials, limitations, and equity risks for LLMs in marine policymaking, we present a case study of an AI chatbot for the recently adopted Biodiversity Beyond National Jurisdiction Agreement (BBNJ), and critique its answers to key policy questions. Our case study demonstrates the dangers of LLMs in marine policymaking via their potential bias towards generating text that favors the perspectives of mainly Western economic centers of power, while neglecting developing countries' viewpoints. We describe several ways these biases can enter the system, including: (1) biases in the underlying foundational language models; (2) biases arising from the chatbot's connection to UN negotiation documents, and (3) biases arising from the application design. We urge caution in the use of generative AI in ocean policy processes and call for more research on its equity and fairness implications. Our work also underscores the need for developing countries' policymakers to develop the technical capacity to engage with AI on their own terms.

==> anc/Dockerfile <==
# syntax=docker/dockerfile:1
FROM python:3
ENV PYTHONDONTWRITEBYTECODE=1
ENV PYTHONUNBUFFERED=1
WORKDIR /code
COPY requirements.txt /code/
RUN pip install -r requirements.txt
COPY . /code/

==> anc/README.md <==
This is code for the "BBNJ Question-Answering Bot," a chatbot that tries to answer questions about the UN Biodiversity Beyond National Juristiction Agreement. It accompanies the paper "AI Language Models Can Help or Harm Equity in Marine Policy: The Case Study of the BBNJ Question-Answering Bot." The bot works by searching an embeddings index for passages relevant to a user's query, and then sending the passages and query to OpenAI's GPT API.

The easiest way to run the application is via docker-compose, which has all of the neccesary images and configuration. If you don't want to use docker, you'll need to install Weaviate on your system, along with the packages from requirements.txt.

Before you can run the bot, you need to build or restore the embeddings index. There is a backup included in this respository, which you can restore to your weaviate instance with weaviate_backup_restore.py. Alternatively, you can rebuild the index using index-builder/buildindex.py. If you want to modify the documents in the index, one way is to edit document-manifest.csv before running the builder script. The index-builder consumes JSON files from index-builder/document-json, in the format output by AI2's Science Parse software (v1) for extracting text and headings from PDF's.

Once the embeddings index is restored or built, you can run the BBNJ Question-Answering Bot by running gradioserver.py. (Or if you use docker, this script will start automatically).

==> anc/docker-compose.yml <==
services:
  ocean-policy-ai-web:
    build: 
      context: .
      dockerfile: Dockerfile
    # command: python manage.py runserver 0.0.0.0:8000
    command: python gradioserver.py
    volumes:
      - .:/code
      - ./logs:/logs
    ports:
      #- "8000"
      - "7860:7860"
    expose:
      - 7860
    environment: 
      - WEAVIATE_HOST=docker-ocean-policy-ai-weaviate-1
      - LOGGING_PATH=./logs
    depends_on:
      - ocean-policy-ai-weaviate
  ocean-policy-ai-weaviate:
    command:
    - --host
    - 0.0.0.0
    - --port
    - '8080'
    - --scheme
    - http
    image: semitechnologies/weaviate:1.17.2
    ports:
    - 8080
    restart: on-failure:0
    volumes:
      - /var/weaviate:/var/lib/weaviate
      - ./weaviate-backup:/var/weaviate-backups
    environment:
      QUERY_DEFAULTS_LIMIT: 25
      AUTHENTICATION_ANONYMOUS_ACCESS_ENABLED: 'true'
      PERSISTENCE_DATA_PATH: '/var/lib/weaviate'
      BACKUP_FILESYSTEM_PATH: '/var/weaviate-backups'
      DEFAULT_VECTORIZER_MODULE: 'text2vec-openai'
      ENABLE_MODULES: 'text2vec-openai,qna-openai,backup-filesystem'
      CLUSTER_HOSTNAME: 'openai-weaviate-cluster'
      # The following parameter (`OPENAI_APIKEY`) is optional, as you can also provide it at insert/query time
      # OPENAI_APIKEY: sk-foobar 

==> anc/gradioserver.py <==
""" 
This script has all the code for running the BBNJ Question-Answering Bot App.

It includes: 
- the web server, via Gradio 
- user interface 
- routines for searching the embeddings index for relevant passages 
- OpenAI API calls, along with prompt templates 

When run via the command line, it will run the web server provided by Gradio.
"""


import gradio as gr
import openai_key
import weaviate
import json
import os 



# Grabs the OpenAI API key from a separate file
import openai
openai.api_key = openai_key.OPENAI_KEY #openai_key.OPENAI_KEY_gpt4

# These parameters are set in docker-compsoe
WEAVIATE_HOST = os.environ['WEAVIATE_HOST']
LOGGING_PATH = os.environ['LOGGING_PATH']

# Max tokens for the query to send to GPT. This should be a bit under the model's context size limit, to make sure we have room for the response.
MAX_TOKENS = 3000 #000

# Model name
MODEL_NAME = 'gpt-3.5-turbo' #'gpt-4'



# Set up logging
import logging
import logging.handlers
log_handler = logging.handlers.RotatingFileHandler(os.path.join(LOGGING_PATH,'log'), maxBytes=1000000,backupCount=10)
log_formatter = logging.Formatter('{asctime}\t{levelname:8s}\t{message}', style='{')
log_handler.setFormatter(log_formatter)
logger = logging.getLogger()
logger.setLevel('INFO')
logger.addHandler(log_handler)




# For token counting, get the encoding used by the GPT and text-embedding-ada models.
import tiktoken
oiaEncoding = tiktoken.get_encoding('cl100k_base')
def countTokens(string):
    """Returns the number of tokens in a text string."""
    return len(oiaEncoding.encode(string))


# Define the groups of documents turned on/off by the checkboxes in the interface. These are the labels for the checkboxes, paired with the corresponding document IDs in the vector index.
document_groups = [
    ('BBNJ final draft agreement', [0]),
    ('Prior 5th-session draft agreements', [1,5,45]),
    ('Small group work outcomes', [2]),
    ('Delegates\' submitted proposals',[6]),
    ('President\'s statement on suspension',[46]),
    ('Party statements', [7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24]),
    ('Earth Negotiations Bulletin Reports: initial 5th session', [35,36,37,38,39,40,41,42,43,44]),
    ('Earth Negotiations Bulletin Reports: resumed 5th session', [25,26,227,28,29,30,31,32,33,34]),
]
document_checkboxes=[d[0] for d in document_groups] # just get the list of names to pass to Gradio

def checkboxIndicestoDocumentIds(checkboxIndices):
    """Given the list of checkboxes that are ticked, return all of the document indices to include in the embedding search.

    Args:
        checkboxIndices [integer]: A list with the indices of the selected checkboxes in the UI, corresponding to their order in 'document_groups'. This is generated by gradio.

    Returns:
        [integer]: a list with all of the document indices to include in the embedding search.
    """
    documentIds = []
    for i in checkboxIndices:
        documentIds.extend(document_groups[i][1])
    return documentIds






def fetchchunks(query, documentIds, chunkcount=100, collection_name="DocumentChunk"):
    """This retrieves the most relevant text chunks (or "passages") from the embeddings index, and returns them.

    Args:
        query (string): The user's question; we will search the embeddings index for the embeddings most relevant to this text string.
        documentIds (list of integers): A list with the ID's of documents to include in the search.
        chunkcount (int, optional): Maximum number of chunks to return. Defaults to 100.
        collection_name (str, optional): Collection to search in the Weaviate index. (a.k.a. the database name.) Defaults to "DocumentChunk".

    Raises:
        Exception: if the Weaviate client gives us any error connecting to the database or doing the search.

    Returns:
        list: The collection of Weaviate vector objects returned by the query, ordered by relevance (descending).
    """
    
    # Connect to the vector index
    weaviate_client = weaviate.Client(
        url="http://"+WEAVIATE_HOST+":8080/",
        additional_headers={
            "X-OpenAI-Api-Key": openai_key.OPENAI_KEY
        }
    )
    assert weaviate_client.is_ready()    
    
    
    # Form pieces of the query to run on Weaviate
    nearText = {
        "concepts": [query],
        "distance": 0.6,
    }
    properties = [
        "documentId", "documentTitle", "chunkNumber", "header", "content",
        "_additional {certainty distance}"
    ]
    documentId_filter = {
        'operator': 'Or',
        'operands': [
            {
                "path": ["documentId"],
                "operator": "Equal",
                "valueString": str(documentId),
            }
            for documentId in documentIds
        ]
    }
    

    # Run the query on Weaviate, putting together all the pieces above.
    result = (
        weaviate_client.query
        .get(collection_name, properties)
        .with_where(documentId_filter)
        .with_near_text(nearText)
        .with_limit(chunkcount)
        .do()
    )
    
    # Check for errors
    if ("errors" in result):
        print ("\033[91mYou probably have run out of OpenAI API calls for the current minute – the limit is set at 60 per minute.")
        raise Exception(result["errors"][0]['message'])
    
    
    # Return the ordered list of vectors found in the search.
    return result["data"]["Get"][collection_name]





class DocumentStringBuilder:
    """Used for dumping all of the relevant chunks into a continuous string to include in an LLM prompt, grouping chunks by their document name, and keeping track of the number of tokens. This helps us put together the prompt to send to the LLM, grouping together chunks from the same document.
    """
    
    def __init__(self, maxTokens=3500):
        """Create a new empty DocumentStringBuilder, passing the maximum number of tokens.

        Args:
            maxTokens (int, optional): Maximum number of tokens to allow. Defaults to 3500.
        """
        self.maxTokens = maxTokens 
        
        # number of tokens included so far
        self.tokenCount = 0
        
        
        """
        Store documents in a dictionary shaped like this:
        {documentId: {
                        "documentTitle": documentTitle,
                        "insertOrder": int
                        "headers": {
                            "header": "header string",
                            "chunks": [ # list of chunks
                                {
                                    "content": "content",
                                    "chunkNumber": chunkNumber
                                }
                            ]
                        }
                     }
            
        }
        """
        self.documents = {} 
    
    
    
    def addChunk(self, documentId, documentTitle, header, content, chunkNumber):
        """Add the chunk, throws an OverflowError if it's too big to fit within the token limit. (This is a rough approximation because I'm too lazy to properly count tokens in all the document titles and whitespace and stuff, it might end up slightly over the limit which is fine.)

        Args: Fields from weaviate database
        """
    
        chunkSize = countTokens(content)
                
        # Raise an OverflowError if this would give us too many tokens
        if chunkSize + self.tokenCount > self.maxTokens:
            raise OverflowError
        
        # Add this new document if it's not already in our collection.
        if documentId not in self.documents:
            self.documents[documentId] = {
                "documentTitle": documentTitle,
                "insertOrder": len(self.documents),
                "headers": {}
            }
            
            # Add the token count of the document title, because we'll need to print it
            self.tokenCount += countTokens(documentTitle)    
            
        
        # For some reason, some of the headers are coming back as None. Maybe weaviate is storing them that way? That's breaking things, so I'm just going to convert None headers to an empty string.
        if header is None:
            header = ''
        
        
        # Add this header if it's not already in the collection.    
        if header not in self.documents[documentId]['headers']:
            self.documents[documentId]['headers'][header] = {
                "header": header,
                "chunks": []
            }
            
            # Count the tokens for the header
            try:
                self.tokenCount += countTokens(header)
            except TypeError:
                raise TypeError('The problem objects are:', documentId, documentTitle, header, content, chunkNumber)
            
        
        # add the chunk contents
        self.documents[documentId]['headers'][header]['chunks'].append({
            "content": content,
            "chunkNumber": chunkNumber
        })    
        self.tokenCount += countTokens(content)
            
            
            
            
        
    def __str__(self):
        """Output the string representation of these chunks, suitable to insert into an LLM query.
        """
        
        lines = []
        
        for documentId, document in sorted(self.documents.items(), key=lambda doc: doc[1]['insertOrder']):
            
            # This is a terribly lazy hack to end the word "final" to the title of the final draft, because I don't want to bother updating the index right now.
            extra_hacky_final_word = 'FINAL ' if documentId =='0' else '' 
            
            # print document title
            lines.append('From document "' + extra_hacky_final_word + document['documentTitle'].upper() + '":')
            
            # try to sort headers in order of their appearance in the document, grabbing a number from one of its chunks as the sort key. (This will break when there are multiple headers with the same text. I kinda screwed this up.)
            for throwaway, header in sorted(document['headers'].items(), key=lambda h: h[1]['chunks'][0]['chunkNumber']):
                if header != '':
                    lines.append(header['header'] + ':')
                
                previousChunkNumber = 0 # keeping track of whether chunks are consecutive or not, to 
                for chunk in sorted(header['chunks'], key=lambda chunk: chunk['chunkNumber']):
                    if previousChunkNumber != 0 and chunk['chunkNumber'] != previousChunkNumber+1:
                        lines.append('...')
                    lines.append(chunk['content'])
                    previousChunkNumber = chunk['chunkNumber']
            
            # add an extra newline after each document
            lines.append('')
                         
        return '\n'.join(lines)    
                

        
        
    
    


def chunksToText(chunks, maxTokens=MAX_TOKENS):
    """Takes a list of chunks output from the vector database, and turns them into a string that can be sent in an LLM query.

    Args:
        chunks (dict): Dictionary with fields from the vector database schema (documentId, documentTitle, header, content, chunkNumber)
        maxTokens (int, optional): Keep adding documents until we reach this size. Defaults to 3500. This is a rough maximum -- might be a few over due to possibly not counting the last header or document title, or whitespace, etc.

    Returns:
        string: The most-relevant text chunks  x
    """
    
    
    builder = DocumentStringBuilder(maxTokens)
    
    for chunk in chunks:
        try:
            builder.addChunk(
                documentId=chunk['documentId'],
                documentTitle=chunk['documentTitle'],
                header=chunk['header'],
                content=chunk['content'],
                chunkNumber=chunk['chunkNumber']
            )   
        except OverflowError:
            break
        
    return str(builder) 







def fetchOpenaiCompletion(question, chunksString, temperature=0.8):
    """This function actually makes the API call to GPT, and puts together the query from a template.

    Args:
        question (string): The user's question
        chunksString (string): Relevant document passages, formatted into a string suitable to include in the prompt.
        temperature (float, optional): Temperature parameter to pass to GPT. Defaults to 0.8.

    Returns:
        _type_: _description_
    """

    response = openai.ChatCompletion.create(
        # model="gpt-3.5-turbo",
        model=MODEL_NAME,
        messages=[
                {"role": "system", "content": "You are a helpful policy analyst working to understand the UN Biodiversity Beyond National Borders draft agreement."},
                {"role": "user", "content": "You are a helpful policy analyst working to understand the UN Biodiversity Beyond National Borders draft agreement."},
                {"role": "user", "content": "Below are some paragraphs to consider from various documents in the UN negotiations process, including drafts of the agreement, news bulletings about the negotiations, and statements by various parties:\n\n{chunks}".format(chunks=chunksString)},
                {"role": "user", "content": "###\nFrom information in the preceding paragraphs, please try to answer the following question. There are several drafts of the agreement leading up to the final verison; please assume the question refers to the final draft unless otherwise specified.\n\nQuestion: {question}\n\nAnswer:".format(question=question)},
            ],
        temperature=temperature
    )
    
    return response




def runquery(question, documentCheckboxIndices, temperature, request: gr.Request):
    """This function is called when the user presses the "submit" button. It processes data from the input widgets, searches for relevant document passages, makes the OpenAI AIP call, and then returns results for the user to see.

    Args:
        question (string): User input from the "question" box
        documentCheckboxIndices [integer]: List of turned-on document-selection checkboxes, indexed by their order.
        temperature (integer): Temperature parameter to pass to GPT.
        request (gr.Request): Request object from Gradio, so we can get the IP address for logging.

    Returns (as a 2-tuple):
        completion (string): The answer returned from GPT
        chunksString (string): The source passages found in the search step, formatted as a string to show to the user.
    """

    # Log the question
    logger.info('Query:' + question)
    
    
    # Wrap this whole thing in a try block, so we can log any errors.
    try:
        # Get the ID's of documents to include in the embeddings search, from the list of turned-on checkboxes
        documentIds = checkboxIndicestoDocumentIds(documentCheckboxIndices)
    
        # Search the embeddings index for passages most-relevant to the user's question.
        chunks = fetchChunks(question, documentIds)

        # Format the passages into a string to include in the query (and also display this to the user.)
        chunksString = chunksToText(chunks)

        # Fetch the 
        completion = fetchOpenaiCompletion(question,chunksString,temperature)['choices'][0]['message']['content']

        logger.info('{ip}\t{question}\t{documentCheckboxIndices}\t{temperature}\t{completion}'.format(
            ip=request.client.host,
            question=question,
            documentCheckboxIndices=repr(documentCheckboxIndices),
            temperature=temperature,
            completion=completion
            ))

        return completion, chunksString

    # If an exception occurs, make sure we log it.
    except Exception as e:
        logger.exception('exception happened')
        logger.exception('Exception occurred\t{ip}\t{question}\t{documentCheckboxIndices}\t{temperature}'.format(
            ip=request.client.host,
            question=question,
            documentCheckboxIndices=repr(documentCheckboxIndices),
            temperature=temperature,
            ))



# This section sets up the user interface using Gradio

try: # Put the whole thing in a try block so we can log errors
    with gr.Blocks(
            title='BBNJ Question-Answering Bot',
            # analytics=False,
            # theme='Tshackelton/IBMPlex-DenseReadable'
        ) as demo:
        
        # Text at the top
        gr.Markdown("""
            # Experimental BBNJ Question-Answering Bot  
            
            Experimental! Using ChatGPT 3.5, this bot attempts to answer questions from documents in the BBNJ 5th session. 
            When you ask a question, this program first tries to find the most relevant passages from the selected documents (visible under "souce passages"), and then sends them to ChatGPT 3.5 to try to answer your question. You can also record feedback on its answers using this page.          
            """)
        
        with gr.Row():
            
            # Left column for input widgets
            with gr.Column():
                
                # "Question" box
                question = gr.inputs.Textbox(lines=5, label="Question")
                
                # Checkboxes to include/exclude specific documents
                documents = gr.CheckboxGroup(
                    label="Documents",
                    info="Select documents to use in the search",
                    choices=document_checkboxes,
                    value=document_checkboxes,
                    type='index',
                )
                
                # Temperature slider
                temperature = gr.Slider(0,1,0.3, label="ChatGPT Temperature / Randomness")
                
                # Submit button
                btn_run = gr.Button("Submit", variant='primary')

            # Right column for output widgets
            with gr.Column():
                
                # Answer box
                answer = gr.inputs.Textbox(lines=5, label="Answer")
                
                # Collabsible box to see the source passages used.
                with gr.Accordion("Source passages used for the answer", open=False):
                    sourcechunks = gr.inputs.Textbox(lines=10, label="This text was provided to GPT to analyze for its response. We can currently only put about 2500 words here, so a pre-processing step searches for the most relevant chunks in the BBNJ documents.")

                # Collabsible box to record feedback
                with gr.Accordion("Record feedback on this answer", open=False):
                    gr.Markdown('Here you can record feedback for this question/answer from the bot. When you click "save feedback," your feedback will get saved on the server along with the question/answer and settings.')
                    feedback_tags = gr.CheckboxGroup(
                        label="Tags",
                        info="",
                        choices=['Good', 'Wrong', 'Biased', 'Unhelpful'],
                        type='value',
                    )
                    feedback_comment = gr.inputs.Textbox(lines=5, label="Comments/notes on this answer")
                    feedback_name = gr.inputs.Textbox(lines=1, label="Your name")
                    btn_flag = gr.Button('Save Feedback')
                    feedback_message = gr.Markdown("Your feedback is recorded!", visible=False)
                    

        def runbutton_click_helper(question, documentCheckboxIndices, temperature, request: gr.Request):
            """This is in a helper function just to hide the "your feedback has been submitted" message when you submit a new question.
            
                Args: takes the arguments supplied by Gradio on the button click, representing the state of the input widgets. We just pass all of them to runquery()
                
                Returns: A dictionary which sets the state of all the UI widgets after the query is run.
            """
            answer_value, sourcechunks_value = runquery(question, documentCheckboxIndices, temperature, request)
            return {
                answer: answer_value,
                sourcechunks: sourcechunks_value,
                feedback_message: gr.update(value='Your feedback is recorded!', visible=False),
                feedback_comment: '',
                feedback_tags:None,
            }

        # Set up the "submit" button-click action
        btn_run.click(fn=runbutton_click_helper, 
            inputs=[question,documents,temperature], 
            outputs=[answer,sourcechunks,feedback_message,feedback_comment,feedback_tags],
            api_name='compute-answer')
        
        
        # Set up a seperate logger for Gradio's flagging feature, to record user feedback
        flagger = gr.CSVLogger()
        flagger.setup([question, answer, documents, temperature, feedback_tags, feedback_comment, feedback_name], flagging_dir=os.path.join(LOGGING_PATH,'flags'))
        
        # Set up the "record feedback" button-click action
        def btn_flag_click_helper(*args):
            flagger.flag(args)
            return {feedback_message: gr.update(visible=True)}
        btn_flag.click(
            fn=btn_flag_click_helper, 
            inputs=[question, answer, documents, temperature, feedback_tags, feedback_comment, feedback_name],
            outputs=[feedback_message],
            preprocess=False,
            api_name='record-feedback'
            )       
    
# Log any errors we get from the GUI
except Exception as e:
    logger.exception('exception')


# Run the application
demo.launch(server_name="0.0.0.0") 



==> anc/index-builder/buildindex.py <==
"""
This script is for building the embeddings index used by the bot.

As input, it takes the JSON files output by Science Parse, with the documents 
split into sections and paragraphs. The documents are listed with some metadata 
in document-manifest.csv.

This script doesn't take any command-line arguments, but the parameters are coded into
this script, including
- connection parameters for the vector index (as weaviate_client)
- manifest file for the documents to include: document-manifest.csv 
- folder of documents to include, as the JSON output by Science parse.

(You can use this to build the index, but the source code also 
has an backup that you can use to restore the index instead. If you want to
add or change the documents, put them in the documents-json folder and
edit document-manifest.csv.)
"""


import json
import csv
import time

import weaviate

import openai
from openai_key import OPENAI_KEY
openai.api_key = OPENAI_KEY





# For token counting, get the encoding used by the GPT and text-embedding-ada models.
import tiktoken
oiaEncoding = tiktoken.get_encoding('cl100k_base')
def countTokens(string):
    """Returns the number of tokens in a text string."""
    return len(oiaEncoding.encode(string))




def weaviate_setup(resetDatabase=False):
    """
    Sets up and returns the weaviate client object. 
    
    Args:
        resetDatabase (boolean, optional): If this is true, it wipes the database and re-initializes it with a new schema.

    Returns:
        Weaviate client object: The weaviate client
    """

    # Connect to Weaviate
    weaviate_client = weaviate.Client(
        url="http://localhost:8080/",
        additional_headers={
            "X-OpenAI-Api-Key": openai.api_key
        }
    )
    assert weaviate_client.is_ready()


    # The schema specification for the Weaviate embedding index
    document_schema = {
        "class": "DocumentChunk",
        "description": "A collection of text chunks (mostly paragraphs), from documents",
        "vectorizer": "text2vec-openai",
        "moduleConfig": {
            "text2vec-openai": {
            "model": "ada",
            "modelVersion": "002",
            "type": "text"
            }
        },
        "properties": [{
            "name": "documentId",
            "description": "ID of the document",
            "dataType": ["string"],
            "moduleConfig": { "text2vec-openai": { "skip": True } }
        },
        {
            "name": "documentTitle",
            "description": "Title of the document",
            "dataType": ["string"]
        },
        {
            "name": "chunkNumber",
            "description": "Sequential chunk number within a document",
            "dataType": ["int"],
            "moduleConfig": { "text2vec-openai": { "skip": True } }
        },
        {
            "name": "header",
            "description": "Header for this chunk.",
            "dataType": ["string"]
        },
        {
            "name": "content",
            "description": "Contents of the chunk",
            "dataType": ["text"]
        }]
    }
    
    
    # if we're resetting the database
    if resetDatabase:
        # Delete all of the exiting schemas
        weaviate_client.schema.delete_all()
        # weaviate_client.schema.get()
        
        # Create a new collection with the new schema
        weaviate_client.schema.create_class(document_schema)

    assert weaviate_client.schema.get() 
    
    return weaviate_client






def getChunks(spJsonFileName):
    """Loads a JSON file output from ScienceParse, break/merge them into chunks

    Args:
        spJsonFileName (string): filename to open, with JSON output from Science Parse.
        
    Returns:
        ({string 'header', string 'content'}): an iterator over the chunks, with their heading and content in a dict.
    """
    
    # Grab the "sections" output by Science Parse, from Science Parse's outputted JSON.
    with open(spJsonFileName, 'r') as f:
        data = json.load(f)
    sections = data['metadata']['sections']

    # Keep this external to the loop since we sometimes merge paragraphs together into a single chunk.
    chunk_in_progress = ''
    
    # Loop over all of the sections (as identified by Science Parse.)
    for section in sections:
        
        header = section['heading']
        content = section['text']
        
        # if the section is less than 200 tokens, just return it as a chunk
        if countTokens(content) < 200:
            yield {'header':header,'content':content}
            
        # else, split it into paragraphs/newlines, and return each of them as its own chunk. Except to try to lump togeather really short chunks, combine adjacent chunks that are less than 100 tokens. (This is mostly because the documents have lots of bulleted lists and SP identifies each item as a paragraph; we want to merge adjacent ones together to keep them in context, to some extent.)
        else:
            chunk_in_progress = ''
            for paragraph in content.split('\n'):
                chunk_in_progress += '\n' + paragraph
                if countTokens(chunk_in_progress) > 100:
                    yield {'header':header,'content':chunk_in_progress.strip()}
                    chunk_in_progress = ''
                    
            yield {'header':header,'content':chunk_in_progress.strip()}
            
            



def indexChunks(filename, documentId, documentTitle, weaviate_client):
    """For one document, this function separates it into chunks and loads them into the embeddings index.

    Args:
        filename (string): Name of the JSON file, output from ScienceParse.
        documentId (string): ID for the document, to store in the vector index
        documentTitle (string): Title to store in the index
        weaviate_client: Weaviate client object
    """
    
    weaviate_client.batch.configure(
        batch_size=10, 
        dynamic=True,
        timeout_retries=3,
    #   callback=None,
    )
    
    
    print("Importing Document")

    counter=0

    # Separate the document into chunks, and insert each chunk into the vector index
    for chunk in getChunks(filename):
        if (counter %100 == 0):
            print(f"Import {counter} ") 

        # record to indert, matching the index schema
        properties = {
            "documentId": documentId,
            "documentTitle": documentTitle,
            "chunkNumber": counter,
            "header": chunk['header'],
            "content": chunk['content'],
        }
        
        # insert into the index     
        with weaviate_client.batch as batch:
           batch.add_data_object(properties, "DocumentChunk")
        
        # Sleep so we don't do too many openAI requests (since we have to call their API to compute an embedding for each chunk)        
        time.sleep(60/2000)
        
        counter = counter+1

    print("Importing Document complete")   





def query_weaviate(query, weaviate_client, collection_name="DocumentChunk"):
    """This function isn't actually called in building the index, but I used it to play around with querying and make sure the index was being built properly.

    Args:
        query (string): Query to find nearest passages in the embedding index
        weaviate_client: Weaviate client object
        collection_name (str, optional): The collection/database name. Defaults to "DocumentChunk".

    Raises:
        Exception: if the API call gives us an error, probably for exceeding the rate liit.

    Returns: the object from Weaviate with the search results.
    """
    
    # Set up components of the query
    nearText = {
        "concepts": [query],
        "distance": 0.7,
    }
    properties = [
        "documentId", "documentTitle", "chunkNumber", "header", "content",
        "_additional {certainty distance}"
    ]

    # Run the query on the weaviate client
    result = (
        weaviate_client.query
        .get(collection_name, properties)
        .with_near_text(nearText)
        .with_limit(10)
        .do()
    )
    
    # Check for errors
    if ("errors" in result):
        print ("\033[91mYou probably have run out of OpenAI API calls for the current minute – the limit is set at 60 per minute.")
        raise Exception(result["errors"][0]['message'])
    
    return result["data"]["Get"][collection_name]




def load_document_information(filename='document-manifest.csv'):
    """
    Open a CSV file that lists information about each document, and then yield them one document at a time.
    """
    with open(filename) as f:
        reader = csv.DictReader(f)
        for line in reader:
            yield line



# If we're running this is a command, then load all the documents from document-manifest.csv and add them to the index.
if __name__ == '__main__':
    
    # Set up the database connection    
    weaviate_client = weaviate_setup()
    
    # Iterate over all the documents in document-manifest.csv
    for document in load_document_information():
        #print(document)
        
        # Chunk it up and add it to the index
        indexChunks(
            filename='documents-json/'+document['document_id']+'.pdf.json',
            documentId=document['document_id'],
            documentTitle=document['document_name'],
            weaviate_client=weaviate_client
        )
        


==> anc/index-builder/document-manifest.csv <==
document_id,url,document_name,document_date,document_category_1,document_category_2,note,
0,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/draft_agreement_advanced_unedited_for_posting_v1.pdf,Draft agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,4 March 2023,Fifth substantive session,,,
1,https://undocs.org/a/conf.232/2023/L.2,Draft report of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction at its fifth session,28 February 2023,Fifth substantive session,,,
2,https://view.officeapps.live.com/op/view.aspx?src=https%3A%2F%2Fwww.un.org%2Fbbnj%2Fsites%2Fwww.un.org.bbnj%2Ffiles%2Fsmallgroupoutcomcomp_1feb2023.docx&wdOrigin=BROWSELINK,Compilation of outcomes of small group work submitted after the issuance of the Refreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction ,1 February 2023,Fifth substantive session,,,
5,https://documents-dds-ny.un.org/doc/UNDOC/GEN/N22/467/94/PDF/N2246794.pdf?OpenElement,Further refreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,12 December 2022,Fifth substantive session,,,
6,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/20220803bbnjigc5compilationproposals.pdf,"Textual proposals submitted by delegations by 25 July 2022, for consideration at the fifth session of the Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (the Conference)",1 August 2022,Fifth substantive session,,,
7,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/scbd-bbnj-statement-closing_-_final.pdf,"Statement on behalf of Mr. David Cooper, Acting Executive Secretary of the Convention on Biological Diversity",4 March 2023,Statements at the fifth session of the Conference,,,
8,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/ioi_igc5_bbnj_statement_3mar23.pdf,International Ocean Institute: Agenda item 5: General exchange of views,3 March 2023,Statements at the fifth session of the Conference,,,
9,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/psids_statement_day_10-plenary.pdf,STATEMENT FOR PSIDS - DAY 10 PLENARY - BBNJ RESUMED FIFTH CONFERENCE,3 March 2023,Statements at the fifth session of the Conference,,,
10,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/icpc_resumed_igc-5_statement171732526.2.pdf,International Cable Protection Committee,1 March 2023,Statements at the fifth session of the Conference,,,
11,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/fmarviva_statement_bbnj_and_thermal_dome-01032023.pdf,Fundacion MarViva,1 March 2023,Statements at the fifth session of the Conference,,Spanish,
12,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/isa_statement-igc5_resumed_online_version.pdf,International Seabed Authority,27 February 2023,Statements at the fifth session of the Conference,,,
13,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/hsa_igc5_statement.pdf,HIGH SEAS ALLIANCE STATEMENT,27 February 2023,Statements at the fifth session of the Conference,,,
14,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/fao_-_agenda_item_5_0.pdf,FAO statement,23 February 2023,Statements at the fifth session of the Conference,,,
15,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/gef_trust_fund_and_q_and_a_bbnj_02172023.pdf,GEF’s Potential Role in BBNJ Financial Mechanism,21 February 2023,Statements at the fifth session of the Conference,,,
16,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/scbd-bbnj-general-statement.pdf,Statement by the Secretariat of the Convention on Biological Diversity,20 February 2023,Statements at the fifth session of the Conference,,,
17,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/icg-5_intervention.pdf,Haiti: Agenda item 5: General exchange of views,26 August 2022,Statements at the fifth session of the Conference,,French, scanned image
18,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/liberias_concerns_and_decision_final_draft53816.pdf,Liberia’s Position at the 5th Session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ),26 August 2022,Statements at the fifth session of the Conference,,,
19,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/nepal-_statement_during_general_exchange_of_views_on_bbnj_igc-v_on_26_aug_2022.pdf,"Statement to be delivered by Mr. Udaya Raj Sapkota, Secretary, Ministry of Law, Justice and Parliamentary Affairs and Head of Delegation of Nepal during General exchange of views at the BBNJ IGC-V",26 August 2022,Statements at the fifth session of the Conference,,,
20,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/tonga_bbnj_statement_igc5_final.pdf,"Statement by His Excellency, Mr. Viliami Va’inga Tōnē Permanent Representative of the Kingdom of Tonga to the United Nations",26 August 2022,Statements at the fifth session of the Conference,,,
21,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/fsm_statement_igc5_suspension_final.pdf,Statement by the Micronesian delegation,26 August 2022,Statements at the fifth session of the Conference,,,
22,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/wwf_closing_statement_bbnj_igc5_26_aug_2022.pdf,WWF closing statement BBNJ IGC5,26 August 2022,Statements at the fifth session of the Conference,,,
23,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/fao_-_agenda_item_5.pdf,FAO statement,26 August 2022,Statements at the fifth session of the Conference,,,
24,https://www.un.org/bbnj/sites/www.un.org.bbnj/files/eias_informal_informal_meeting_papua_new_guinea_statement.pdf,Papua New Guinea,18 August 2022,Statements at the fifth session of the Conference,,,
25,https://enb.iisd.org/sites/default/files/2022-08/enb25240e.pdf,Summary of the Fifth Session of the Intergovernmental Conference on an International Legally Binding Instrument under the UN Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction: 15-26 August 2022,29 August 2022,Earth Negotiations Bulletin reports,,,
26,https://enb.iisd.org/sites/default/files/2022-08/enb25239e.pdf,"BBNJ IGC-5 Highlights: Thursday, 25 August 2022",26 August 2022,Earth Negotiations Bulletin reports,,,
27,https://enb.iisd.org/sites/default/files/2022-08/enb25238e.pdf,"BBNJ IGC-5 Highlights: Wednesday, 24 August 2022",25 August 2022,Earth Negotiations Bulletin reports,,,
28,https://enb.iisd.org/sites/default/files/2022-08/enb25237e.pdf,"BBNJ IGC-5 Highlights: Tuesday, 23 August 2022",24 August 2022,Earth Negotiations Bulletin reports,,,
29,https://enb.iisd.org/sites/default/files/2022-08/enb25236e.pdf,"BBNJ IGC-5 Highlights: Monday, 22 August 2022",23 August 2022,Earth Negotiations Bulletin reports,,,
30,https://enb.iisd.org/sites/default/files/2022-08/enb25235e.pdf,"BBNJ IGC-5 Highlights: Friday, 19 August 2022",22 August 2022,Earth Negotiations Bulletin reports,,,
31,https://enb.iisd.org/sites/default/files/2022-08/enb25234e.pdf,"BBNJ IGC-5 Highlights: Thursday, 18 August 2022",19 August 2022,Earth Negotiations Bulletin reports,,,
32,https://enb.iisd.org/sites/default/files/2022-08/enb25233e_0.pdf,"BBNJ IGC-5 Highlights: Wednesday, 17 August 2022",18 August 2022,Earth Negotiations Bulletin reports,,,
33,https://enb.iisd.org/sites/default/files/2022-08/enb25232e.pdf,"BBNJ IGC-5 Highlights: Tuesday, 16 August 2022",17 August 2022,Earth Negotiations Bulletin reports,,,
34,https://enb.iisd.org/sites/default/files/2022-08/enb25231e_0.pdf,"BBNJ IGC-5 Highlights: Monday, 15 August 2022",16 August 2022,Earth Negotiations Bulletin reports,,,
35,https://enb.iisd.org/sites/default/files/2023-03/enb25250e.pdf,Summary of the Resumed Fifth Session of the Intergovernmental Conference on an International Legally Binding Instrument under the UN Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction: 20 February – 4 March 2023,7 March 2023,Earth Negotiations Bulletin reports,,,
36,https://enb.iisd.org/sites/default/files/2023-03/enb25249e.pdf,"BBNJ IGC-5.2 Highlights: Thursday, 2 March 2023",3 March 2023,Earth Negotiations Bulletin reports,,,
37,https://enb.iisd.org/sites/default/files/2023-03/enb25248e.pdf,"BBNJ IGC-5.2 Highlights: Wednesday, 1 March 2023",2 March 2023,Earth Negotiations Bulletin reports,,,
38,https://enb.iisd.org/sites/default/files/2023-03/enb25247e.pdf,"BBNJ IGC-5.2 Highlights: Tuesday, 28 February 2023",1 March 2023,Earth Negotiations Bulletin reports,,,
39,https://enb.iisd.org/sites/default/files/2023-02/enb25246e.pdf,"BBNJ IGC-5.2 Highlights: Monday, 27 February 2023",28 February 2023,Earth Negotiations Bulletin reports,,,
40,https://enb.iisd.org/sites/default/files/2023-02/enb25245e_0.pdf,"BBNJ IGC-5.2 Highlights: Friday, 24 February 2023",27 February 2023,Earth Negotiations Bulletin reports,,,
41,https://enb.iisd.org/sites/default/files/2023-02/enb25244e.pdf,"BBNJ IGC-5.2 Highlights: Thursday, 23 February 2023",24 February 2023,Earth Negotiations Bulletin reports,,,
42,https://enb.iisd.org/sites/default/files/2023-02/enb25244e.pdf,"BBNJ IGC-5.2 Highlights: Wednesday, 22 February 2023",23 February 2023,Earth Negotiations Bulletin reports,,,
43,https://enb.iisd.org/sites/default/files/2023-02/enb25242e.pdf,"BBNJ IGC-5.2 Highlights: Tuesday, 21 February 2023",22 February 2023,Earth Negotiations Bulletin reports,,,
44,https://enb.iisd.org/sites/default/files/2023-02/enb25241e.pdf,"BBNJ IGC-5.2 Highlights: Monday, 20 February 2023",21 February 2023,Earth Negotiations Bulletin reports,,,
45,https://documents-dds-ny.un.org/doc/UNDOC/GEN/N22/368/56/PDF/N2236856.pdf?OpenElement,Further revised draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,1 June 2022,Fifth substantive session,,,
46,https://documents-dds-ny.un.org/doc/UNDOC/GEN/N22/689/29/PDF/N2268929.pdf?OpenElement,Statement by the President of the conference issued after the suspension of the fifth session,14 September 2022,Fifth substantive session,,,


==> anc/index-builder/documents-json/0.pdf.json <==
{
  "name" : "0.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Draft agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "United Nations"
    }, {
      "heading" : "General Assembly",
      "text" : "Advanced, unedited, pending paragraph renumbering\n4 March 2023\nEnglish only\nIntergovernmental conference on an international\nlegally binding instrument under the United Nations\nConvention on the Law of the Sea on the\nconservation and sustainable use of marine biological\ndiversity of areas beyond national jurisdiction Resumed fifth session New York, 20 February–3 March 2023\nDraft agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\n2/54\nPREAMBLE\nThe Parties to this Agreement,\nRecalling the relevant provisions of the United Nations Convention on the Law\nof the Sea, including the obligation to protect and preserve the marine environment,\nStressing the need to respect the balance of rights, obligations and interests set\nout in the Convention,\nRecognizing the need to address, in a coherent and cooperative manner,\nbiodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change impacts on marine ecosystems, such as warming and ocean deoxygenation, as well as ocean acidification, pollution, including plastic pollution , and unsustainable use,\nConscious of the need for the comprehensive global regime under the\nConvention to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecognizing the importance of contributing to the realization of a just and\nequitable international economic order which takes into account the interests and needs of humankind as a whole and, in particular, the specia l interests and needs of developing States, whether coastal or landlocked,\nRecognizing also that support for developing States Parties through capacity-\nbuilding and the development and transfer of marine technology are essential elements for the attainment of the objectives of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecalling the United Nations Declaration on the Rights of Indigenous Peoples,\nAffirming that nothing in this Agreement shall be construed as diminishing or\nextinguishing the existing rights of Indigenous Peoples, including as set out in the United Nations Declaration on the Rights of Indigenous Peoples, or of, as appropriate, local communities,\nRecognizing the obligation set out in the Convention to assess, as far as\npracticable, the potential effects on the marine environment of activities under a State’s jurisdiction or control when the State has reasonable grounds for believing that such activities may cause substantial pollution of or significant and harmful changes to the marine environment,\nMindful of the obligation set out in the Convention to take all measures\nnecessary to ensure that pollution arising from incidents or activities does not spread beyond the areas where sovereign rights are exercised in accordance with the Convention,\nDesiring to act as stewards of the ocean in areas beyond national jurisdiction on\nbehalf of present and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and conserving the inherent value of biodiversity of areas beyond national jurisdiction,\nAcknowledging that the generation of, access to, and utilization of digital\nsequencing information on marine genetic resources of areas beyond national jurisdiction, together with the fair and equitable sharing of benefits arising from its utilization, contribute to research and innovation and to the general objective of this Agreement,\n3/54\nRespecting the sovereignty, territorial integrity and political independence of all\nStates,\nRecalling that the legal status of non-parties to the Convention or any other\nrelated agreements is governed by the rules of the law of treaties,\nRecalling that as set out in the Convention, States are responsible for the\nfulfilment of their international obligations concerning the protection and preservation of the marine environment and may be liable in accordance with international law,\nAcknowledging that the generation of, access to, and utilization of digital\nsequence information on marine genetic resources of areas beyond national jurisdiction together with the fair and equitable sharing of benefits arising from its utilization contribute to research and innovation and to general objective of this Agreement,\nCommitted to achieving sustainable development,\nAspiring to achieve universal participation,\nHave agreed as follows:\nPART I GENERAL PROVISIONS\nArticle 1"
    }, {
      "heading" : "Use of terms",
      "text" : "For the purposes of this Agreement:\n3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement.\n4. “Areas beyond national jurisdiction” means the high seas and the Area.\n5. “Biotechnology” means any technological application that uses biological systems, living organisms, or derivatives thereof, to make or modify products or processes for specific use.\n6. “Collection in situ”, in relation to marine genetic resources, means the collection or sampling of marine genetic resources in areas beyond national jurisdiction.\n7. “Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n8. “Cumulative impacts” means the combined and incremental impacts resulting from different activities, including known past and present and reasonably foreseeable activities, or from the repetition of similar activities over time, and the consequences of climate change, ocean acidification and related impacts .\n10. “Environmental impact assessment” means a process to identify and evaluate the potential impacts of an activity to inform decision-making.\n11. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin containing functional units of heredity of actual or potential value.\n12. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific long-term biodiversity conservation\n4/54\nobjectives and may allow, where appropriate, sustainable use provided it is consistent with the conservation objectives.\n13. “Marine technology” includes, inter alia, information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment ; for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; related biotechnology; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to the conservation and sustainable use of marine biodiversity.\n14. “Party” means a State or regional economic integration organization that has consented to be bound by this Agreement and for which this Agreement is in force.\n15. “Regional economic integration organization” means an organization constituted by sovereign States of a given region to which its member States have transferred competence in respect of matters governed by this Agreement and which has been duly authorized, in accordance with its internal procedures, to sign, ratify, accept, approve or accede to this Agreement.\n16. “Sustainable use” means the use of components of biological diversity in a way and at a rate that does not lead to a long-term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.\n17. “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources, including through the application of biotechnology, as defined in article 1, paragraph 5.\nArticle 2"
    }, {
      "heading" : "General objective",
      "text" : "The objective of this Agreement is to ensure the conservation and sustainable\nuse of marine biological diversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\nArticle 3"
    }, {
      "heading" : "Scope of Application",
      "text" : "This Agreement applies to areas beyond national jurisdiction.\nArticle 3 bis"
    }, {
      "heading" : "Exceptions",
      "text" : "This Agreement does not apply to any warship, military aircraft or naval\nauxiliary. Except for Part II, this Agreement does not apply to other vessels or aircraft owned or operated by a Party and used, for the time being, only on government non - commercial service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.\n5/54\nArticle 4\nRelationship between this Agreement and the Convention and\nrelevant legal instruments and frameworks and relevant global,\nregional, subregional and sectoral bodies\n1. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention, including in respect of the exclusive economic zone and the continental shelf within and beyond 200 nautical miles.\n2. This Agreement shall be interpreted and applied in a manner that does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\n3. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.\nArticle 4 bis"
    }, {
      "heading" : "Without prejudice",
      "text" : "This Agreement, including any decision or recommendation of the Conference\nof the Parties or any of its subsidiary bodies, and acts or measures or activities undertaken on its basis, shall be without prejudice to, and shall not be relied upon as a basis for asserting or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of any disputes relating thereto.\nArticle 5"
    }, {
      "heading" : "General principles and approaches",
      "text" : "In order to achieve the objectives of this Agreement, Parties shall be guided by\nthe following principles and approaches:\n(a) The polluter-pays principle;\n(b) the principle of the common heritage of humankind which is set out in the\nConvention;\n(b) bis. the freedom of marine scientific research, together with other f reedoms\nof the high seas;\n(c) The principle of equity, and the fair and equitable sharing of benefits;\n(d) Precautionary principle or precautionary approach, as appropriate;\n(e) An ecosystem approach;\n(f) An integrated approach to ocean management;\n(g) An approach that builds ecosystems resilience, including to adverse effects\nof climate change and ocean acidification, and also maintains and restores ecosystem integrity, including the carbon cycling services that underpin the ocean’s role in climate;\n(h) The use of the best available science and scientific information;\n(i) The use of relevant traditional knowledge of Indigenous Peoples and local\ncommunities, where available;\n6/54\n(j) The respect, promotion and consideration of their respective obligations, as\napplicable, relating to the rights of Indigenous Peoples or of, as appropriate, local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(k) The non-transfer, directly or indirectly, of damage or hazards from one\narea to another and the non-transformation of one type of pollution into another, in taking measures to prevent reduce, and control pollution of the marine environment;\n(l) Full recognition of the special circumstances of small island developing\nStates and of least developed countries;\n(m) Acknowledgement of the special interests and needs of landlocked\ndeveloping countries.\nArticle 6"
    }, {
      "heading" : "International cooperation",
      "text" : "1. Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and promoting cooperation among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies in the achievement of the objective of this Agreement.\n2. Parties shall endeavour to promote, as appropriate, the objectives of this Agreement when participating in decision-making under other relevant legal instruments, frameworks, or global, regional, subregional or sectoral bodies.\n3. Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\nPART II\nMARINE GENETIC RESOURCES, INCLUDING THE"
    }, {
      "heading" : "FAIR AND EQUITABLE SHARING OF BENEFITS",
      "text" : "Article 7"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are:\n(a) The fair and equitable sharing of benefits arising from activities with\nrespect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(b) The building and development of the capacity of Parties, particularly\ndeveloping States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, to carry out activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction;\n7/54\n(c) The generation of knowledge, scientific understanding and technological\ninnovation, including through the development and conduct of marine scientific research as fundamental contributions to the implementation of this Agreement;\n(d) The development and transfer of marine technology in accordance with\nthis Agreement.\nArticle 8"
    }, {
      "heading" : "Application",
      "text" : "1. The provisions of this Agreement shall apply to activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction collected and generated after the entry into force of this Agreement for the respective Party. The application of the provisions of this Agreement shall extend to the utilization of marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction collected or generated before entry into force, unless a Party makes an exception in writing under article 63 when signing, ratifying, approving, accepting or acceding to this Agreement.\n2. The provisions of this Part shall not apply to:\n(a) Fishing regulated under relevant international law and fishing-related\nactivities; or\n(b) Fish or other living marine resources known to have been taken in fishing\nand fishing-related activities from areas beyond national jurisdiction, except where such fish or other living marine resources are regulated as utilization under this Part.\n2bis. The obligations in this Part shall not apply to a Party’s military activities, including military activities by government vessels and aircraft engaged in non - commercial service. The obligations in this Part with respect to the utilization of marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction shall apply to a Party’s non -military activities.\nArticle 9\nActivities with respect to marine genetic resources of areas beyond\nnational jurisdiction\n1. Activities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by all Parties, irrespective of their geographical location, and natural or juridical persons under the jurisdiction of the Parties. Such activities shall be carried out in accordance with this Agreement.\n2. Parties shall promote cooperation in all activities with respect to marine genetic resources of areas beyond national jurisdiction.\n3. Collection in situ of marine genetic resources of areas beyond national jurisdiction shall be carried out with due regard for the rights and legitimate interests of coastal States in areas within their national jurisdiction and also with due regard for the interests of other States in areas beyond national jurisdiction, in accordance with the Convention. To this end, Parties shall endeavour to cooperate, as appropriate, including through specific modalities for the operation of the clearing-house mechanism determined under article 51, with a view to implementing this Agreement.\n8/54\n4. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction. No such claim or exercise of sovereignty or sovereign rights shall be recognized.\n4bis. Collection in situ of marine genetic resources of areas beyond national jurisdiction shall not constitute the legal basis for any claim to any part of the marine environment or its resources.\n5. Activities with respect to marine genetic resources of areas beyond national jurisdiction are in the interests of all States and for the benefit of all humanity, particularly for the benefit of advancing the scientific knowledge of humanity and promoting the conservation and sustainable use of marine biological diversity, taking into particular consideration the interests and needs of developing States.\n6. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.\nArticle 10\nNotification on activities with respect to marine genetic resources\nand digital sequence information on marine genetic resources of\nareas beyond national jurisdiction\n1. Parties shall take the necessary legislative, administrative or policy measures to ensure that information is notified to the clearing-house mechanism in accordance with this Part.\n2. The following information shall be notified to the clearing-house mechanism six months or as early as possible prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The nature and objectives under which the collection is carried out,\nincluding, as appropriate, any programme(s) of which it forms part;\n(b) The subject matter of the research or, if known, marine genetic resources\nto be targeted or collected, and the purposes for which such resources will be collected;\n(c) The geographical areas in which the collection is to be undertaken;\n(d) A summary of the method and means to be used for collection, including\nthe name, tonnage, type and class of vessels, scientific equipment and/or study methods employed;\n(d)bis Information concerning any other contributions to proposed major\nprogrammes;\n(e) The expected date of first appearance and final departure of the research\nvessels, or deployment of the equipment and its removal, as appropriate.\n(f) The name(s) of the sponsoring institution(s) and the person in charge of\nthe project;\n(g) Opportunities for scientists of all States, in particular for scientists from\ndeveloping States, to be involved in or associated with the project;\n(h) The extent to which it is considered that States that may need and request\ntechnical assistance, in particular developing States, should be able to participate or to be represented in the project;\n(i) A data management plan prepared according to open and responsible data\ngovernance, taking into account current international practice.\n9/54\n2bis. Upon notification referred to in paragraph 2, the clearing-house mechanism shall automatically generate a BBNJ standardized batch identifier.\n3. Where there is a material change to the information provided to the clearing - house mechanism prior to the planned collection, updated information shall be notified to the clearing-house mechanism within a reasonable period of time and no later than the start of collection in situ, when practicable.\n4. Parties shall ensure that the following information, along with the BBNJ standardized batch identifier, is notified to the clearing-house mechanism as soon as it becomes available, but no later than one year from the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The repository or database where digital sequence information on marine\ngenetic resources is or will be deposited;\n(b) Where all marine genetic resources collected in situ are or will be\ndeposited or held;\n(c) A report detailing the geographical area from which marine genetic\nresources were collected, including information on the latitude, longitude and depth of collection, and, to the extent available, the findings from the activity undertaken;\n(d) Any necessary updates to the data management plan provided under\nparagraph (2)(j) above.\n5. Parties shall ensure that samples of marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction that are in repositories or databases under their jurisdiction are able to be identified as originating from areas beyond national jurisdiction, in accordance with current international practice and to the extent practicable.\n5bis. Parties shall ensure that repositories, to the extent practicable, and databases under their jurisdiction biennially prepare an aggregate report on access to marine genetic resources and digital sequence information linked to their BBNJ standardized batch identifier, and make it available to the access and benefit-sharing committee established under article 11 bis.\n6. Where marine genetic resources of areas beyond national jurisdiction, and where practicable, the digital sequence information on such resources are subject to utilization, including commercialization, by natural or juridical persons under their jurisdiction, Parties shall ensure that the following information, including the BBNJ standardized batch identifier, if available, be notified to the c learing-house mechanism as soon as such information becomes available:\n(a) Where the results of the utilization, such as publications, patents granted,\nif available and to the extent possible, and products developed, can be found;\n(b) Where available, details of the post-collection notification to the clearing-\nhouse mechanism related to the marine genetic resources that were the subject of utilization;\n(c) Where the original sample that is the subject of utilization is held;\n(d) The modalities envisaged for access to marine genetic resources and\ndigital sequence information on marine genetic resources being utilized, and a data management plan for the same;\n(e) Once marketed, information, if available, on sales of relevant products and\nany further development.\n10/54\nArticle 10 bis\nTraditional knowledge of Indigenous Peoples and local\ncommunities associated with marine genetic resources in areas\nbeyond national jurisdiction\nParties shall take legislative, administrative or policy measures, where relevant\nand as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources in areas beyond national jurisdiction that is held by Indigenous Peoples and local communities shall only be accessed with the free, prior and informed consent or approval and involvement of these Indigenous Peoples and local communities. Access to such traditional knowledge may be facilitated by the clearing-house mechanism. Access to and use of such traditional knowledge shall be on mutually agreed terms.\nArticle 11\nFair and equitable sharing of benefits\n1. The benefits arising from activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner in accordance with this Part and contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n2. Non-monetary benefits shall be shared in accordance with this Agreement in the form of, inter alia:\n(a) Access to samples and samples collection in accordance with current\ninternational practice;\n(a)bis Access to digital sequence information in accordance with current\ninternational practice;\n(a)ter Open access to findable, accessible, interoperable and reusable\n(FAIR) scientific data in accordance with current international practice and open and responsible data governance;\n(b) Information contained in the notifications, along with BBNJ standardized\nbatch identifiers, provided in accordance with article 10, in publicly searchable and accessible forms;\n(c) Transfer of marine technology in line with relevant modalities provided\nunder Part V of this Agreement;\n(d) Capacity-building, including by financing research programmes, and\npartnership opportunities, particularly directly relevant and substantial ones, for scientists and researchers in research projects, as well as dedicated initiatives, in particular for developing States, taking into account the special circumstances of small island developing States and of least developed countries;\n(f) Increased technical and scientific cooperation, in particular with scientists\nfrom and scientific institutions in developing States;\n(g) Other forms of benefits as determined by the Conference of the Parties,\ntaking into account recommendations by the access and benefit-sharing committee established under article 11 bis.\n3. Parties shall take the necessary legislative, administrative or policy measures to ensure that marine genetic resources and digital sequence information on marine\n11/54\ngenetic resources of areas beyond national jurisdiction together with their BBNJ standardized batch identifiers subject to utilization by natural or juridical persons under their jurisdiction are deposited in publicly accessible repositories and databases, maintained either nationally or internationally, no later than three years from the start of such utilization, or as soon as they become available, taking into account current international practice in these fields.\n4. Access to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction in the repositories and databases under a Party’s jurisdiction may be subject to reasonable conditions as follows:\n(a) The need to preserve the physical integrity of marine genetic resources;\n(b) The reasonable costs associated with maintaining the relevant database,\nbiorepository or gene bank in which the sample, data or information is held;\n(c) The reasonable costs associated with providing access to the marine\ngenetic resource, data or information;\n(d) Other reasonable conditions in line with the objectives of this Agreement ;\nand opportunities for such access on fair, most favourable terms, inc luding on\nconcessional and preferential terms, may be provided to researcher and research institutions from developing countries.\n5. Monetary benefits from the utilization of marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction, including commercialization, shall be shared fairly and equitably, through the financial mechanism established under article 52, for the conservation and sustainable use of the marine biological diversity of areas beyond national jurisdiction.\n5bis ante. After the entry into force of this Agreement, developed States Parties shall make annual contributions to the special fund referred to in article 52. The Conference of the Parties shall determine, at its first meeting, the rate of such contributions. A Party’s rate of contribution shall be 50% of that Party’s assessed contribution to the budget adopted by the Conference of the Parties under article 48(5)(e). Such payment shall continue until a decision is taken by the Conference of the Parties under paragraph 5bis.\n5bis. The Conference of the Parties shall decide the modalities for the sharing of monetary benefits from the utilization of marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction, taking into account the recommendations of the access and benefit sharing committee established in article 11 bis. If all efforts to reach consensus have been exhausted, a decision shall be adopted by a three-fourths majority of Parties present and voting. The payments shall be made through the special fund established under article 52. The modalities may include the following:\n(a) Milestone payments;\n(b) Payments or contributions related to the commercialization of products,\nincluding payment of a percentage of the revenue from sales of products;\n(b)bis Tiered fee paid on a periodic basis, based on a diversified set of\nindicators measuring aggregate level of activities by a State Party;\n(c) Other forms as decided by the Conference of the Parties taking into\naccount recommendations by the access and benefit-sharing committee.\n5ter. A Party may make a declaration at the time the Conference of the Parties adopts the modalities stating that those modalities shall not take effect for that Party for a\n12/54\nperiod of up to four years in order to allow time for the necessary implementation. A Party that makes such a declaration shall continue to make the payment set out in paragraph 5bis ante until the new modalities take effect.\n6. In deciding the modalities for the sharing of monetary benefits from the use of digital sequence information on marine genetic resources of areas beyond national jurisdiction under paragraph 5bis, the Conference of the Parties shall take into account the recommendations of the access and benefit-sharing committee, recognizing that such modalities should be mutually supportive of and adaptable to other access and benefit - sharing instruments.\n7. The Conference of the Parties, taking into account recommendations from the access and benefit-sharing committee established under article 11 bis, shall review and assess on a biennial basis, the monetary benefits from the utilization of marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction. The first review shall take place no later than five years after the entry into force of this Agreement. The review shall include consideration of the annual contributions referred to in paragraph 5bis ante.\n8. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction by natural or juridical p ersons under their jurisdiction are shared in accordance with this Agreement.\nArticle 11 bis"
    }, {
      "heading" : "Access and benefit-sharing committee",
      "text" : "1. An access and benefit-sharing committee is hereby established. It shall serve, inter alia, as a means for establishing guidelines for benefit-sharing, in accordance with article 11, providing transparency and ensuring a fair and equitable sharing of both monetary and non-monetary benefits.\n2. The access and benefit-sharing committee shall be composed of fifteen members possessing appropriate qualifications in related fields so as to ensure the effective exercise of the functions of the committee. The members shall be nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from developing States, including from the least developed countries, from small island developing States and from landlocked developing countries. The terms of reference and modalities for the operation of the committee shall be determined by the Conference of the Parties.\n3. The committee may make recommendations to the Conference of the Parties on matters relating to this Part, including on the following matters:\n(a) Guidelines or a code of conduct for activities with respect to marine\ngenetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction in accordance with this Part;\n(b) Measures to implement decisions taken in accordance with this Part;\n(c) Rates or mechanisms for the sharing of monetary benefits in accordance\nwith article 11;\n(d) Matters relating to this Part in relation to the clearing-house mechanism;\n(e) Matters relating to this Part in relation to the financial mechanism\nestablished under article 52;\n13/54\n(f) Any other matters relating to this Part that the Conference of the Parties\nmay request the access and benefit-sharing committee to address.\n4. Each Party shall make available to the access and benefit-sharing committee, through the clearing-house mechanism, the information required under this Agreement, which shall include:\n(a) Legislative, administrative and policy measures on access and benefit -\nsharing;\n(b) Contact details and other relevant information on national focal points;\n(c) Other information required pursuant to the decisions taken by the\nConference of the Parties.\n4bis. The access and benefit-sharing committee may consult and facilitate exchanges of information with relevant legal instruments and frameworks and relevant global, regional, sub-regional and sectoral bodies on activities under its mandate including benefit-sharing, the use of digital sequence information on marine genetic resource s, best practices, tools and methodologies, data governance and lessons learned.\n4ter. The access and benefit-sharing committee may make recommendations to the Conference of the Parties, in relation to information obtained under article 11 bis, paragraph 4bis.\nArticle 13"
    }, {
      "heading" : "Monitoring and transparency",
      "text" : "1. Monitoring and transparency of activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction shall be achieved through notification to the clearing-house mechanism, use of BBNJ standardized batch identifiers in accordance with this Part, and according to procedures adopted by the Conference of the Parties as recommended by the access and benefit-sharing committee.\n3. Parties shall periodically submit reports to the access and benefit-sharing committee on their implementation of the provisions in this Part on activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction and the sharing of benefits therefrom, in accordance with this Part.\n5. The access and benefit-sharing committee shall prepare a report based on the information received through the clearing-house mechanism and make it available to Parties, which may submit comments. The access and benefit-sharing committee shall submit this report, including comments received, for the consideration of the Conference of the Parties. The Conference of the Parties, taking into account the recommendation of the access and benefit-sharing committee, may determine appropriate guidelines for the implementation of this article, which shall take into account the national capabilities and circumstances of Parties.\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS\nArticle 14\nObjectives\n14/54\nThe objectives of this Part are to:\n(a) Conserve and sustainably use areas requiring protection, including through\nthe establishment of a comprehensive system of area-based management tools, with ecologically representative and well-connected networks of marine protected areas;\n(b) Strengthen cooperation and coordination in the use of area-based\nmanagement tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(c) Protect, preserve, restore and maintain biodiversity and ecosystems,\nincluding with a view to enhancing their productivity and health, and strengthen resilience to stressors, including those related to climate change, ocean acidification and marine pollution;\n(d) Support food security and other socioeconomic objectives, including the\nprotection of cultural values;\n(e) Support developing States Parties, in particular the least developed\ncountries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the development and transfer of marine technology in developing, implementing, monitoring, managing and enforcing area-based management tools, including marine protected areas.\nArticle 15\nArea of Application The establishment of area-based management tools shall not include any areas\nwithin national jurisdiction, and shall not be relied upon as a basis for asserting or denying any claims to sovereignty, sovereign rights, or jurisdiction including in respect of any disputes relating thereto. The Conference of the Parties shall not consider for decision proposals for the establishment of such area-based management tools, and in no case shall such proposals be interpreted as recognition or nonrecognition of any claims to sovereignty, sovereign rights, or jurisdiction.\nArticle 16\nDeleted.\nArticle 17"
    }, {
      "heading" : "Proposals",
      "text" : "1. Proposals regarding the establishment of area-based management tools, including marine protected areas, under this Part shall be submitted by Parties, individually or collectively, to the secretariat.\n2. Parties shall collaborate and consult, as appropriate, with relevant stakeholders, including States and global, regional, subregional and sectoral bodies, as well as civil society, the scientific community, the private sector, Indigenous Peoples and local communities, for the development of proposals, as set out in this Part.\n15/54\n3. Proposals shall be formulated on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, taking into account the precautio nary approach and an ecosystem approach.\n4. Proposals with regard to identified areas shall include the following key elements:\n(a) A geographic or spatial description of the area that is the subject of the\nproposal by reference to the indicative criteria specified in annex I;\n(b) Information on any of the criteria specified in annex I, as well as any\ncriteria that may be further developed and revised in accordance with paragraph 5 of this article, applied in identifying the area;\n(c) Human activities in the area, including uses by Indigenous Peoples and\nlocal communities, and their possible impact, if any;\n(d) A description of the state of the marine environment and biodiversity in\nthe identified area;\n(e) A description of the conservation and, where appropriate, sustainable use\nobjectives that are to be applied to the area;\n(f) A draft management plan encompassing the proposed measures, and\noutlining proposed monitoring, research and review activities to achieve the specified objectives;\n(g) The duration of the proposed area and measures, if any;\n(h) Information on any consultations undertaken with States, including\nadjacent coastal States and/or relevant global, regional, subregional and sectoral bodies, if any;\n(i) Information on area-based management tools, including marine protected\nareas implemented under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(j) Relevant scientific input and, where available, traditional knowledge of\nIndigenous Peoples and local communities.\n5. Indicative criteria for the identification of such areas shall include, as relevant, those specified in annex I and may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties.\n6. Further requirements regarding the contents of proposals, including the modalities for the application of indicative criteria as specified in paragraph 5 of this article, and guidance on proposals specified in paragraph 4 (b) of this article shall be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties.\nArticle 17 bis\nPublicity and preliminary review of proposals\nUpon receipt of a proposal in writing, the secretariat shall make the proposal\npublicly available and transmit it to the Scientific and Technical Body for a preliminary review. The purpose of the review is to ascertain that the draft proposal contains the information required under article 17, including indicative criteria described in this Part and in annex I. The outcome of that review would be made\n16/54\npublicly available and shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall notify the Parties and make that retransmitted proposal public ly available and facilitate consultations pursuant to article 18.\nArticle 18"
    }, {
      "heading" : "Consultations on and assessment of proposals",
      "text" : "1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders, including States and global, regional, subregional and sectoral bodies, as well as civil society, the scientific community, Indigenous Peoples and local communities.\n2. The secretariat shall facilitate consultations and gather inputs as follows:\n(a) States, in particular adjacent coastal States, shall be notified and invited to\nsubmit, inter alia:\n(i) Views on the merits and geographic scope of the proposal;\n(ii) Any other relevant scientific inputs;\n(iii) Information regarding any existing measures or activities in adjacent or related areas within national jurisdiction and beyond national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas within national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global,\nregional, subregional and sectoral bodies shall be notified and invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the measures and other elements for a management plan identified in the proposal that fall within the competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous Peoples and local communities with relevant traditional\nknowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant scientific inputs;\n(iii) Any relevant traditional knowledge of Indigenous Peoples and local communities;\n(iv) Any other relevant information.\n17/54\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat.\n4. In cases where the proposed measure affects areas that are entirely surrounded by the exclusive economic zones of States, proponents shall:\n(a) Undertake targeted and proactive consultations, including prior\nnotification, with such States;\n(b) Consider the views and comments of such States on the proposed measure\nand provide written responses specifically addressing such views and comments and, where appropriate, revise the proposed measure accordingly.\n5. The proponent shall consider the contributions received during the consultation period, as well as the views of and information from the Scientific and Technical Body and, as appropriate, revise the proposal accordingly or respond to substantive contributions not reflected in the proposal.\n6. The consultation period shall be time-bound.\n7. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal and make recommendations to the Conference of the Parties.\n8. The modalities for the consultation and assessment process, including duration, shall be further elaborated by the Scientific and Technical Body, as necessary, at its first meeting, for consideration and adoption by the Conference of the Parties, taking into account the special circumstances of small island developing States Parties.\nArticle 19\nEstablishment of area-based management tools\n1. The Conference of the Parties, on the basis of the final proposal and the draft management plan, taking into account the contributions and scientific inputs received during the consultation process established under this Part, and the scientific advice and recommendations of the Scientific and Technical Body:\n(a) Shall take decisions on the establishment of area-based management tools,\nincluding marine protected areas, and related measures;\n(b) May take decisions on measures compatible with those adopted by\nrelevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, in cooperation and coordination with those instruments, frameworks and bodies;\n(c) May, where proposed measures are within the competences of other\nglobal, regional, subregional or sectoral bodies, make recommendations to Parties to this Agreement and to global, regional, subregional and sectoral bodies to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\n2. In taking decisions under this article, the Conference of the Parties shall respect the competences of and, not undermine, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n3. The Conference of the Parties shall make arrangements for regular consultations to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as\n18/54\ncoordination with regard to related measures adopted under such instruments and frameworks and by such bodies.\n4. Where the achievement of the objectives and the implementation of this Part so requires, to further international cooperation and coordination with respect to the conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction, the Conferences of Parties may consider and, subject to paragraphs 1 and 2 of this article, may decide, as appropriate, to develop a mechanism regarding existing area-based management tools, including marine protected areas adopted by relevant legal instruments and frameworks or relevant global, regional, subregional or sectoral bodies.\n6. Decisions and recommendations adopted by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in respect of areas within national jurisdiction and shall be made with due regard for the rights and duties of all States, in accordance with the Convention. In cases where measures proposed under this Part would affect or could reasonably be expected to affect the superjacent water above the seabed and subsoil of submarine areas over which a coastal State exercises sovereign rights in accordance with the Convention, such measures shall have due regard to the sovereign rights of such coastal States. Consultations shall be undertaken to that end, in accordance with the provisions of this Part.\n7. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls, either wholly or in part, within the national jurisdiction of a coastal State, the part within national jurisdiction shall immediately cease to be in force. The part remaining in areas beyond national jurisdiction shall remain in force until the Conference of the Parties, at its following meeting, reviews and decides whether to amend or revoke the area-based management tool, including a marine protected area, as necessary.\n8. Upon the establishment of, or amendment to the competence of, a legal instrument or framework or relevant global, regional, subregional or sectoral body, any area-based management tool, including a marine protected area, or related measures adopted by the Conference of the Parties under this Part that subsequently falls within the competence of such instrument, framework or body, either wholly or in part, shall remain in force until the Conference of the Parties reviews and decides, in close cooperation and coordination with that instrument, framework or body, to maintain, amend or revoke the area-based management tool, including a marine protected area, and related measures, as appropriate.\nArticle 19 bis"
    }, {
      "heading" : "Decision-making",
      "text" : "1. As a general rule, the decisions and recommendations under this Part shall be taken by consensus.\n2. If no consensus is reached, decisions and recommendations under this Part shall be taken by a three-quarter majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two-thirds majority of the representatives present and voting that every effort to reach agreement by consensus has been exhausted.\n3. Decisions taken under this Part shall enter into force 120 days after the meeting of the Conference of the Parties at which they were taken, and shall be binding on all Parties.\n19/54\n4. During the period of 120 days provided for in paragraph 3 of this article, any Party may, by notification in writing to the secretariat, make an objection with respect to a decision adopted under this Part, and that decision shall not be binding on that Party. An objection to a decision may be withdrawn at any time by written not ification to the secretariat and, thereupon, the decision shall be binding for that Party 90 days following the date of the notification stating that the objection is withdrawn.\n5. A Party presenting an objection under paragraph 4 shall provide to the secretariat, in writing, at the time of presenting its objection, the explanation of the grounds for its objection, which shall be based on one or more of the following grounds:\n(i) The decision is inconsistent with this Agreement or the rights and duties\nof the objecting Party in accordance with the Convention;\n(ii) The decision unjustifiably discriminates in form or in fact against the\nobjecting Party;\n(iii) The Party cannot practicably comply with the decision at the time of the\nobjection after making all reasonable efforts to do so.\n6. A Party making an objection under paragraph 4 shall, to the extent practicable, adopt alternative measures or approaches that are equivalent in effect to the decision to which it has objected and shall not adopt measures nor take actions that would undermine the effectiveness of the decision to which it has objected unless such measures or actions are essential for the exercise of rights and duties of the objecting Party in accordance with the Convention.\n7. The objecting Party shall report to the next regular meeting of the Conference of the Parties following its notification under paragraph 4, and periodically thereafter, on its implementation of paragraph 6, to inform the monitoring and review under article 21.\n8. An objection to a decision made in accordance with paragraph 4 may only be renewed if the objecting Party considers it still necessary, every three years after the entry into force of the decision, by written notification to the secretariat. Such writt en notification shall include an explanation of the grounds of its initial objection.\n9. If no notification of renewal pursuant to paragraph 8 is received, the objection shall be considered automatically withdrawn and, thereupon, the decision shall be binding for that Party 120 days after that objection is automatically withdrawn. The secretariat shall notify the Party 60 days prior to the date on which the objection will be automatically withdrawn.\n10. Decisions of the Conference of the Parties adopted under this Part, and objections to those decisions, shall be made publicly available by the secretariat and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies.\nArticle 20 ante"
    }, {
      "heading" : "Emergency measures",
      "text" : "The Conference of the Parties shall take decisions to adopt measures in areas\nbeyond national jurisdiction, to be applied on an emergency basis, if necessary, when a natural phenomenon or human-caused disaster has caused, or is likely to cause, serious or irreversible harm to marine biological diversity of areas beyond national jurisdiction, to ensure that the serious or irreversible harm is not exacerbated.\n20/54\n(a) Measures adopted under this article shall be considered necessary only if,\nfollowing consultation with relevant legal instruments or frameworks or global, regional, subregional or sectoral bodies, the serious or irreversible harm cannot be managed in a timely manner through the application of the other articles of this Agreement or by a relevant legal instrument or framework or global, regional, subregional or sectoral body;\n(b) Measures adopted on an emergency basis shall be based on the best\navailable science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, and take into account the precautionary approach. Such measures may be proposed by Parties or recommended by the Scientific and Technical Body, and may be adopted intersessionally. The measures shall be temporary and must be reconsidered for decision at the next meeting of the Conference of the Parties following their adoption;\n(b.bis.) The measures shall terminate two years following their entry into force,\nor shall be terminated earlier by the Conference of the Parties upon being replaced by area-based management tools, including marine protected areas, and related measures established in accordance with this Part, or by measures adopted by a relevant legal instrument or framework or global, regional, subregional or secto ral body, or by a decision of the Conference of the Parties when the circumstances that necessitated the measure cease to exist;\n(c) Procedures and guidance for the establishment of emergency measures,\nincluding consultation procedures, shall be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties at its earliest opportunity. Such procedures shall be inclusive and transparent.\nArticle 20"
    }, {
      "heading" : "Implementation",
      "text" : "1. Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\n2. Nothing in this Agreement shall prevent a Party from adopting more stringent measures with respect to its nationals and vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in accordance with international law and in support of the objectives of the Agreement.\n3. The implementation of the measures adopted under this Part should not impose a disproportionate burden on Parties that are small island developing States or least developed countries, directly or indirectly.\n4. Parties shall promote, as appropriate, the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties under this Part.\n5. Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in an area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the decisions and recommendations by the Conference of the Parties on area-based management tools, including marine protected areas, established under this Part.\n6. A Party that is not a party to or a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body,\n21/54\nand that does not otherwise agree to apply the measures established under such instruments, frameworks and bodies, shall not be discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nArticle 21"
    }, {
      "heading" : "Monitoring and review",
      "text" : "1. Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of area-based management tools, including marine protected areas, established under this Part, and related measures. Such reports, as well as the information and the review referred to in paragraphs 2 and 3, respectively, shall be made publicly available by the secretariat.\n2. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to provide information to the Conference of the Parties on the implementation of measures that they have adopted to achieve the objectives of the area-based management tool, including marine protected area, established under this Part.\n3. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored and periodically reviewed by the Scientific and Technical Body, taking into account the repo rts and information referred to in paragraphs 1 and 2, respectively.\n4. The review referred to in paragraph 3 shall assess the effectiveness of area-based management tools, including marine protected areas, established under this Part, including related measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n5. Following the review, the Conference of the Parties shall, as necessary, take decisions or recommendations on the amendment, extension or revocation of areabased management tools, including marine protected areas, and any related measures, adopted by the Conference of the Parties, on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, taking into account the precautionary approach and an ecosystem approach.\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS\nArticle 21 bis"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Operationalize the provisions of the Convention on environmental impact\nassessment for areas beyond national jurisdiction by establishing processes, thresholds and other requirements for conducting and reporting assessments by Parties;\n(b) Ensure that activities covered by this Part are assessed and conducted to\nprevent, mitigate and manage significant adverse impacts for the purpose of protecting and preserving the marine environment;\n22/54\n(c) Support the consideration of cumulative impacts and impacts in areas\nwithin national jurisdiction;\n(d) Provide for strategic environmental assessments;\n(e) Achieve a coherent environmental impact assessment framework for\nactivities in areas beyond national jurisdiction;\n(f) Build and strengthen the capacity of Parties, particularly developing States\nParties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle income countries, to prepare, conduct and evaluate environmental impact assessments and strategic environmental assessments in support of the objectives of this Agreement.\nArticle 22\nObligation to conduct environmental impact assessments\n1. Parties shall ensure that the potential impacts on the marine environment of planned activities under their jurisdiction or control, which take place in areas beyond national jurisdiction, are assessed as set out in this Part before they are authorized.\n2. When a Party with jurisdiction or control over a planned activity that is to be conducted in marine areas within national jurisdiction determines that the activity may cause substantial pollution of or significant and harmful changes to the marine environment in areas beyond national jurisdiction, that Party shall ensure that an environmental impact assessment of such activity is conducted in accordance with this Part or an environmental impact assessment is conducted under the Party’s national process. A Party conducting such an assessment under its national process shall:\n(a) Make relevant information available through the clearing-house\nmechanism, in a timely manner during the national process;\n(b) Ensure that the activity is monitored in a manner consistent with the\nrequirements of its national process;\n(c) Ensure that environmental impact assessment reports and any relevant\nmonitoring reports are made available through the clearing-house mechanism as set out in this Agreement.\n3. Upon receiving the information referred to in paragraph 2 (a) above, the Scientific and Technical Body may provide comments to the Party with jurisdiction or control over the planned activity.\nArticle 23\nRelationship between this Agreement and environmental impact\nassessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and\nsectoral bodies\n1. Parties shall promote the use of environmental impact assessments and the adoption and implementation of the standards and/or guidelines developed under article 41 bis in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n23/54\n2. The Conference of the Parties shall develop mechanisms for the Scientific and Technical Body under this Part to collaborate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies that regulate activities in areas beyond national jurisdiction or protect the marine environment.\n3. When developing or updating standards or guidelines for the conduct of environmental impact assessments of activities in areas beyond national jurisdiction by Parties to this Agreement under article 41bis, the Scientific and Technical Body shall, as appropriate, collaborate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n4. It is not necessary to conduct a screening or an environmental impact assessment of a planned activity in areas beyond national jurisdiction provided that the Party with jurisdiction or control over the planned activity determines that:\n(a) The potential impacts of the planned activity or category of activity have\nbeen assessed in accordance with the requirements of other relevant legal instruments or frameworks or by relevant global, regional, subregional or sectoral bodies;\n(b) (i) The assessment already undertaken for the planned activity is equivalent to the one required under this Part, and the results of the assessment are taken into account; or\n(ii) The regulations or standards of the relevant legal instruments or\nframeworks or relevant global, regional, subregional or sectoral bodies arising from the assessment were designed to prevent, mitigate or manage potential impacts below the threshold for environmental impact assessments under this Part, and have been complied with.\n5. When an environmental impact assessment under a relevant legal instrument or framework or a relevant global, regional, subregional or sectoral body for a planned activity in areas beyond national jurisdiction has been conducted, the Party concerned shall ensure that the environmental impact assessment report is published through the clearing-house mechanism.\n6. Unless the planned activities that meet the criteria set out in paragraph 4(b)(i) are subject to monitoring and review under a relevant legal instrumen t or framework or relevant global, regional, subregional or sectoral body, Parties shall monitor and review the activities and ensure that the monitoring and review reports are published through the clearing-house mechanism.\nArticle 24\nThresholds and factors for conducting environmental\nimpact assessments\n1. When a planned activity may have more than a minor or transitory effect on the marine environment or the effects of the activity are unknown or poorly understood, the Party with jurisdiction or control of the activity shall conduct a screening of the activity under article 30 using the factors under paragraph 2:\n(a) The screening shall be sufficiently detailed for the Party to assess if it has\nreasonable grounds for believing whether the planned activity may cause substantial pollution of or significant and harmful changes to the marine environment and shall include:\n(i) A description of the planned activity, including its purpose, location, duration and intensity; and\n24/54\n(ii) An initial analysis of the potential impacts, including consideration of cumulative impacts and, as appropriate, alternatives.\n(b) If it is determined on the basis of the screening that the Party has reasonable\ngrounds for believing that the activity may cause substantial pollution of or significant and harmful changes to the marine environment, an environmental impact assessment shall be conducted in accordance with the provisions of this Part.\n2. When determining whether planned activities under their jurisdiction or control meet the threshold in paragraph 1, Parties shall consider the following non-exhaustive factors:\n(a) The type of, and technology used for, the activity and the manner in which\nit is to be conducted;\n(b) The duration of the activity;\n(c) The location of the activity;\n(d) The characteristics and ecosystem of the location (including areas of\nparticular ecological or biological significance or vulnerability);\n(e) The potential impacts of the activity, including the potential cumulative\nimpacts and the potential impacts in areas within national jurisdiction;\n(f) The extent to which the effects of the activity are unknown or poorly\nunderstood;\n(g) Other relevant ecological or biological criteria.\nArticle 25\nDeleted.\nArticle 26\nDeleted.\nArticle 27\nDeleted.\nArticle 28\nDeleted.\nArticle 29\nDeleted.\nArticle 30\nProcess for environmental impact assessments\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following steps:\n25/54\n(a) Screening. Parties shall undertake screening in a timely manner to\ndetermine whether an environmental impact assessment is required in respect of a planned activity under its jurisdiction or control in accordance with article 24 and make its determination publicly available:\n(i) If a Party determines that an environmental impact assessment is not required for a planned activity under its jurisdiction or control, it shall make relevant information, including under article 24 (1)(a), publicly available through the clearing-house mechanism under this Agreement;\n(ii) On the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, a Party may register its views on the potential impacts of a planned activity on which a determination has been made in accordance with subparagraph (i) with the Party that made the determination and the Scientific and Technical Body within 40 days of the publication;\n(iii) If the Party that registered its views expressed concerns on the potential impacts of a planned activity on which the determination was made, the Party that made that determination shall give consideration to such concerns and may review its determination;\n(iv) Upon consideration of the concerns registered by a Party under (ii), the Scientific and Technical Body shall consider and may evaluate the potential impacts of the planned activity on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities and, as appropriate, may make recommendations to the Party that made the determination after giving that Party an opportunity to respond to the concerns registered, and taking into account such response;\n(v) The Party that made the determination under (i) shall give consideration to any recommendations by the Scientific and Technical Body;\n(vi) The registration of views and the recommendations of the Scientific and Technical Body shall be made publicly available, including through the clearing-house mechanism.\n(b) Scoping. Parties shall ensure that key environmental and any associated\nimpacts, such as economic, social, cultural and human health impacts, including potential cumulative impacts, impacts in areas within national jurisdiction, as well as alternatives, if any, to be included in the environmental impact assessments that shall be conducted under this Part, are identified. The scope shall be defined by using the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities;\n(c) Impact assessment and evaluation. Parties shall ensure that the impacts of\nplanned activities, including cumulative impacts and impacts in areas within national jurisdiction, are assessed and evaluated using the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities;\n(d) Prevention, mitigation and management of potential adverse effects.\nParties shall ensure that:\n(i) Measures to prevent, mitigate and manage potential adverse effects of the planned activities under their jurisdiction or control are identified and analysed to avoid significant adverse impacts. Such measures may include the consideration of alternatives to the planned activity under their jurisdiction or control;\n26/54\n(ii) Where appropriate, these measures are incorporated into an environmental management plan;\n(e) Parties shall ensure public notification and consultation in accordance with\narticle 34;\n(f) Parties shall ensure preparation and publication of an environmental\nimpact assessment report in accordance with article 35.\n2. Parties may conduct joint environmental impact assessments, in particular for activities under the jurisdiction or control of small island developing States.\n3. A roster of experts shall be created under the Scientific and Technical Body. Parties with capacity constraints may request advice and assistance from those experts to conduct and evaluate screenings and environmental impact assessments for a planned activity under their jurisdiction or control. The experts cannot be appointed in another part of the environmental impact assessment process of the same activity. The Party that requested the advice and assistance shall ensure that such environmental impact assessments are submitted to the Party for review and decision - making.\nArticle 31\nDeleted.\nArticle 32\nDeleted.\nArticle 33\nDeleted.\nArticle 34"
    }, {
      "heading" : "Public notification and consultation",
      "text" : "1. Parties shall ensure timely public notification of a planned activity, including by publication through the clearing-house mechanism and through the secretariat, and planned and effective, time-bound opportunities, as far as practicable, for participation by all States, in particular adjacent coastal States and any other States adjacent to the activity when they are potentially most affected States, and stakeholders in the environmental impact assessment process. Notification and opportunities for participation, including through the submission of comments, shall take place throughout the environmental impact assessment process, as appropriate, including when identifying the scope of an environmental impact assessment under article 30, paragraph 1 (b) and when a draft environmental impact assessment report has been prepared under article 35, before a decision is made as to whether to authorize the activity.\n2. Potentially most affected States shall be determined taking into account the nature and potential effects on the marine environment of the planned activity and shall include: (i) coastal States whose exercise of sovereign rights for the purpose of exploring , exploiting , conserving, or managing natural resources may reasonably be believed to be affected by the activity, and (ii) States that carry out, in the area of the\n27/54\nplanned activity, human activities that may reasonably be believed to be affected, including economic activities.\n3. Stakeholders in this process include Indigenous Peoples and local communities with relevant traditional knowledge, relevant global, regional, subregional and sectoral bodies, civil society, the scientific community, and the public.\n4. Public notification and consultation shall, in accordance with article 48 bis, paragraph 3, be transparent and inclusive, conducted in a timely manner, and targeted and proactive when involving small island developing States.\n5. Substantive comments received during the consultation process, including from adjacent coastal States and any other States adjacent to the activity when they are potentially most affected States, shall be considered and responded to or addressed by Parties. Parties shall give particular regard to comments concerning potential impacts in areas within national jurisdiction and provide written responses, as appropriate, specifically addressing such comments, including regarding any additional measures meant to address those potential impacts. Parties shall make public the comments received and the responses or descriptions of the manner in which they were addressed.\n6. Where a planned activity affects areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall:\n(a) Undertake targeted and proactive consultations, including prior\nnotification, with such surrounding States;\n(b) Consider the views and comments of those surrounding States on the\nplanned activity and provide written responses specifically addressing such views and comments, and, as appropriate, revise the planned activity accordingly.\n8. Parties shall ensure access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Part ies shall not be required to disclose confidential or proprietary information. The fact that confidential or proprietary information has been redacted shall be indicated in public documents.\nArticle 35\nEnvironmental impact assessment reports\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part.\n2. The environmental impact assessment report shall include, as a minimum, the following information: a description of the planned activity, including its location, a description of the results of the scoping exercise, a baseline assessment of the marine environment likely to be affected, a description of potential impacts, including potential cumulative impacts and any impacts in areas within national jurisdiction, a description of potential prevention, mitigation and management measures, uncertainties and gaps in knowledge, information on the public consultation process, a description of the consideration of reasonable alternatives to the planned activity, a description of follow-up actions, including an environmental management plan, and a non-technical summary.\n3. The Party shall make available the draft environmental impact assessment report through the clearing-house mechanism during the public consultation process to provide an opportunity for the Scientific and Technical Body to consider and evaluate the report.\n28/54\n4. The Scientific and Technical Body as appropriate, in a timely manner, may make comments to the Party on the draft environmental impact assessment report. The Party shall give consideration to any comments by the Scientific and Technical Body.\n5. Parties shall publish the reports of the environmental impact assessments, including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published through the clearing-house mechanism.\n6. Final environmental impact assessment reports shall be considered by the Scientific and Technical Body, on the basis of relevant practices, procedures and knowledge under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n7. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, shall be considered and reviewed by the Scient ific and Technical Body, on the basis of relevant practices, procedures and knowledge under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\nArticle 36\nDeleted.\nArticle 37\nDeleted.\nArticle 38"
    }, {
      "heading" : "Decision-making",
      "text" : "1. A Party under whose jurisdiction or control a planned activity falls shall be responsible for determining if it may proceed.\n2. When determining whether the planned activity may proceed under this Part, full account shall be taken of an environmental impact assessment conducted in accordance with this Part. A decision to authorize the planned activity under the jurisdiction or control of a Party shall only be made when, taking into account mitigation or management measures, the Party has determined that it has made all reasonable efforts to ensure that the activity can be conducted in a manner consistent with the prevention of significant adverse impacts on the marine environment.\n3. Decision documents shall clearly outline any conditions of approval related to mitigation measures and follow-up requirements. Decision documents shall be made public, including through the clearing-house mechanism.\n4. At the request of a Party, the Conference of the Parties may provide advice and assistance to that Party when determining whether a planned activity under its jurisdiction or control may proceed.\nArticle 39\nMonitoring of impacts of authorized activities\n29/54\nParties shall, by using the best available science and scientific information and,\nwhere available, the relevant traditional knowledge of Indigenous Peoples and local communities, keep under surveillance the impacts of any activities in areas beyond national jurisdiction which they permit or in which they engage in order to determine whether these activities are likely to pollute or have adverse impacts on the marine environment. In particular, each Party shall monitor the environmental and any associated impacts, such as economic, social, cultural and human health impacts, of an authorized activity under their jurisdiction or control in accordance with the conditions set out in the approval of the activity.\nArticle 40\nReporting on impacts of authorized activities\n1. Parties, whether acting individually or collectively, shall periodically report on the impacts of the authorized activity and the results of the monitoring required under article 39.\n2. Monitoring reports shall be made public, including through the clearing -house mechanism and the Scientific and Technical Body may consider and evaluate the monitoring reports.\n3. Monitoring reports shall be considered by the Scientific and Technical Body, on the basis of relevant practices, procedures and knowledge under this Agreement, for the purpose of developing guidelines on the monitoring of impacts of authorized activities, including the identification of best practices.\nArticle 41\nReview of authorized activities and their impacts\n1. Parties shall ensure that the impacts of the authorized activity monitored pursuant to article 39 are reviewed.\n2. Should the Party with jurisdiction or control over the activity identify significant adverse impacts that either were not foreseen in the environmental impact assessment, in nature or severity, or that arise from a breach of any of the conditions set out in the approval of the activity, the Party shall review its decision authorizing the activity, notify the Conference of the Parties, other Parties and the public, including through the clearing-house mechanism and:\n(a) Require that measures are proposed and implemented to prevent, mitigate\nand/or manage those impacts, or take any other necessary action and/or halt the activity, as appropriate; and\n(b) Evaluate any measures implemented or actions taken under subparagraph\n(a) in a timely manner.\n3. On the basis of the reports received under article 40, the Scientific and Technical Body, may notify the Party that authorized the activity where i t considers that the activity may have significant adverse impacts that were either not foreseen in the environmental impact assessment or that arise from a breach of any conditions of approval of the authorized activity and as appropriate, may make recommendations to the Party.\n4. (a) On the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, a Party may register its concerns that the authorized act ivity may have significant adverse impacts that were either not foreseen in the environmental impact\n30/54\nassessment, in nature or severity, or that arise from a breach of any conditions of approval of the authorized activity with the Party that authorized the activity and the Scientific and Technical Body.\n(b) The Party that authorized the activity shall give consideration to such\nconcerns;\n(c) Upon consideration of the concerns registered by a Party, the Scientific\nand Technical Body shall consider and may evaluate the matter based on the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities and may notify the Party that authorized the activity, where it considers that such activity may have significant adverse impacts that were either not foreseen in the environmental impact assessment or that arise from a breach of any conditions of approval of the authorized activity after giving that Party an opportunity to respond to the concerns registered, and taking into account such response and as appropriate, may make recommendation to the Party of the authorized activity;\n(d) The registration of concerns, any notification issued and recommendations\nby the Scientific and Technical Body, shall be made publicly available, including through the clearing-house mechanism;\n(e) The Party that authorized the activity shall give consideration to any\nnotification issued and recommendations by the Scientific and Technical Body.\n5. All States, in particular adjacent coastal States and any other States adjacent to the activity when they are potentially most affected States, and stakeholders shall be kept informed through the clearing-house mechanism and may be consulted in the monitoring, reporting and review processes in respect of an activity approved under this Agreement.\n6. Parties shall publish, including through the clearing-house mechanism:\n(a) Reports on the review of the impacts of the authorized activity;\n(b) Decision documents, including a record of the reasons for the decision by\nthe Party, when a Party has changed its decision authorizing the activity.\nArticle 41 bis\nStandards and/or guidelines to be developed by the Scientific and\nTechnical Body related to environmental impact assessments\n1. The Scientific and Technical Body shall develop standards or guidelines for consideration and adoption by the Conference of the Parties on:\n(a) The determination of whether the thresholds for the conduct of a screening\nor an environmental impact assessment under article 24 has been reached or exceeded for planned activities, including on the basis of the non-exhaustive factors set out in article 24, paragraph 2;\n(b) The assessment of cumulative impacts in areas beyond national\njurisdiction and how those impacts should be taken into account in the process for conducting environmental impact assessments;\n(c) The assessment of impacts in areas within national jurisdiction of planned\nactivities in areas beyond national jurisdiction and how those impacts should be taken into account in the process for conducting environmental impact assessments;\n31/54\n(d) The public notification and consultation process under article 34, including\nthe determination of what constitutes confidential or proprietary information;\n(e) The required content of environmental impact assessment reports and\npublished information used in the screening process pursuant to article 35, in cluding best practices;\n(f) The monitoring of and reporting on the impacts of authorized activities as\nset out in articles 39 and 40, including the identification of best practices;\n(g) The conduct of strategic environmental assessments.\n2. The Scientific and Technical Body may also develop standards and\nguidelines for consideration and adoption by the Conference of the Parties, including on:\n(a) An indicative non-exhaustive list of activities that require or do not require\nan environmental impact assessment as well as any criteria related to those activities that shall be periodically updated;\n(b) The conduct of environmental impact assessments by Parties to this\nAgreement in areas identified as requiring protection or special attention.\n3. Any standard shall be set out in an annex to this Agreement.\nArticle 41 ter"
    }, {
      "heading" : "Strategic environmental assessments",
      "text" : "1. Parties, individually or in cooperation with other Parties, shall consider conducting strategic environmental assessments for plans and programmes relating to activities under their jurisdiction or control, to be conducted in areas beyond national jurisdiction, to assess the potential effects of that plan or programme, as well as alternatives, on the marine environment.\n2. The Conference of the Parties may conduct a strategic environmental assessment of an area or region to collate and synthesize the best available information about the area or region, assess current and potential future impacts and identify data gaps and research priorities.\n3. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraphs 1 and 2, where available.\n4. The Conference of the Parties shall develop guidance on the conduct of each category of strategic environmental assessment described in this artic le.\nPART V\nCAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY\nArticle 42"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Assist Parties, in particular developing States Parties, in implementing the\nprovisions of this Agreement, to achieve its objectives;\n32/54\n(b) Enable inclusive, equitable and effective cooperation and participation in\nthe activities undertaken under this Agreement;\n(c) Develop the marine scientific and technological capacity, including with\nrespect to research, of Parties, in particular developing States Parties, with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through access to marine technology by, and the transfer of marine technology to, developing States Parties;\n(d) Increase, disseminate and share knowledge on the conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction;\n(e) More specifically, support developing States Parties, in particular the least\ndeveloped countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, through capacity-building and the development and transfer of marine technology under this Agreement in achieving the objectives in relation to:\n(i) Marine genetic resources, including the sharing of benefits, as reflected in article 7;\n(ii) Measures such as area-based management tools, including marine protected areas, as reflected in article 14;\n(iii) Environmental impact assessments, as reflected in article 21 bis.\nArticle 43\nCooperation in capacity-building and transfer of marine technology\n1. Parties shall cooperate, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, to assist Parties, in particular developing States Parties, in achieving the objectives of this Agreement through capacity-building and the development and transfer of marine science and marine technology.\n2. In providing capacity-building and the transfer of marine technology under this Agreement, Parties shall cooperate at all levels and in all forms, including through partnerships with and involving all relevant stakeholders, such as, where appropriate, the private sector, civil society, and Indigenous Peoples and local communities as holders of traditional knowledge, as well as through strengthening cooperation and coordination between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n3. In giving effect to this Part, Parties shall give full recognition to the special requirements of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middleincome countries. Parties shall ensure that the provision of capacity-building and the transfer of marine technology is not conditional on onerous reporting requirements.\nArticle 44\nModalities for capacity-building and the transfer of\nmarine technology\n1. Parties, within their capabilities, shall ensure capacity-building for developing States Parties and shall cooperate to achieve the transfer of marine technology, in particular to developing States Parties that need and request it, taking into account\n33/54\nthe special circumstances of small island developing States and of least developed countries, in accordance with the provisions of this Agreement.\n2. Parties shall provide, within their capabilities, resources to support such capacity-building and the development and transfer of marine technology, and to facilitate access to other sources of support, taking into account their national policies, priorities, plans and programmes.\n3. Capacity-building and the transfer of marine technology should be a country - driven, transparent, effective and iterative process that is participa tory, cross-cutting and gender-responsive. It shall build upon, as appropriate, and not duplicate existing programmes and be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant l egal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. Insofar as possible, it shall take into account these activities with a view to maximizing efficiency and results.\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties, taking into account the special circumstances of small island developing States and of least developed countries, identified through needs assessments on an individual case-by-case, subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through the capacity-building and transfer of marine technology committee and the clearing-house mechanism.\nArticle 45\nAdditional modalities for the transfer of marine technology\n1. Parties share a long-term vision of the importance of fully realizing technology development and transfer for inclusive, equitable and effective cooperation and participation in the activities undertaken under this Agreement and in order to fully achieve its objectives.\n2. The transfer of marine technology undertaken under this Agreement shall take place on fair and most favourable terms, including on concessional and preferential terms, and in accordance with mutually agreed terms and conditions as well as the objectives of this Agreement.\n3. Parties shall promote and encourage economic and legal conditions for the transfer of marine technology to developing States Parties, taking into account the special circumstances of small island developing States and of least developed countries, which may include providing incentives to enterprises and institutions.\n4. The transfer of marine technology shall take into account all rights over such technologies and be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology and taking into particular consideration the interests and needs of developing States for the attainment of the objectives of this Agreement.\n5. Marine technology transferred pursuant to this Part shall be appropriate, relevant and, to the extent possible, be reliable, affordable, up to date, environmentally sound and available in an accessible form for developing States Parties, taking into account the special circumstances of small island developing States and of least developed countries.\nArticle 46\nTypes of capacity-building and transfer of marine technology\n34/54\n1. In support of the objectives set out in article 42, the types of capacity -building and transfer of marine technology may include, and are not limited to, support for the creation or enhancement of the human, financial management, scientific, technological, organizational, institutional and other resource capabilities of Parties, such as:\n(a) The sharing and use of relevant data, information, knowledge and research\nresults;\n(b) Information dissemination and awareness-raising, including with respect\nto relevant traditional knowledge of Indigenous Peoples and local communities, in line with the free, prior and informed consent of these Indigenous Peoples and, as appropriate, local communities;\n(c) The development and strengthening of relevant infrastructure, including\nequipment and capacity of personnel for its use and maintenance;\n(d) The development and strengthening of institutional capacity and national\nregulatory frameworks or mechanisms;\n(e) The development and strengthening of human and financial management\nresource capabilities, and technical expertise through exchanges, research collaboration, technical support, education and training, and the transfer of marine technology;\n(f) The development and sharing of manuals, guidelines and standards;\n(g) The development of technical, scientific and research and development\nprogrammes;\n(h) The development and strengthening of capacities and technological tools\nfor effective monitoring, control and surveillance of activities within the scope of this Agreement.\n2. Further details concerning the types of capacity-building and transfer of marine technology identified in this article are elaborated in annex II.\n3. The Conference of the Parties, taking account of the recommendations of the capacity-building and transfer of marine technology committee, shall review, assess and further develop and provide guidance on the indicative and non-exhaustive list of types of capacity-building and transfer of marine technology elaborated in annex II periodically, as necessary, to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\nArticle 47"
    }, {
      "heading" : "Monitoring and review",
      "text" : "1. Capacity-building and the transfer of marine technology undertaken in accordance with the provisions of this Part shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be carried out by the capacity-building and transfer of marine technology committee under the authority of the Conference of the Parties and shall be aimed at:\n(a) Assessing and reviewing the needs and priorities of developing States\nParties in terms of capacity-building and the transfer of marine technology, paying particular attention to the special requirements of developing States Parties and to the\n35/54\nspecial circumstances of small island developing States and of least developed countries, in accordance with article 44, paragraph 4;\n(b) Reviewing the support required, provided and mobilized, and gaps in\nmeeting the assessed needs of developing States Parties in relation to this Agreement;\n(c) Identifying and mobilizing funds under the financial mechanism\nestablished under article 52 to develop and implement capacity-building and the transfer of marine technology, including for the conduct of needs assessments;\n(d) Measuring performance on the basis of agreed indicators and reviewing\nresults-based analyses, including on the output, outcomes, progress and effectiveness of capacity-building and transfer of marine technology under this Agreement, as well as successes and challenges;\n(e) Making recommendations for follow-up activities, including on how\ncapacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, taking into account the special circumstances of small island developing States and of least developed countries, to strengthen their implementation of the Agreement to achieve its objectives.\n3. In supporting the monitoring and review of capacity-building and the transfer of marine technology, Parties shall submit reports to the capacity building and transfer of marine technology committee. These reports should be in a format and at such intervals as determined by the Conference of the Parties, taking into account the recommendations of the capacity building and transfer of marine technology committee. In submitting these reports, Parties shall take into account, where applicable, inputs from regional and subregional bodies on capacity building and transfer of marine technology. The reports submitted by Parties, as well as any inputs from regional and subregional bodies on capacity building and transfer of marine technology, should be made publicly available. The Conference of the Parties shall ensure that reporting requirements should be streamlined and not onerous, in particular for developing States Parties, including in terms of costs and time requirements.\nArticle 47 bis\nCapacity-building and transfer of marine technology committee\n1. A capacity-building and transfer of marine technology committee is hereby established.\n2. The committee shall consist of members possessing appropriate qualifications and expertise, to serve objectively in the best interest of the Agreement, nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from the least developed countries, from the small island developing States and from the landlocked developing countries. The terms of reference and modalities for the operation of the committee shall be decided by the Conference of the Parties at its first meeting.\n3. The committee shall submit reports and recommendations that the Conference of the Parties shall consider and take action on as appropriate.\nPART VI INSTITUTIONAL ARRANGEMENTS\n36/54\nArticle 48"
    }, {
      "heading" : "Conference of the Parties",
      "text" : "1. A Conference of the Parties is hereby established.\n2. The first meeting of the Conference of the Parties shall be convened by the Secretary-General of the United Nations no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference. Extraordinary meetings of the Conference may be held at other times, in accordance with the rules of procedure.\n2 bis. The Conference of the Parties shall ordinarily meet at the seat of the Secretariat or at the headquarters of the United Nations.\n3. The Conference of the Parties shall by consensus adopt at its first meeting rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish. Unti l such time as the rules of procedure have been adopted, the rules of procedure of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction shall apply.\n4. The Conference of the Parties shall make every effort to adopt decisions and recommendations by consensus. Except as otherwise provided in this Agreement , if all efforts to reach consensus have been exhausted, decisions and recommendations of the Conference of the Parties on questions of substance shall be adopted by a two - thirds majority of the Parties present and voting, and decisions on questions of procedure shall be adopted by a majority of the Parties present and voting.\n5. The Conference of the Parties shall keep under review and evaluation the implementation of this Agreement and, for this purpose, shall:\n(a) Adopt decisions and recommendations related to the implementation of\nthis Agreement;\n(b) Review and facilitate the exchange of information among Parties relevant\nto the implementation of this Agreement;\n(c) Promote, including by establishing appropriate processes, cooperation and\ncoordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(d) Establish such subsidiary bodies as deemed necessary to support the\nimplementation of this Agreement;\n(e) Adopt a budget by a three-fourths majority of Parties present and voting if\nall efforts to reach consensus have been exhausted, at such frequency and for such a financial period as it may determine;\n(f) Undertake other functions identified in this Agreement or as may be\nrequired for its implementation.\n6. The Conference of the Parties may decide to request the International Tribunal for the Law of the Sea to give an advisory opinion on a legal question on the conformity with this Agreement of a proposal before the Conference of the Parties on any matter within its competence. A request for an advisory opinion shall not be sought on a matter within the competence of other global, regional, subregional or\n37/54\nsectoral bodies, or on a matter that necessarily involves the concurrent consideration of any dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto, or the legal status of an area as within national jurisdiction. The request shall indicate the scope of the legal question on which the advisory opinion is sought. The Conference of the Parties may request that such opinion be given as a matter of urgency.\n7. The Conference of the Parties shall, within five years of the entry into force of this Agreement and thereafter at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nArticle 48 bis"
    }, {
      "heading" : "Transparency",
      "text" : "1. The Conference of the Parties shall promote transparency in decision-making processes and other activities carried out under this Agreement.\n2. All meetings of the Conference of the Parties and its subsidiary bodies shall be open to observers participating in accordance with the rules of procedure unless otherwise decided by the Conference of the Parties. The Conference of the Parties shall publish and maintain a public record of its decisions.\n3. The Conference of the Parties shall promote transparency in the implementation of this Agreement, including through the public dissemination of information, and the facilitation of participation of, and consultation with, relevant global, regional, subregional and sectoral bodies, Indigenous Peoples and local communiti es with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders as appropriate, and in accordance with the provisions of this Agreement.\n4. Representatives of States not party to this Agreement, relevant global, regional, subregional and sectoral bodies, Indigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders with an interest in matters pertaining to the Conference of the Parties may request to participate in the meetings of the Conference of the Parties and of its subsidiary bodies, as observers. The rules of procedure of the Conference of the Parties shall provide for modalities for such participation and shall not be unduly restrictive in this respect. The rules of procedure shall also provide for such representatives to have timely access to all relevant information.\nArticle 49"
    }, {
      "heading" : "Scientific and Technical Body",
      "text" : "1. A Scientific and Technical Body is hereby established.\n2. The Body shall be composed of members serving in their expert capacity and in the best interest of the Agreement, nominated by Parties and elected by the Conference of the Parties, with suitable qualifications, taking into account the need for multidisciplinary expertise, including relevant scientific and technical expertise and expertise in relevant traditional knowledge of Indigenous Peoples and local communities, gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process\n38/54\nand the terms of members’ mandates, shall be determined by the Conference of the Parties at its first meeting.\n3. The Body may draw on appropriate advice emanating from relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well as from other scientists and experts, as may be required.\n4. Under the authority and guidance of the Conference of the Parties, and taking into account the multidisciplinary expertise referenced in paragraph 2 of this article, the Body shall provide scientific and technical advice to the Conference and perform the functions assigned to it under this Agreement and such other functions as may be determined by the Conference, and provide reports to the Conference on its work.\nArticle 50"
    }, {
      "heading" : "Secretariat",
      "text" : "1. A secretariat is hereby established. The Conference of the Parties, at its first meeting, shall make arrangements for the functioning of the secretariat, including deciding on its seat.\n1 bis. Until such time as the secretariat commences its functions, the SecretaryGeneral of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat, shall perform the secretariat functions under this Agreement.\n1 ter. The secretariat and the host State may conclude a headquarters agreement. The secretariat shall enjoy legal capacity in the territory of the host State and be granted such privileges and immunities by the host State as are necessary for the exercise of its functions.\n2. The secretariat shall:\n(a) Provide administrative and logistical support to the Conference of the\nParties and its subsidiary bodies for the purposes of the implementation of this Agreement;\n(b) Arrange and service the meetings of the Conference of the Parties and of\nany other bodies as may be established under this Agreement or by the Conference;\n(c) Circulate information relating to the implementation of this Agreement in\na timely manner, including making publicly available and transmitting to all Parties as well as to relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, decisions of the Conference of the Parties;\n(d) Facilitate cooperation and coordination, as appropriate, with the\nsecretariats of other relevant international bodies and, in particular, enter into such administrative and contractual arrangements as may be required for that purpose and for the effective discharge of its functions, subject to approval by the Conference of the Parties;\n(e) Prepare reports on the execution of its functions under this Agreement and\nsubmit them to the Conference of the Parties;\n(f) Provide assistance with the implementation of this Agreement and perform\nsuch other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement.\nArticle 51\nClearing-house mechanism\n39/54\n1. A clearing-house mechanism is hereby established.\n2. The clearing-house mechanism shall consist primarily of an open-access platform. The specific modalities for the operation of the clearing -house mechanism shall be determined by the Conference of the Parties.\n3. The clearing-house mechanism shall:\n(a) Serve as a centralized platform to enable Parties to access, provide and\ndisseminate information with respect to activities taking place pursuant to the provisions of this Agreement, including information relating to:\n(i) Marine genetic resources of areas beyond national jurisdiction, as set out in Part II of this Agreement;\n(ii) The establishment and implementation of area-based management tools, including marine protected areas;\n(iii) Environmental impact assessments;\n(iv) Requests for capacity-building and the transfer of marine technology and opportunities with respect thereto, including research collaboration and training opportunities, information on sources and availability of technological information and data for the transfer of marine technology, opportunities for facilitated access to marine technology and the availability of funding;\n(b) Facilitate the matching of capacity-building needs with the support\navailable and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and facilitate access to related know-how and expertise;\n(c) Provide links to relevant global, regional, subregional, national and\nsectoral clearing-house mechanisms and other databases, repositories and gene banks, including those pertaining to relevant traditional knowledge of Indigenous Peoples and local communities and promote, where possible, links with public ly available private and non-governmental platforms for the exchange of information;\n(d) Build on global, regional and subregional clearing-house institutions,\nwhere applicable, when establishing regional and subregional mechanisms under the global mechanism;\n(e) Foster enhanced transparency, including by facilitating the sharing of\nenvironmental baseline data and information relating to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction between Parties and other relevant stakeholders;\n(f) Facilitate international cooperation and collaboration, including scientific\nand technical cooperation and collaboration;\n(g) Perform such other functions as may be determined by the Conference of\nthe Parties or assigned to it under this Agreement.\n4. The clearing-house mechanism shall be managed by the secretariat, without prejudice to possible cooperation with other relevant legal instruments and frameworks and relevant global, regional organizations as determined by the Conference of the Parties, including the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, the International Seabed Authority, the International Maritime Organization and the Food and Agriculture Organization of the United Nations.\n40/54\n5. In the management of the clearing-house mechanism, full recognition shall be given to the special requirements of developing States Parties, as well as the special circumstances of small island developing States Parties, and their access to the mechanism shall be facilitated to enable those States to utilize it without undue obstacles or administrative burdens. Information shall be included on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as to provide specific programmes for those States.\n6. The confidentiality of information provided under this Agreement and rights thereto shall be respected. Nothing under this Agreement shall be interpreted as requiring the sharing of information that is protected from disclosure under the domestic law of a Party or other applicable law.\nPART VII"
    }, {
      "heading" : "FINANCIAL RESOURCES AND MECHANISM",
      "text" : "Article 52"
    }, {
      "heading" : "Funding",
      "text" : "1. Each Party shall provide, within its capabilities, resources in respect of those activities that are intended to achieve the objectives of this Agreement, taking into account its national policies, priorities, plans and programmes.\n2. The institutions established under this Agreement shall be funded through assessed contributions of the Parties.\n3. A mechanism for the provision of adequate, accessible, new and additional and predictable financial resources under this Agreement is hereby established. The mechanism shall assist developing States Parties in implementing this Agreement, including through funding in support of capacity-building and the transfer of marine technology as well as perform other functions as set out in this article for the conservation and sustainable use of marine biological diversity.\n4. The mechanism shall include:\n(a) A voluntary trust fund established by the Conference of the Parties to\nfacilitate the participation of representatives of developing States Parties, in particular least developed countries, landlocked developing countries and small island developing States, in the meetings of the bodies under this Agreement;\n(b) A special fund that shall be funded through the following sources:\n(i) Annual contributions in accordance with article 11, paragraph 5bis ante;\n(ii) Payments in accordance with article 11, paragraph 5bis;\n(iii) Additional contributions from Parties and private entities wishing to provide financial resources to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n(c) The Global Environment Facility trust fund.\n4bis ante. The Conference of the Parties may consider the possibility to establish additional funds, as part of the financial mechanism, to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, to finance rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction.\n41/54\n4bis. The special fund and the Global Environment Facility trust fund shall be utilised in order to:\n(i) Fund capacity-building projects under this Agreement, including effective projects on the conservation and sustainable use of marine biological diversity and activities and programmes, including training related to the transfer of marine technology;\n(ii) Assist developing States Parties to implement this Agreement;\n(iii) Support conservation and sustainable use programmes by Indigenous Peoples and local communities as holders of traditional knowledge;\n(iv) Support public consultations at the national, subregional and regional levels;\n(v) Fund the undertaking of any other activities as decided by the Conference of the Parties;\n4ter. The financial mechanism should seek to ensure that duplication is avoided, and complementarity and coherence promoted, among the utilization of the funds within the mechanism.\n5. Financial resources mobilized in support of the implementation of this Agreement may include funding provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non-governmental organizations and natural and juridical persons, and through public-private partnerships.\n6. For the purposes of this Agreement, the mechanism shall function under the authority, where appropriate, and guidance of, and be accountable to, the Conference of the Parties. The Conference of the Parties shall provide guidance on overall strategies, policies, programme priorities and eligibility for access to and utilization of financial resources.\n6bis. The Conference of the Parties and the Global Environment Facility shall agree upon arrangements to give effect to the above paragraphs at the first meeting of the Conference of the Parties.\n6ter. In recognition of the urgency to address the conservation and sustainable u se of marine biological diversity of areas beyond national jurisdiction, the Conference of the Parties shall determine an initial resource mobilization goal through to 2030 for the special fund from all sources, taking into account, inter alia, institutional modalities of the special fund and the information provided through the capacity - building and transfer of marine technology committee.\n7. Eligibility for access to funding under this Agreement shall be open to developing States Parties on the basis of need. Funding under the special fund shall be distributed according to equitable sharing criteria, taking into account the needs for assistance of Parties with special requirements, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States and coastal African States, archipelagic States and developing middle-income countries, and taking into account the special circumstances of small island developing States and of least developed countries. The special fund shall be aimed at ensuring efficient access to funding through simplified application and approval procedures and enhanced readiness of support for such developing States Parties.\n42/54\n8. In the light of capacity constraints, Parties shall encourage international organizations to grant preferential treatment to, and consider the specific needs and special requirements of developing States Parties, in particular the least developed countries, landlocked developing countries and small island developing States, and taking into account the special circumstances of small island developing States and of least developed countries, in the allocation of appropriate funds and technical assistance and the utilization of their specialized services for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n9. The Conference of the Parties shall establish a finance committee on financial resources. It shall be composed of members possessing appropriate qualifications and expertise, taking into account gender balance and equitable geographic distribution . The terms of reference and modalities for the operation of the committee shall be decided by the Conference of the Parties. The committee shall periodically report and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of the objectives of this Agreement. In addition to the considerations provided in this article, the committee shall consider, inter alia:\n(a) The assessment of the needs of the Parties, in particular developing States\nParties;\n(b) The availability and timely disbursement of funds;\n(c) The transparency of decision-making and management processes\nconcerning fundraising and allocations;\n(d) The accountability of the recipient developing States Parties with respect\nto the agreed use of funds.\n10. The Conference of the Parties shall consider the reports and recommendations of the finance committee and take appropriate action.\n11. The Conference of the Parties shall, in addition, undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\nPART VIII"
    }, {
      "heading" : "IMPLEMENTATION AND COMPLIANCE",
      "text" : "Article 53"
    }, {
      "heading" : "Implementation",
      "text" : "Parties shall take the necessary legislative, administrative or policy measures,\nas appropriate, to ensure the implementation of this Agreement.\n43/54\nArticle 53 bis"
    }, {
      "heading" : "Monitoring of implementation",
      "text" : "Each Party shall monitor the implementation of its obligations under this\nAgreement and shall, at intervals and in a format to be determined by the Conference of the Parties, report to the Conference on measures that it has taken to implement this Agreement.\nArticle 53 ter"
    }, {
      "heading" : "Implementation and Compliance Committee",
      "text" : "1. A committee to facilitate and consider the implementation of and promote compliance with the provisions of this Agreement is hereby established. The committee shall be facilitative in nature and function in a manner that is transparent, non-adversarial and non-punitive.\n2. The committee shall consist of members possessing appropriate qualifications and experience, nominated by Parties and elected by the Conference of th e Parties, with due consideration to gender balance and equitable geographical representation.\n3. The committee shall operate under the modalities and rules of procedure adopted by the Conference of the Parties at its first meeting, consider issues of implementation and compliance at the individual and systemic levels, inter alia, and report periodically and make recommendations, as appropriate while cognizant of respective national circumstances, to the Conference of the Parties.\n4. In the course of its work, the committee may draw on appropriate information from bodies established under this Agreement, as well as relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as may be required.\nPART IX SETTLEMENT OF DISPUTES\nArticle 54 ante"
    }, {
      "heading" : "Prevention of disputes",
      "text" : "Parties shall cooperate in order to prevent disputes.\nArticle 54\nObligation to settle disputes by peaceful means\nParties have the obligation to settle their disputes concerning the interpretation\nor application of this Agreement by negotiation, inquiry, mediation, conciliation, arbitration, judicial settlement, resort to regional agencies or arrangements, or other peaceful means of their own choice.\n44/54\nArticle 54 ter ante\nSettlement of disputes by any peaceful means chosen by\nthe Parties\nNothing in this Part impairs the right of any Party to this Agreement to agree at\nany time to settle a dispute between them concerning the interpretation or application of this Agreement by any peaceful means of their own choice.\nArticle 54 bis"
    }, {
      "heading" : "Prevention of disputes",
      "text" : ""
    }, {
      "heading" : "Moved as article 54 ante",
      "text" : "Article 54 ter"
    }, {
      "heading" : "Disputes of a technical nature",
      "text" : "Where a dispute concerns a matter of a technical nature, the Parties concerned\nmay refer the dispute to an ad hoc expert panel established by them. The panel shall confer with the Parties concerned and shall endeavour to resolve the dispute expeditiously without recourse to binding procedures for the settlement of disputes under article 55 of this Agreement.\nArticle 55"
    }, {
      "heading" : "Procedures for the settlement of disputes",
      "text" : "1. Disputes concerning the interpretation or application of this Agreement shall be settled in accordance with the provisions for the settlement of disputes provided for in Part XV of the Convention.\n1 bis. The provisions of Part XV and Annexes V, VI, VII, VIII of the Convention shall be deemed to be replicated for the purpose of settlement of disputes involving a Party to this Agreement that is not a Party to the Convention.\n2. Any procedure accepted by a Party to this Agreement that is also a Party to the Convention pursuant to article 287 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part.\n3. Any declaration made by a Party to this Agreement that is also a Party to the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part.\n4. Pursuant to paragraph 1bis, a Party to this Agreement that is not a Party to the Convention, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, shall be free to choose, by means of a written declaration, submitted to the depositary, one or more of the following means for the settlement of disputes concerning the interpretation or application of this Agreement:\n(a) The International Tribunal for the Law of the Sea;\n(b) The International Court of Justice;\n45/54\n(c) An Annex VII arbitral tribunal ;\n(d) An Annex VIII special arbitral tribunal for one or more of the categories\nof disputes specified in said annex.\n5. A Party to this Agreement that is not a Party to the Convention that has not issued a declaration shall be deemed to have accepted the option in paragraph 4(c) of this article. If the Parties to a dispute have accepted the same procedure for the settlement of the dispute, it may be submitted only to that procedure, unless the Parties otherwise agree. If the parties to a dispute have not accepted the same procedure for the settlement of the dispute, it may be submitted only to arbitration under annex VII to the Convention, unless the parties otherwise agree. Article 287, paragraphs 6, 7 and 8 of the Convention shall apply to declarations made under paragraph 4.\n6. A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under this Part, declare in writing that it does not accept any or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of the categories of disputes set out in article 298 of the Convention for the settlement of disputes under this Part. Article 298 of the Convention shall apply to such a declaration.\n7. The provisions of this article shall be without prejudice to the procedures on the settlement of disputes that Parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, subregional or sectoral body concerning the interpretation and application of such instruments and frameworks.\n8. Nothing in this Agreement shall be interpreted as conferring jurisdiction upon a court or tribunal over any dispute that concerns or necessarily involves the concurrent consideration of the legal status of an area as within national jurisdiction, nor over any dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto of a Party to this Agreement, provided that nothing in this paragraph shall be interpreted as limiting the jurisdiction of a court or tribunal under Section 2 Part XV of the Convention.\n8 bis. For the avoidance of doubt, nothing in this Agreement shall be relied upon as a basis for asserting or denying any claims to sovereignty, sovereign rights or jurisdiction over land or maritime areas, including in respect to any disputes relating thereto.\nArticle 55 bis"
    }, {
      "heading" : "Provisional arrangements",
      "text" : "Pending the settlement of a dispute in accordance with this Part , the parties to\nthe dispute shall make every effort to enter into provisional arrangements of a practical nature.\nArticle 55 ter"
    }, {
      "heading" : "Advisory opinions",
      "text" : "Moved as article 48(6)\n46/54\nPART X"
    }, {
      "heading" : "NON-PARTIES TO THIS AREEMENT",
      "text" : "Article 56"
    }, {
      "heading" : "Non-parties to this Agreement",
      "text" : "Parties shall encourage non-parties to this Agreement to become Parties thereto\nand to adopt laws and regulations consistent with its provisions.\nPART XI\nGOOD FAITH AND ABUSE OF RIGHTS\nArticle 57\nGood faith and abuse of rights\nParties shall fulfil in good faith the obligations assumed under this Agreement\nand exercise the rights recognized therein in a manner that would not constitute an abuse of right.\nPART XII\nFINAL PROVISIONS\nArticle 58 ante"
    }, {
      "heading" : "Right to vote",
      "text" : "1. Each Party to this Agreement shall have one vote, except as provided for in paragraph 2.\n2. A regional economic integration organization Party to this Agreement, on matters within its competence, shall exercise its right to vote with a number of votes equal to the number of its member States that are Parties to this Agreement. Such an organization shall not exercise its right to vote if any of its member States exercises its right to vote, and vice versa.\nArticle 58"
    }, {
      "heading" : "Signature",
      "text" : "This Agreement shall be open for signature by all States and regional economic\nintegration organizations from [insert date] and shall remain open for signature at United Nations Headquarters in New York until [insert date].\nArticle 59\nRatification, approval, acceptance and accession\nThis Agreement shall be subject to ratification, approval or acceptance by States\nand regional economic integration organizations. It shall be open for accession by States and regional economic integration organizations from the day after the date on which the Agreement is closed for signature. Instruments of ratification, approval,\n47/54\nacceptance and accession shall be deposited with the Secretary-General of the United Nations.\nArticle 59 bis\nDivision of the competence of regional economic integration\norganizations and their member States in respect of the matters\ngoverned by this Agreement\n1. Any regional economic integration organization that becomes a Party to this Agreement without any of its member States being a Party shall be bound by all the obligations under this Agreement. In the case of such organizations, one or more of whose member States is a Party to this Agreement, the organization and its member States shall decide on their respective responsibilities for the performance of their obligations under this Agreement. In such cases, the organization and the member States shall not be entitled to exercise rights under this Agreement concurrently.\n2. In its instrument of ratification, approval, acceptance or accession, a regional economic integration organization shall declare the extent of its competence in respect of the matters governed by this Agreement. Any such organization shall also inform the depositary, who shall in turn inform the Parties, of any relevant modification of the extent of its competence.\nArticle 60\nDeleted.\nArticle 61"
    }, {
      "heading" : "Entry into force",
      "text" : "1. This Agreement shall enter into force 120 days after the date of deposit of the sixtieth instrument of ratification, approval, acceptance or accession.\n2. For each State or regional economic integration organization that ratifies, approves or accepts this Agreement or accedes thereto after the deposit of the sixtieth instrument of ratification, approval, acceptance or accession, this Agreement shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval, acceptance or accession.\n3. For the purposes of paragraphs 1 and 2 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\nArticle 62"
    }, {
      "heading" : "Provisional application",
      "text" : "1. This Agreement may be applied provisionally by a State or regional economic integration organization that consents to its provisional application by so notifying the depositary in writing at the time of signature or deposit of its instrument of ratification, approval, acceptance or accession. Such provisional application shall become effective from the date of receipt of the notification by the Secretary -General of the United Nations.\n2. Provisional application by a State or regional economic integration organization shall terminate upon the entry into force of this Agreement for that State or regional\n48/54\neconomic integration organization or upon notification by that State or regional economic integration organization to the depositary in writing of its intention to terminate its provisional application.\nArticle 63"
    }, {
      "heading" : "Reservations and exceptions",
      "text" : "No reservations or exceptions may be made to this Agreement, unless expressly\npermitted by other articles of this Agreement.\nArticle 63 bis"
    }, {
      "heading" : "Declarations and statements",
      "text" : "Article 63 does not preclude a State or regional economic integration\norganization, when signing, ratifying, approving, accepting or acceding to this Agreement, from making declarations or statements, however phrased or named, with a view, inter alia, to the harmonization of its laws and regulations with the provisions of this Agreement, provided that such declarations or statements do not purport to exclude or to modify the legal effect of the provisions of this Agreement in their application to that State or regional economic integration organization.\nArticle 64\nDeleted.\nArticle 65"
    }, {
      "heading" : "Amendment",
      "text" : "1. A Party may, by written communication addressed to the secretariat, propose amendments to this Agreement. The secretariat shall circulate such a communication to all Parties. If, within six months from the date of the circulation of the communication, not less than one half of the Parties reply favourably to the request, the proposed amendment shall be considered at the following meeting of the Conference of the Parties.\n2. Deleted.\n3. An amendment to the Agreement adopted in accordance with article 48 shall be communicated by the depositary to all Parties for ratification, approval or acceptance.\n4. Amendments to this Agreement shall enter into force for the Parties ratifying, approving or accepting them on the thirtieth day following the deposit of instruments of ratification, approval or acceptance by two thirds of the number of Parties to this Agreement as at the time of adoption of the amendment. Thereafter, for each Party depositing its instrument of ratification, approval or acceptance of an amendment after the deposit of the required number of such instruments, the amendment shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval or acceptance.\n5. An amendment may provide, at the time of its adoption, that a smaller or larger number of ratifications, approvals, acceptances or accessions shall be required for its entry into force than required under this article.\n49/54\n6. For the purposes of paragraphs 4 and 5 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\n7. A State or regional economic integration organization that becomes a Party to this Agreement after the entry into force of amendments in accordance with paragraph 4 of this article shall, failing an expression of a different intention by that State or regional economic integration organization:\n(a) Be considered as a Party to this Agreement as so amended;\n(b) Be considered as a Party to the unamended Agreement in relation to any\nParty not bound by the amendment.\nArticle 66"
    }, {
      "heading" : "Denunciation",
      "text" : "1. A Party may, by written notification addressed to the Secretary-General of the United Nations, denounce this Agreement and may indicate its reasons. Failure to indicate reasons shall not affect the validity of the denunciation. The denunciation shall take effect one year after the date of receipt of the notification, unless the notification specifies a later date.\n2. The denunciation shall not in any way affect the duty of any Party to fulfil any obligation embodied in this Agreement to which it would be subject under international law independently of this Agreement.\nArticle 67\nDeleted.\nArticle 68"
    }, {
      "heading" : "Annexes",
      "text" : "1. The annexes form an integral part of this Agreement and, unless expressly provided otherwise, a reference to this Agreement or to one of its Parts includes a reference to the annexes relating thereto.\n1bis. The provisions of Article 65 relating to the amendment of the Agreement shall also apply to the proposal, adoption, and entry into force of a new annex to the Agreement.\n2. Any Party may propose an amendment to any annex to this Agreement for consideration at the next meeting of the Conference of the Parties. The annexes may be amended by the Conference of the Parties. Notwithstanding the provisions of article 65, the following provisions shall apply in relation to amendments to annexes to this Agreement:\n(a) The text of the proposed amendment shall be communicated to the\nsecretariat at least 150 days before the meeting. The secretariat shall, upon receiving the text of the proposed amendment, communicate it to the Parties. The secretariat shall consult relevant subsidiary bodies as required and shall communicate any response to all Parties not later than 30 days before the meeting;\n(b) Amendments adopted at a meeting shall enter into force 180 days after the\nclose of that meeting for all Parties except those that make an objection in accordance with paragraph 3 of this article.\n50/54\n3. During the period of 180 days provided for in paragraph 2, subparagraph (b), of this article, any Party may by notification in writing to the depositary make an objection with respect to the amendment. Such objection may be withdrawn at any time by written notification to the depositary, and thereupon the amendment to the annex shall enter into force for that Party on the thirtieth day after the date of withdrawal of the objection.\nArticle 69"
    }, {
      "heading" : "Depositary",
      "text" : "The Secretary-General of the United Nations shall be the depositary of this\nAgreement and any amendments or revisions thereto.\nArticle 70"
    }, {
      "heading" : "Authentic texts",
      "text" : "The Arabic, Chinese, English, French, Russian and Spanish texts of this\nAgreement are equally authentic.\n51/54\nANNEX I\nIndicative criteria for identification of areas\n(a) Uniqueness;\n(b) Rarity;\n(c) Special importance for the life history stages of species;\n(d) Special importance of the species found therein;\n(e) The importance for threatened, endangered or declining species or habitats;\n(f) Vulnerability, including to climate change and ocean acidification;\n(g) Fragility;\n(h) Sensitivity;\n(i) Biological diversity and productivity;\n(j) Representativeness;\n(k) Dependency;\n(l) Naturalness;\n(m) Ecological connectivity;\n(n) Important ecological processes occurring therein;\n(o) Economic and social factors;\n(p) Cultural factors;\n(q) Cumulative and transboundary impacts;\n(r) Slow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Sustainability of reproduction;\n(v) Existence of conservation and management measures.\n52/54\nANNEX II\nTypes of capacity-building and transfer of marine technology\nUnder this Agreement, capacity-building and the transfer of marine technology\ninitiatives may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research, in\nuser-friendly formats, including:\n(i) The sharing of marine scientific and technological knowledge;\n(ii) The exchange of information on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(iii) The sharing of research and development results;\n(b) Information dissemination and awareness-raising, including with regard to:\n(i) Marine scientific research, marine sciences and related marine operations and services;\n(ii) Environmental and biological information collected through research conducted in areas beyond national jurisdiction;\n(iii) Relevant traditional knowledge in line with the free, prior and informed consent of the holders of such knowledge;\n(iv) Stressors on the ocean that affect marine biological diversity of areas beyond national jurisdiction, including the adverse effects of climate change such as warming and deoxygenation, as well as ocean acidification;\n(v) Measures such as area-based management tools, including marine protected areas;\n(vi) Environmental impact assessments;\n(c) The development and strengthening of relevant infrastructure, including\nequipment, such as:\n(i) The development and establishment of necessary infrastructure;\n(ii) The provision of technology, including sampling and methodology equipment (e.g., for water, geological, biological or chemical samples);\n(iii) The acquisition of the equipment necessary to support and further develop research and development capabilities, including in data management, in the context of activities with respect to marine genetic resources and digital sequence information on marine genetic resources of areas beyond national jurisdiction, measures such as area-based management tools, including marine protected areas, and the conduct of environmental impact assessments;\n(d) The development and strengthening of institutional capaci ty and national\nregulatory frameworks or mechanisms, including:\n(i) Governance, policy and legal frameworks and mechanisms;\n(ii) Assistance in the development, implementation and enforcement of national legislative, administrative or policy measures, including associated regulatory, scientific and technical requirements at the national, subregional or regional level;\n53/54\n(iii) Technical support for the implementation of the provisions of this Agreement, including for data monitoring and reporting;\n(iv) Capacity to translate data and information into effective and efficient policies, including by facilitating access to and the acquisition of knowledge necessary to inform decision makers in developing States Parties;\n(v) The establishment or strengthening of the institutional capacities of relevant national and regional organizations and institutions;\n(vi) The establishment of national and regional scientific centres, including as data repositories;\n(vii) The development of regional centres of excellence;\n(viii) The development of regional centres for skills development;\n(ix) Increasing cooperative links between regional institutions, for example, North-South and South-South collaboration and collaboration among regional seas organizations and regional fisheries management organizations;\n(e) The development and strengthening of human and financial management\nresource capabilities, and technical expertise through exchanges, research collaboration, technical support, education and training and the transfer of marine technology, such as:\n(i) Collaboration and cooperation in marine science, including through data collection, technical exchange, scientific research projects and programmes, and the development of joint scientific research projects in cooperation with institutions in developing States;\n(ii) Education and training in:\na. The natural and social sciences, both basic and applied, to develop\nscientific and research capacity;\nb. Technology, and the application of marine science and technology,\nto develop scientific and research capacities;\nc. Policy and governance;\nd. The relevance and application of traditional knowledge;\n(iii) The exchange of experts, including experts on traditional knowledge;\n(iv) The provision of funding for the development of human resources and technical expertise, including through:\na. The provision of scholarships or other grants for representatives of\nsmall island developing States Parties in workshops, training programmes or other relevant programmes to develop their specific capacities;\nb. The provision of financial and technical expertise and resources, in\nparticular for small island developing States, concerning environmental impact assessments;\n(v) The establishment of a networking mechanism among trained human resources;\n(f) The development and sharing of manuals, guidelines and standards,\nincluding:\n(i) Criteria and reference materials;\n(ii) Technology standards and rules;\n54/54\n(iii) A repository for manuals and relevant information to share knowledge and capacity on how to conduct environmental impact assessments, lessons learned and best practices;\n(g) The development of technical, scientific and research and development programmes,\nincluding biotechnological research activities."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : null,
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/1.pdf.json <==
{
  "name" : "1.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "United Nations A/CONF.232/2023/L.2\nGeneral Assembly Distr.: Limited 28 February 2023\nOriginal: English\n23-03392 (E) 010323\n*2303392*\nIntergovernmental conference on an international\nlegally binding instrument under the United Nations\nConvention on the Law of the Sea on the conservation\nand sustainable use of marine biological diversity of\nareas beyond national jurisdiction Fifth session New York, 15–26 August 2022 and 20 February–3 March 2023\nDraft report of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction at its fifth session\nI. Introduction\n1. In its resolution 72/249 of 24 December 2017, the General Assembly decided to convene an intergovernmental conference, under the auspices of the United Nations, to consider the recommendations of the Preparatory Committee established by resolution 69/292 of 19 June 2015 on the elements and to elaborate the text of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, with a view to developing the instrument as soon as possible.\n2. The General Assembly also decided that negotiations should address the topics identified in the package agreed in 2011, namely, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, in particular, together and as a whole, marine genetic resources, including questions on the sharing of benefits, measures such as area-based management tools, including marine protected areas, environmental impact assessments and capacity-building and the transfer of marine technology.\n3. The General Assembly further decided that, initially with respect to 2018, 2019 and the first half of 2020, the conference should meet for four sessions of a duration of 10 working days each, with the first session taking place in the second half of 2018, the second and third sessions taking place in 2019, and the fourth session taking place in the first half of 2020.\n23-03392 2/7\n4. Pursuant to General Assembly resolution 72/249, a three-day organizational meeting was held in New York, from 16 to 18 April 2018, to discuss organizational matters, including the process for the preparation of the zero draft of the instrument. The first session of the conference was convened by the Secretary-General from 4 to 17 September 2018 pursuant to resolution 72/249, and the second session was convened from 25 March to 5 April 2019 and the third session from 19 to 30 August 2019 pursuant to resolution 73/124. The fourth session, which was postponed twice by decisions 74/543 and 75/570 of the Assembly owing to the coronavirus disease (COVID-19) pandemic, was convened from 7 to 18 March 2022 in accordance with decision 75/570. A report on the proceedings of the first to fourth sessions is available in the report of the conference, which was adopted at the fourth session and issued thereafter (A/CONF.232/2022/4).\n5. At the fourth session, the conference considered the way forward in the light of the fact that the fourth session was the last of the four sessions initially mandated by the General Assembly in paragraph 3 of its resolution 72/249. It considered that an additional session of the conference was required as soon as possible to make progress. The conference requested the President to take the necessary steps to that end, as set out in section V of the report of the conference. As a result, a fifth session of the conference was convened from 15 to 26 August 2022, pursuant to General Assembly decision 76/564. Following the decision of the conference to suspend the fifth session and to resume it at a later date to be determined, the General Assembly, in its resolution 77/248, requested the Secretary-General to convene the resumed fifth session of the conference from 20 February to 3 March 2023.\n6. In accordance with paragraph 21 of resolution 72/249, the Under-SecretaryGeneral for Legal Affairs and United Nations Legal Counsel, Miguel de Serpa Soares, was appointed by the Secretary-General of the United Nations as Secretary-General of the conference. Support and secretariat services were provided by the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs, in accordance with paragraph 22 of the resolution.\nII. Organizational matters and proceedings of the fifth session of the conference\nA. Rules of procedure\n7. As decided by the conference at its organizational meeting, the rules of procedure and the established practice of the General Assembly, as modified by resolution 72/249, were applied, mutatis mutandis, to the fifth session of the conference.\nB. Election of officers\n8. The same officers elected pursuant to resolution 72/249 to serve as President of the conference and members of the Bureau at the first to fourth sessions of the conference (A/CONF.232/2022/4, paras. 8–10) continued to officiate during the fifth session.\nC. Documentation\n9. The documents of the fifth session of the conference are listed in annex I to the present report.\n3/7 23-03392\nD. Proceedings of the fifth session of the conference\n10. The fifth session of the conference was held from 15 to 26 August 2022, during which substantive discussions were held on the four elements of the package agreed in 2011 set out in paragraph 2 of General Assembly resolution 72/249 and on crosscutting issues.\n11. At the beginning of the fifth session, the President of the conference and the Secretary-General of the conference delivered opening remarks.\n12. The conference adopted the agenda of the fifth session without amendment (A/CONF.232/2022/6) and a programme of work (A/CONF.232/2022/7). The conference agreed that it would proceed in the format of informal informals to address the four thematic issues in the package set out in General Assembly resolution 72/249, as well as cross-cutting issues. The President of the conference facilitated the discussions in the informal informals on capacity-building and the transfer of marine technology and on cross-cutting issues, except for the discussions on institutional arrangements, which were facilitated by Thembile Joyini (South Africa), and implementation and compliance and dispute settlement and advisory opinions, which were facilitated by Victoria Hallum (New Zealand). Janine Elizabeth Coye-Felson (Belize) facilitated the discussions in the informal informals on marine genetic resources, including questions on the sharing of benefits; Renée Sauvé (Canada) facilitated the discussions on measures such as area-based management tools, including marine protected areas; and René Lefeber (Netherlands) facilitated the discussions on environmental impact assessments.\n13. The discussions in the informal informals proceeded on the basis of the further revised draft text of an agreement (A/CONF.232/2022/5), which the President had been requested to prepare in advance of the session with a view to facilitating the prompt finalization of the work of the conference. In preparing the further revised draft text, the President took into account proposals made by delegations contained in the various conference room papers issued during the fourth session of the conference, as well as proposals submitted by 31 March 2022. On 21 August, the President released a refreshed draft text of an agreement (A/CONF.232/2022/CRP.12 and A/CONF.232/2022/CRP.12/Add.1) and, on 26 August, a further refreshed draft text (A/CONF.232/2022/CRP.13 and A/CONF.232/2022/CRP.13/Add.1). In preparing those documents, the President took into account the views expressed and textual proposals made during the fifth session, either by individual delegat ions or as the result of small group discussions, until their issuance, while keeping in mind that some small groups were still in discussions.\n14. On 26 August 2022, the conference, in considering the way forward, decided to suspend the fifth session and resume it at a later date to be determined. The President issued a statement following the suspension of the fifth session (A/CONF.232/2022/9).\n15. The resumed fifth session of the conference was held from 20 February to 3 March 2023, during which substantive discussions were held on the four elements of the package agreed in 2011 set out in paragraph 2 of General Assembly resolution 72/249 and on cross-cutting issues.\n16. At the beginning of the resumed fifth session, the President of the conference delivered opening remarks, as did the Secretary-General of the conference on behalf of the Secretary-General of the United Nations.\n17. The conference adopted a programme of work (A/CONF.232/2023/1) for the resumed fifth session. The conference agreed that it would proceed in the same format of informal informals as noted in paragraph 12 of the present report. Ligia Lorena Flores Soto (El Salvador) would now facilitate the discussions in the informal\n23-03392 4/7\ninformals on capacity-building and the transfer of marine technology, and Kurt Oliver Davis (Jamaica) would facilitate the discussions on general provisions in the informal informals on cross-cutting issues.\n18. The discussions in the informal informals during the resumed fifth session proceeded on the basis of the further refreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (A/CONF.232/2023/2), with a view to facilitating the prompt finalization of the work of the conference. On 25 February, the President released an updated draft text as at that date (A/CONF.232/2023/CRP.1 and A/CONF.232/2023/CRP.1/Add.1). […].\nxx. [Holding paras for outcomes and closing of the session]\nIII. Credentials\nxx. The composition of the Credentials Committee decided upon at the first plenary meeting of the organizational meeting of the conference remained the same during the fifth session as during the first to fourth sessions (A/CONF.232/2022/4, para. 32).\nxx. The Credentials Committee provided a report to the conference at the fifth session (A/CONF.232/2022/8). On 26 August 2022 and on 3 March 2023, the Chair of the Credentials Committee informed the conference of additional credentials that had been received. The conference adopted the draft resolution recommended by the Credentials Committee in paragraph 13 of its report and accepted the additional credentials mentioned by the Chair of the Committee.\nIV. Attendance\nxx. Participants in the fifth session of the conference included representatives of [xx] States Members of the United Nations, members of the specialized agencies and parties to the Convention. In addition, [xx] organizations and other entities that have received a standing invitation to participate as observers in the work of the General Assembly pursuant to its relevant resolutions, relevant specialized agencies and other organs, organizations, funds and programmes of the United Nations system, interested global and regional intergovernmental organizations and other interested international bodies, as well as [one] associate member[s] of a regional commission and [xx] non-governmental organizations, participated as observers.\nV. Recommendations of the conference\nxx. At its resumed fifth session, on 3 March 2023, the conference […]\nVI. Consideration and adoption of the final documents of the conference and the report of the conference to the"
    }, {
      "heading" : "General Assembly",
      "text" : "xx. On 3 March 2023, the President introduced the draft report of the conference at its fifth session, which was adopted [as amended].\n[xx. Holding paras for other outcomes].\n5/7 23-03392\nAnnex I"
    }, {
      "heading" : "List of documents",
      "text" : ""
    }, {
      "heading" : "Fifth session (15–26 August 2022)",
      "text" : "A/CONF.232/2022/L.4 Provisional agenda\nA/CONF.232/2022/L.5 Provisional programme of work\nA/CONF.232/2022/5 Further revised draft text of an agreement under the United\nNations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction: note by the President\nA/CONF.232/2022/6 Agenda\nA/CONF.232/2022/7 Programme of work\nA/CONF.232/2022/8 Fifth report of the Credentials Committee\nA/CONF.232/2022/9 Statement by the President of the conference issued after the\nsuspension of the fifth session\nA/CONF.232/2022/INF.4 Information for participants: note by the Secretariat\nA/CONF.232/2022/INF.5 Textual proposals submitted by delegations by 25 July 2022,\nfor consideration at the fifth session of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, in response to the invitation by the President of the conference in her note of 1 June 2022 (A/CONF.232/2022/5): article-by-article compilation\nA/CONF.232/2022/CRP.12 Refreshed draft text of an agreement under the United Nations\nConvention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\nA/CONF.232/2022/CRP.12/Add.1 Refreshed draft text of an agreement under the United Nations\nConvention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (track changes)\nA/CONF.232/2022/CRP.13 Further refreshed draft text of an agreement under the United\nNations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\nA/CONF.232/2022/CRP.13/Add.1 Further refreshed draft text of an agreement under the United\nNations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (track changes)\n23-03392 6/7\nResumed fifth session (20 February–3 March 2023)\nA/CONF.232/2023/L.1 Provisional programme of work\nA/CONF.232/2023/1 Programme of work\nA/CONF.232/2023/2 Further refreshed draft text of an agreement under the United\nNations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\nA/CONF.232/2023/INF.1 Information for participants: note by the Secretariat\nA/CONF.232/2023/INF.2 Compilation of outcomes of small group work submitted after\nthe issuance of the refreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (A/CONF.232/2022/CRP.12) and ending point of the Facilitator-led discussions held on 26 August 2022 on measures such as area-based management tools, including marine protected areas, and on environmental impact assessments\nA/CONF.232/2023/CRP.1 Updated draft text of an agreement under the United Nations\nConvention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction as at 25 February 2023\nA/CONF.232/2023/CRP.1/Add.1 Updated draft text of an agreement under the United Nations\nConvention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction as at 25 February 2023 (track changes)\n7/7 23-03392\nAnnex II\n[…]\n[…]"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "1. In its resolution 72/249 of 24 December 2017, the General Assembly decided to convene an intergovernmental conference, under the auspices of the United Nations, to consider the recommendations of the Preparatory Committee established by resolution 69/292 of 19 June 2015 on the elements and to elaborate the text of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, with a view to developing the instrument as soon as possible.",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/10.pdf.json <==
{
  "name" : "10.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "         \nThe  International  Cable  Protection  Committee  (“ICPC”)  welcomes  the  progress made  during  the  resumed  5th  session  of  the  intergovernmental  conference on the conservation and sustainable use of biological diversity in  areas beyond national jurisdiction (“BBNJ”).      While the priority at this stage  is of course the finalization of the text, the  ICPC  encourages  delegates  to  continue  to  consider  and  address,  in  their  internal and bilateral discussions and on the floor, the practical implications  of the BBNJ treaty for specific activities—in particular those that constitute  sustainable  uses  of  the  deep  ocean.    The  more  practical  examples  are  discussed  during  the  negotiations,  the  easier  it will  be  to  implement  the  treaty.    Submarine cable installation and maintenance activities are a sustainable use  of areas beyond national jurisdiction (“ABNJ”).  Scientific evidence and peer‐ reviewed publications show that they have a neutral to benign environmental  footprint  in ABNJ.   Therefore, we expect that, under the new treaty, those  activities will  fall  below  the  threshold  that would  trigger  screening  or  an  environmental  impact assessment, and that they will coexist with the new  marine protected areas to be created  in the high seas.   This treatment will  allow  submarine  cables—which  transmit  almost  all  international  Internet,  voice,  and  data  traffic—to  continue  to  facilitate  international  communications, which the United Nations Convention on the Law of the Sea  recognizes as a key objective.      The  ICPC and  its members  remain committed  to  serving as a  resource  for  delegations during the negotiations, to enhancing regulatory certainty with  the BBNJ treaty, and to participating as appropriate  in the processes to be  established by it.   "
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : null,
    "creator" : "Aspose Ltd."
  }
}

==> anc/index-builder/documents-json/11.pdf.json <==
{
  "name" : "11.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "Katherine Arroyo" ],
    "emails" : [ "katherine.arroyo@marviva.net" ],
    "sections" : [ {
      "heading" : null,
      "text" : "Pág. 1 de 3\nSubmitted by: Ms. Katherine Arroyo Policy Advocacy Manager MarViva Foundation www.marviva.net katherine.arroyo@marviva.net Distinguidos delegados, Quisiéramos respetuosamente, resaltar con agradecimiento, las acciones lideradas por Naciones Unidas desde hace más de una década, para diseñar un instrumento internacional vinculante que permita la conservación y el uso sostenible de la biodiversidad marina en AFJN. En particular, reconocemos el liderazgo de los países latinoamericanos representados en el CLAM, que han propuesto mejoras al documento de trabajo elevando el nivel de ambición para que el futuro Instrumento genere un cambio positivo en la salud del ecosistema marino y el futuro del Planeta. En la V sesión de la Conferencia Intergubernamental (IGC5) que fue suspendida en agosto de 2022 y que reinicia en febrero de 2023, hacemos un llamado a las delegaciones y a la Presidencia de la Conferencia para que construyan acuerdos ambiciosos que permitan culminar la reunión con un texto final del Instrumento Internacional. Tenemos una oportunidad única en nuestra generación; pero el tiempo se acaba y no podemos seguir postergando acciones para conservar el océano. Durante la XV Conferencia de las Partes de la Convención de Biodiversidad, de diciembre 2022, los países aprobaron un pacto para detener y revertir la pérdida de biodiversidad para el año 2030, con la esperanza de recuperar la salud del Planeta en beneficio de la naturaleza y las personas. La meta aprobada consiste en alcanzar la protección de al menos el 30% del océano para el año 2030. Señalamos que la única manera en que esto será posible es por medio de un tratado internacional robusto que permita la implementación de áreas marinas protegidas y otras herramientas para el manejo basadas en áreas para la conservación de las AFJN. Enfatizamos la importancia de las AFJN y su relación intrínseca con el bienestar de las comunidades en el mundo. En Latinoamérica tenemos ejemplos de sitios de alta importancia en altamar que se relacionan directamente con nuestra economía. Llamamos la atención sobre uno de estos sitios: El Domo Térmico. Honorables delegados, llamamos respetuosamente su atención sobre el Domo Térmico, una extensa región de afloramiento marino en el Pacífico Oriental Tropical, frente a la costa\nPág. 2 de 3\noccidental de América Central. Debido a la alta productividad de la zona, las industrias pesqueras de muchos países que dependen de especies pelágicas, como el atún, están vinculadas a los procesos ecológicos y oceánicos generados en esta región. El Domo Térmico es también de gran relevancia para especies de alto valor de conservación, entre ellas la ballena azul, que viaja miles de kilómetros desde la costa del Pacífico de Norteamérica para alimentarse y tener allí a sus crías. Este fenómeno oceanográfico, cambiante en el tiempo, puede llegar a abarcar miles de kilómetros cuadrados, encontrándose en zonas de altamar y dentro de las Zonas Económicas Exclusivas (ZEE) de países centroamericanos. Reconocemos la complejidad para alcanzar una gobernanza efectiva de esta región y consideramos que un tratado internacional robusto para la conservación de la biodiversidad en AFJN, es fundamental para asegurar el uso sostenible y la protección del Domo Térmico. Coincidimos con la comunidad científica mundial en la urgencia de adoptar un acuerdo jurídicamente vinculante para proteger la biodiversidad más allá de las jurisdicciones nacionales. El desarrollo de modelos de gobernanza para lugares como el Domo Térmico es crucial para garantizar el éxito de la aplicación del Tratado. Hacemos un llamado a los gobiernos para que lideren el camino hacia la conservación de nuestro océano para las generaciones actuales y futuras."
    }, {
      "heading" : "El contenido mínimo de un tratado ambicioso para la conservación y uso sostenible de la biodiversidad marina en AFJN",
      "text" : "Fundación MarViva hace un llamado respetuoso a los países para que aseguren que el texto final del instrumento vinculante contenga por lo menos los siguientes elementos1 que promuevan la salud de sitios de importancia ecológica y económica en altamar como el Domo Térmico:\n• El Tratado debe asegurar que las decisiones sobre el manejo y conservación de la biodiversidad en AFJN se tomen con base en evidencia científica. En este sentido, el Tratado no menoscaba otros instrumentos internacionales sectoriales, sino que los complementa al procurar la conservación de la biodiversidad marina.\n• El Tratado debe disponer el establecimiento y la gestión eficaz de una red de áreas marinas protegidas representativas y bien conectadas, incluyendo reservas marinas totalmente protegidas, siguiendo las recomendaciones científicas.\n• El Tratado debe facultar a la Conferencia de las Partes a establecer áreas marinas protegidas y otras herramientas para el manejo basado en áreas para la conservación, que tengan planes de manejo e indicadores para alcanzar sus objetivos.\n1 Ver más en “What Ambition Looks Like”\nPág. 3 de 3\n• El Tratado debe establecer los requisitos de evaluación ambiental y de consulta para todas las actividades que puedan generar más que un efecto menor o transitorio sobre la biodiversidad marina fuera de la jurisdicción nacional, independientemente de dónde se lleven a cabo. Igualmente, debe exigir que se evalúen y gestionen las actividades que puedan afectar la biodiversidad marina en AFJN para evitar que generen efectos adversos significativos, y aplicar el principio precautorio.\n• El Tratado debe asegurar un régimen justo y equitativo de acceso y reparto de beneficios para los recursos genéticos marinos y un mecanismo financiero que permita la creación y transferencia de capacidades para implementar el Tratado, especialmente para invertir en investigación científica.\n• El Tratado debe indicar un mínimo de países para la ratificación, que permita que entre en vigencia lo más pronto posible para acompañar los esfuerzos internacionales que buscan detener la pérdida de biodiversidad marina y reducir los efectos adversos del cambio climático. Para su efectiva implementación, el Tratado debe, además, incluir un sistema de votación cuando el consenso no sea posible.\nFinalmente, exhortamos a los países para que finalicen las negociaciones del Tratado en el IGC 5. De esta manera, el Tratado complementará los esfuerzos internacionales para detener la pérdida de biodiversidad al permitir establecer medidas de conservación en áreas fuera de jurisdicción nacional. Un tratado para la biodiversidad en altamar es urgente para alcanzar la meta 30x30 y reducir los impactos de la emergencia climática."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "Quisiéramos respetuosamente, resaltar con agradecimiento, las acciones lideradas por Naciones Unidas desde hace más de una década, para diseñar un instrumento internacional vinculante que permita la conservación y el uso sostenible de la biodiversidad marina en AFJN. En particular, reconocemos el liderazgo de los países latinoamericanos representados en el CLAM, que han propuesto mejoras al documento de trabajo elevando el nivel de ambición para que el futuro Instrumento genere un cambio positivo en la salud del ecosistema marino y el futuro del Planeta.",
    "creator" : "Microsoft Word"
  }
}

==> anc/index-builder/documents-json/12.pdf.json <==
{
  "name" : "12.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "STATEMENT BY THE SECRETARY-GENERAL OF THE INTERNATIONAL SEABED AUTHORITY AT THE RESUMED FIFTH SESSION OF THE INTERGOVERNMENTAL CONFERENCE FOR THE CONCLUSION OF AN INTERNATIONALLY LEGALLY BINDING INSTRUMENT ON THE CONSERVATION AND SUSTAINABLE USE OF BIOLOGICAL DIVERSITY IN AREAS BEYOND NATIONAL JURISDICTION",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "STATEMENT BY THE SECRETARY-GENERAL OF THE INTERNATIONAL\nSEABED AUTHORITY AT THE RESUMED FIFTH SESSION OF THE\nINTERGOVERNMENTAL CONFERENCE FOR THE CONCLUSION OF AN\nINTERNATIONALLY LEGALLY BINDING INSTRUMENT ON THE\nCONSERVATION AND SUSTAINABLE USE OF BIOLOGICAL DIVERSITY IN\nAREAS BEYOND NATIONAL JURISDICTION"
    }, {
      "heading" : "27 FEBRUARY 2023",
      "text" : "Madame President, Distinguished Delegates,\nthe International Seabed Authority (ISA) is pleased to take this opportunity to share some remarks relevant to the discussions underway at the resumed fifth session of the Intergovernmental Conference (IGC) for the conclusion of an international legally binding instrument (ILBI) on the conservation and sustainable use of biological diversity in areas beyond national jurisdiction.\nThese written comments are framed within the opportunity given by the President of the Conference, Ms. Rena Lee, for the Observers of this process to send statements to the Secretariat to be published on the dedicated page of the Conference website, given the impossibility for observers of intervening actively during the discussions at the sessions. ISA appreciates the President’s efforts to allow general participation and secure having a broad perspective with all relevant actors’ voices and contributions considered.\nISA recalls that its Assembly expressed support for involvement in the negotiation process of the ILBI , emphasizing that the perspective of ISA should be taken duly into account in the negotiations, keeping in mind the possible links and common issues and that the mandate of ISA should not be undermined (ISBA/24/A/12 and ISBA/25/A/17) in accordance with the Assembly Resolution A/RES/69/292. Therefore, ISA has been engaged since the commencement of the process, addressing several crucial aspects of the negotiation during each substantive session (see previous statements and activities of the Authority in the BBNJ process here)\nWith the occasion of the fifth resumed session, ISA, as one of the three institutions established by the United Nations Convention on the Law of the Sea (UNCLOS), and given its specialized mandate over activities in the Area, reiterates that it will contribute to any collective effort to foster the implementation, development, and achievement of the objectives outlined in it, mindful that the legal\nIn particular, it is essential that the existing provisions of UNCLOS are not undermined, and that the rights and jurisdictions carefully elaborated in UNCLOS are fully respected. This includes the need to be fully consistent and respect the rights of States in relation to the Area and its resources, as set out in UNCLOS and the 1994 Agreement Implementing Part XI UNCLOS (1994 Agreement) since those rights are to be exercised only in accordance with Part XI UNCLOS and the 1994 Agreement. It is also important to recall that specific rights and obligations have also been recognized over the last 28 years through the legal regime of contracts administered by ISA. As of today, this relates to 31 exploration contracts involving 21 different Sponsoring States and States Parties to UNCLOS including 12 developing States and 5 SIDS.\nIn view of the applicable legal framework under UNCLOS and the 1994 Agreement, ISA recalls its specialized mandate and the contribution that can make to the issues related to marine scientific research, protection of the marine environment, Area-Based Management Tools including Marine Protected Areas (ABMT), Environmental Impact Assessment (EIA), Capacity-building and Transfer of Technology (CB&TT). ISA Secretariat has prepared an Informative Note on these topics, available for all delegations at https://isa.org.jm/files/2023-02/ISA_secretariat_info_note_rev.1_27.02.23.pdf"
    }, {
      "heading" : "Cross-cutting issues",
      "text" : "The ISA Secretariat already highlighted that neither Article 1(7) on the use of terms nor Article 4 on the relationship between the Further Refreshed Draft Text (FRDT), UNCLOS, and relevant legal instruments and frameworks and relevant global, regional, subregional, and sectoral bodies, include any reference to the 1994 Agreement. Without such a reference, it is possible that the ILBI could be misinterpreted. According to the Agreement, Part XI of UNCLOS and the 1994 Agreement are to be interpreted and applied as a single instrument. In the event of any inconsistency between the 1994 Agreement and Part XI, the provisions of the 1994 Agreement shall prevail. Even though by necessity, the provisions of Article 2(1) of the 1994 Agreement are binding upon those 151 States that are party to it (as well as any States that may become a party in the future), it is suggested that a specific reference to the 1994 Agreement in Article 1(7) of the FRDT would support the objective of universal participation in the single regime created by Part XI of UNCLOS and the 1994 Agreement and avoid any possibility of lack of legal certainty in the interpretation and application of the ILBI.\nMarine genetic resources including questions on the sharing of benefits\nWhile ISA is not competent to regulate access to MGRs, it is worth recalling that the collection of genetic material is also carried out by ISA contractors in their exploration activities according to the obligations set out in the ISA exploration regulations and the associated Recommendations for the assessment of the possible environmental impacts arising from exploration for marine minerals in the Area. In this context, the question arises as to how the ILBI takes into account the legal framework already developed by ISA and whether the provisions of the FRDT are consistent with it.\nMeasures such as Area-based Management Tools, including Marine Protected Areas\nUNCLOS provides ISA with enabling provisions and competencies to ensure effective protection for the marine environment as a whole, including its biodiversity, from the impacts of deep-sea mining. As already pointed out, these competencies have been exercised by ISA including through the adoption by the ISA Council of the first regional-scale environmental management plan (REMP) for the manganese\nEnvironmental Interest (APEIs). They represent the largest network of ABMTs established in ABNJ and are a significant contribution to the objectives as set out in Part III of the FRDT. Other REMPs and related ABMTs in other key regions are under development for other priority areas identified by the Council in the Mid-Atlantic Ridge, Northwest Pacific, Indian Ocean, and South Atlantic Ocean.\nISA’s experience with REMPs demonstrates that to establish ABMTs and manage them effectively, there is a need for highly specialized knowledge of the marine environment as well as of the potential impacts that may arise from activities and technologies at local, regional, and global scales. Competent international organizations are certainly best placed to acquire and apply that knowledge. A question then arises as to whether the coordination mechanism envisaged for ABMTs under Article 19 of the FRDT does complement existing collective efforts to establish and manage AMBTs in the Area or it instead duplicates and undermines such efforts."
    }, {
      "heading" : "Environmental impact assessments",
      "text" : "It is important to recognize that pursuant to Part XI UNCLOS and the 1994 Agreement, ISA has developed a comprehensive regime for EIA for activities in the Area. In the exploration phase, there are substantive regulations and recommendations in place related to the assessment of possible environmental impacts, which define the sort of activities that require EIAs, the form and content of such EIAs when required, as well as guidance on baseline studies, monitoring, and reporting, including on the impact on marine biodiversity on the seabed as well as in the water column above it. ISA is also in the process of developing draft regulations to govern the exploitation of mineral resources in the Area, which includes detailed provisions relating to EIA.\nISA has over 25 years of experience in this domain, and it is hence submitted that the current provisions of Part IV of the FRDT are at risk to undermine its existing practices. In particular, consultation of relevant legal instruments or framework or relevant global, regional subregional, or sectoral body foreseen under article 23 (4) FRDT is paramount to avoid duplication and undermining of the EIA procedures.\nCapacity-building and transfer of marine technology\nDuring the past sessions of the IGC, ISA highlighted that Parts XI and XIV UNCLOS and the 1994 Agreement set out specific requirements to deal with CB&TT. ISA is required to take measures to acquire scientific knowledge and monitor the development of marine technology relevant to the activities in the Area and to ensure capacity-building in conformity with articles 144 and 274 UNCLOS. In this respect, one wonders whether the objectives set out in Part V FRDT, and in particular the content of article 43, partially overlap with those set out for ISA in articles 144 and 274 UNCLOS, section 5 of the 1994 Agreement and as further elaborated in the ISA Strategic Plan (SD 5 and 6), the ISA Action Plan in support of the UN Decade (SRP6) and the ISA Capacity Development Strategy.\nMadame President, Distinguished Delegates,\nLast year we celebrated the 40th anniversary of the signature of the United Nations Convention for the Law of the Sea, commending the extraordinary triumph of multilateralism in achieving a universal instrument that has brought peace, legal order, and governance to the oceans. We also stressed the need\nof UNCLOS, furthermore, as a steward of the Area, declared the common heritage of mankind. ISA is committed to Ocean sustainability. In that position, ISA stands ready to assist and work with delegations to provide further technical advice in all areas of mutual interest, and to support the Presidency and delegates in their deliberations."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "These written comments are framed within the opportunity given by the President of the Conference, Ms. Rena Lee, for the Observers of this process to send statements to the Secretariat to be published on the dedicated page of the Conference website, given the impossibility for observers of intervening actively during the discussions at the sessions. ISA appreciates the President’s efforts to allow general participation and secure having a broad perspective with all relevant actors’ voices and contributions considered.",
    "creator" : "Microsoft Word"
  }
}

==> anc/index-builder/documents-json/13.pdf.json <==
{
  "name" : "13.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "HIGH SEAS ALLIANCE STATEMENT 27th February 2023\nThe greatest opportunity in a generation to conserve ocean life and biodiversity on a global scale and safeguard two thirds of the world’s ocean is happening right now.\nToday we enter the second week of the resumed 5th session of negotiations for a new treaty for the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction (ABNJ). There are only a matter of days left to secure an historic outcome for the planet and people and it is essential that the pace of the negotiations increase.\nThe global ocean supports a multi-trillion dollar global economy and provides billions of people with food security and jobs, yet it is staggering under increasing human pressures and the effects of climate change.\nThe science is clear: giving marine life a fighting chance in the face of climate change requires protecting large areas of the ocean from damaging human activity, and strengthening the management.\nThis past December, world governments agreed to the Kunming-Montreal Global Biodiversity Framework which included the target to protect at least 30% of our global ocean by 2030. Protected areas in the high seas, which cover nearly half the planet, are essential to achieve this goal, but currently only 1.2% of this area is protected.\nThe new Treaty will provide a pathway to help achieve the 30x30 target, but only if countries summon the political will, diplomatic skill and flexibility in the next few days to ensure agreement on a final treaty that is worthy of the decades of effort to address the gaps in ocean governance.\nNews headlines barrage us with near daily reminders of the planetary crisis facing humanity with climate change and biodiversity loss threatening our world’s ocean. With new and emerging threats facing the ocean every single day, we need to dramatically improve the conservation and management of our shared global ocean commons. We also need to ensure support and equity for developing countries in implementing this treaty.\nAs we reflect on week one of the negotiations, it’s key for governments to prepare themselves for a very busy week two. A key message from the NGOs that are cheering from the sidelines is to increase discipline and ambition, keep eyes on the ball, and speed up the game! There is no more time for unhelpful delaying tactics or pursuing well intentioned but contentious text preferences. We all depend on a healthy ocean and must work together now to get this treaty into the back of the net by Friday night!"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 0,
    "abstractText" : null,
    "creator" : null
  }
}

==> anc/index-builder/documents-json/14.pdf.json <==
{
  "name" : "14.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "In the same vein FAO welcomes delegations efforts to ensure that fish, fishing and fishing activities undertaken in the context of existing instruments, frameworks (in particular the UN Fish Stocks Agreement) and sectoral bodies are excluded or not affected by the new agreement for as long as these matters do not constitute utilization for the purposes of and in the sense of utilization under the new agreement. FAO recognizes sustainable utilization of fisheries resources in areas beyond national jurisdiction cannot be achieved without marine biological diversity conservation. FAO is actively engaged in areas beyond national jurisdiction through projects and initiatives and it provides assistance and support to Member Nations and relevant international organizations. Technical assistance and capacity development are key factors to support an international legally binding instrument on BBNJ and FAO Members are invited to consider the multidisciplinary portfolio of capacity development programmes implemented by the Organization. Furthermore FAO would like to draw the attention of Members on recent initiatives and programs that are also related to activities in the marine areas beyond national jurisdiction (ABNJ):  A handbook for identifying, evaluating and reporting other effective area-based conservation measures (OECM) in marine fisheries",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction"
    }, {
      "heading" : "Fifth session",
      "text" : "Agenda item 5: General exchange of views"
    }, {
      "heading" : "Date of delivery: 23 February 2023",
      "text" : ""
    }, {
      "heading" : "Submitted by the Food and Agriculture Organization of the United Nations (FAO)",
      "text" : "The Food and Agriculture Organization of the United Nations (FAO) welcomes the progress made by delegations generally, and in particular in ensuring, through proposals in the President’s Further Refreshed Draft Text, that the new agreement, in its substance, tenor and effect, does not undermine legal instruments and frameworks already in place, as well as existing global, regional, subregional and sectoral bodies and that the agreement promotes coherence and coordination with those instruments, frameworks and bodies in achieving the anticipated objectives.\nEnsuring that there is consultation, collaboration and cooperation in many of the new agreement’s aspects with global, regional, subregional instruments and frameworks and sectoral bodies in implementation is vital. FAO takes note of the fact that this matter is given importance by delegations. FAO encourages discussions focused on agreeing on draft options that would ensure that new obligations for such existing instruments, frameworks and global regional and sectoral bodies do not impose new or disproportionate burden of implementation on such agreements, frameworks and bodies, in particular those bodies whose membership also consist of developing countries, SIDS, LDCs, and LLDCs.\nIn the same vein FAO welcomes delegations efforts to ensure that fish, fishing and fishing activities undertaken in the context of existing instruments, frameworks (in particular the UN Fish Stocks Agreement) and sectoral bodies are excluded or not affected by the new agreement for as long as these matters do not constitute utilization for the purposes of and in the sense of utilization under the new agreement.\nFAO recognizes sustainable utilization of fisheries resources in areas beyond national jurisdiction cannot be achieved without marine biological diversity conservation.\nFAO is actively engaged in areas beyond national jurisdiction through projects and initiatives and it provides assistance and support to Member Nations and relevant international organizations.\nTechnical assistance and capacity development are key factors to support an international legally binding instrument on BBNJ and FAO Members are invited to consider the multidisciplinary portfolio of capacity development programmes implemented by the Organization.\nalso related to activities in the marine areas beyond national jurisdiction (ABNJ):\n A handbook for identifying, evaluating and reporting other effective area-based conservation\nmeasures (OECM) in marine fisheries\nA wide range of area-based fisheries management tools achieve positive biodiversity outcomes. Many also conform to the definition, criteria, and guidance on ‘other effective area-based conservation measures’ (OECMs) developed by the Convention on Biological Diversity Conference of Parties. In a fisheries context, OECMs are established, spatially defined management and/or conservation measures other than protected areas, which produce positive, long-term and in situ biodiversity outcomes, in addition to the intended fishery outcomes. This handbook aims to promote practical guidance on issues related to Fisheries OECMs, describes key characteristics of Fisheries OECMs and outlines a basic process for identifying, evaluating and reporting OECMs in marine fisheries in order to encourage global recognition of the role that fisheries management plays in biodiversity conservation.\nCard page: https://www.fao.org/documents/card/en?details=cc3307en\n Common Oceans - A partnership for sustainability and biodiversity in the ABNJ Common\nOceans\nFAO has been actively engaged in improving ocean governance of shared marine waters working with its partners through the Common Oceans Program. In 2022, the program entered a new phase, promoting sustainable fisheries and biodiversity conservation in ABNJ, with a particular focus on tuna and deep-sea fisheries, the Sargasso Sea in the Atlantic Ocean and capacity building for cross-sectoral cooperation.\nThe Common Oceans Program is a global partnership funded by the Global Environmental Facility. Led by FAO, the Program brings together the United Nations Development Program (UNDP) and United Nations Environment Programme (UNEP), regional fisheries management organizations, intergovernmental organizations, the private sector, civil society and academia.\nBetween 2014-2019, the Common Oceans Program helped to establish 18 new areas to protect vulnerable marine ecosystems, to rebuild tuna stocks to more sustainable levels and to lower the bycatch. It has built capacity on the BBNJ process and the fight against IUU fishing and fostered public-private partnerships.\n EAF-Nansen Programme\nThe EAF-Nansen Programme has been providing support for the implementation of the ecosystem approach to fisheries (EAF), and to develop the capacity of fisheries institutions to ensure sustainable fisheries management. Since 2017, with the research vessel Dr Fridtjof Nansen nine surveys have been conducted in ABNJ around Africa and in the Bay of Bengal, building capacity of scientists and providing data and information about oceanography, deep-sea resources, Vulnerable Marine Ecosystems (VMEs) and mesopelagic fish in little know areas.\nFunded by the Norwegian Development Agency and executed by FAO in in close collaboration with the Institute of Marine Research (IMR) of Norway, the goal of the EAF-Nansen Programme is that sustainable fisheries improve food and nutrition security for people in partner countries.\nEAF-Nansen Programme | Food and Agriculture Organization of the United Nations\nFAO is the host of the VME Database, a global inventory of fisheries measures adopted in areas beyond national jurisdiction to prevent significant adverse impacts of bottom fisheries on vulnerable marine ecosystems. It was developed in collaboration with the regional bodies with mandates to manage deep-sea fisheries in ABNJ in response to a request from the UN General Assembly (61/105, paragraph 90) to create a database of information on VMEs in ABNJ. The content of the database is linked to the data providers (e.g. RFMOs and other multi-lateral bodies) and users have access the primary source of the information through direct links. It also promotes the use of the International Guidelines for the Management of Deep-Sea Fisheries in the High Seas (International Guidelines for the Management of Deep-sea Fisheries in the High Seas/Directives internationales sur la gestion de la pêche profonde en haute mer/ Directrices Internacionales para la Ordenación de las Pesquerías de Aguas Profundas en Alta Mar (fao.org)).\nVulnerable Marine Ecosystems Database\n FAO and the marine biological diversity beyond national jurisdiction\nThe document FAO and the marine biological diversity beyond national jurisdiction - Information package for BBNJ delegates presents information on the work of FAO that is relevant to the BBNJ process, including ongoing processes and initiatives, and lessons learned, which may be informative and useful for BBNJ Delegates and others. This information may also be a useful indication of areas where FAO may assist Member Nations in the implementation of the future international legally binding instrument.\nFAO and the marine biological diversity beyond national jurisdiction - Information package for BBNJ delegates is being made available in all UN languages at:\nCard page: http://www.fao.org/documents/card/en/c/cc1345en\nFAO stands ready to assist and work with Member Nations to provide technical advice and support in the implementation of this long-awaited international instrument."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "The Food and Agriculture Organization of the United Nations (FAO) welcomes the progress made by delegations generally, and in particular in ensuring, through proposals in the President’s Further Refreshed Draft Text, that the new agreement, in its substance, tenor and effect, does not undermine legal instruments and frameworks already in place, as well as existing global, regional, subregional and sectoral bodies and that the agreement promotes coherence and coordination with those instruments, frameworks and bodies in achieving the anticipated objectives.",
    "creator" : "Microsoft® Word 2016"
  }
}

==> anc/index-builder/documents-json/15.pdf.json <==
{
  "name" : "15.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "GEF’s Potential Role in BBNJ Financial Mechanism (as of 21 February 2023)\nThe GEF Secretariat prepared this document to summarize the GEF’s potential role in a financial mechanism for the internationally legally binding instrument under negotiation under the United Nations Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of Areas beyond National Jurisdiction (BBNJ). The document is prepared to help inform deliberations. It also includes questions and answers to key issues raised thus far by countries.\nGEF’s role as Convention Financial Mechanism: The GEF serves as a/the financial mechanism for five Conventions, namely the Convention on Biological Diversity (CBD), Minamata Convention on Mercury, Stockholm Convention on Persistent Organic Chemicals, UN Convention to Combat Desertification (UNCCD), and UN Framework Convention on Climate Change (UNFCCC).\nFamily of funds: The GEF manages a number of trust funds to serve the Conventions. The family of funds currently consists of five funds, with the GEF Trust Fund to serve five conventions, three funds under UNFCCC, and one fund under CBD. The GEF has been requested to establish a sixth fund, the Global Biodiversity Framework Fund, at the 15th Conference of the Parties (COP) to CBD in December 2022.\nScale of GEF support: Over the past three decades, the GEF has provided more than $22 billion in grants and blended finance and mobilized $120 billion in co-financing for more than 5,000 national and regional projects, plus 27,000 community-led initiatives through its Small Grants Programme. The GEF partnership consists of 184 member countries and 18 GEF agencies. Over 140 countries have received support from the GEF. For the GEF-8 period (July 1, 2022 to June 30, 2026), the GEF Trust Fund has received a record setting replenishment of $5.33 billion.\nSupport of Relevance to BBNJ: While not linked to any specific convention, the GEF has the mandate to provide grants and concessional funding to achieve global environmental benefits in the area of international waters. To date, the GEF has invested $1.2 billion in the management of shared marine resources through its International Waters Focal Area. Most of these investments were regional and multicountry projects, where countries came together to improve the governance of shared\nlarge marine ecosystems. The GEF has invested over $80 million in the management of areas beyond national jurisdiction (ABNJ) leveraging $500 million of co-financing.\nThe GEF also funds capacity building in the area of marine genetic resources from the Biodiversity Focal Area, as part of its support to the implementation of the Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilization to the CBD. Current funding is focused on genetic resources under national jurisdictions, while the underlying capacity needs largely overlap with those required for handling and use of genetic resources of the ABNJ.\nThe GEF is a major supporter of marine protected areas and spatial planning. In GEF-7 (July 2018 to June 2022), the GEF approved $370 million for 56 projects to support the creation or improved management of 1.4 billion ha of marine protected areas.\nReadiness to support BBNJ: In the current GEF-8 period (July 2022 to June 2026), $34 million has been notionally allocated to ABNJ within the International Waters Focal Area, which has a total allocation of $565 million from the GEF Trust Fund.\nThe $34 million has been set aside to support national ratification and implementation of the legally binding instrument on BBNJ, at the request of the negotiating parties, once negotiations have concluded, and with the agreement of the GEF Council. The GEF Council in December 2022 has taken note of the progress of the IGC to prepare a legally binding instrument on BBNJ, and, “if requested by the IGC, would welcome the GEF becoming the Financial Mechanism or part of the financial mechanism of the instrument, within the framework of the GEF”.1\nIn addition, $82 million is also notionally allocated to support the Nagoya and Cartagena Protocols in the Biodiversity Focal Area, which has the total allocation of $1,919 million.\nSimplifying procedures and efficiency gains: The following enhancements have been made for efficiency gains and to improve effectiveness.\n• Over the last 15 years, operational improvements led to a 65 percent reduction of the average time from first submission of a project concept to the first disbursement of GEF project financing to the recipient.\n• During GEF-7, it took on average a month and a half from project concept2 submission to CEO project concept clearance.\n1 GEF, 2022, Proposed Framework for GEF’s Role in a Financial Mechanism for the Internationally Legally Binding Instrument under Negotiation Under the United Nations Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of Areas beyond National Jurisdiction (BBNJ), Council Document GEF/C.63/10. 2 Most GEF projects are approved in two steps: a concept stage and a fully developed project stage. The concept approval enables recipient to access a Project Preparation Grant to develop the full project.\n• It takes 4.5 months on average for the GEF Secretariat to clear PIF-approved projects as ready for implementation (CEO Endorsement).\n• GEF-7 projects are quickly implemented on the ground with 532 projects, or 72 percent, provided with the go-ahead for implementation as of September 2022.\n• Templates to access resources were streamlined recently to improve the quality and relevance of required information and to reduce the burden on countries.\n• The disbursement ratio remains high, at 20 percent in fiscal year 2021. On average, projects can disburse their total allocated resources within five years.\nThe GEF is identifying further streamlining, consolidation and efficiency measures of its operations, and will report on actions taken to the December 2023 GEF Council.\nSupport to Small Island Developing States: The GEF has supported SIDS for more than a quarter century, particularly in the areas of climate change adaptation, climate change mitigation, and biodiversity. The GEF has invested $1.37 billion in SIDS through 337 projects between 2006 and 2018. The recently published Strategic Country Cluster Evaluation of GEF support to Small Island Developing States (SIDS) by the GEF Independent Evaluation Office (IEO) found that GEF-financed projects in SIDS are strongly aligned with government priorities and national environmental challenges. The GEF’s strongest areas of additionality in SIDS are strengthening institutions and assistance with legal and regulatory frameworks. It concluded that support to SIDS has been a growing priority for the GEF, as reflected in increased financial commitment to SIDS over recent replenishment periods. The synthesis of the report is found here,\nSupport to Least Developed Countries: The GEF has been a long-term partner of LDCs, having invested $4.68 billion of GEF resources, leveraging $25.81 billion in cofinancing through 1,435 national and regional projects. The GEF Trust Fund covered 68 percent of the funding, while the Least Developed Countries Fund (LDCF) accounted for 29 percent. The Strategic Country Cluster Evaluation of GEF support to Least Developed Countries (LDC) by the GEF IEO found that GEF support to LDCs has increased consistently since GEF creation, and that GEF interventions are relevant to the national environmental challenges LDCs face.\nResource Access by LDCs and SIDS: In GEF-7, 98 percent and 96 percent of the GEF Trust Fund country allocations3 dedicated to SIDS and LDCs, respectively, were successfully programmed in approved projects. In comparison, across all eligible countries, 94 percent of GEF country allocations were programmed in GEF-7. In sum, SIDS and LDCs successfully accessed their available GEF-7 resources, and did so even more successfully than the average recipient country.\n3 STAR allocations, where STAR stand for System of Transparent Allocation of Resources.\nIn addition, all 47 LDCs accessed grant support from the LDCF in the GEF-7 period. The utilization rate for LDCF resources for national projects in the GEF-7 period is 99.2 percent, with $466.5 million out of the $470 million available programmed.\nThe GEF continues to make efforts to facilitate access to its resources by all countries, in particular LDCs and SIDS, through outreach, expanded constituency meetings, dedicated program workshops for LDCF, and other means.\nQuestions and Answers on GEF and BBNJ"
    }, {
      "heading" : "Q. What are the pre-conditions to be met for the GEF to start BBNJ support?",
      "text" : "For the GEF Trust Fund to start supporting BBNJ activities, the IGC negotiations need to conclude, the GEF needs to be requested to be a (or part of) Financial Mechanism, and the GEF Council needs to agree to the requested role.\n• Activities related to the BBNJ were included in the programming directions for the GEF-8 period (July 2022 to June 2026) to “Advance management in the ABNJ”, with a notional allocation of $34 million. The document contains preconditions for the resources to be used: “At the request of the negotiating parties to an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of Areas Beyond National Jurisdiction, once negotiations have concluded, and with the agreement of the GEF Council, support national ratification and implementation of the instrument.”\n• The GEF Council in December 2022 has taken note of the progress of the IGC to prepare a legally binding instrument on BBNJ, and, “if requested by the IGC, would welcome the GEF becoming the Financial Mechanism or part of the financial mechanism of the instrument, within the framework of the GEF”.4\n• The GEF cannot support the BBNJ activities and be held accountable without being part of the Financial Mechanism."
    }, {
      "heading" : "Q. How long would it take the GEF to start supporting BBNJ once the negotiation is completed?",
      "text" : "In the immediate phase after the conclusion of the negotiations, most of the support to be provided to the BBNJ agreement from the GEF Trust Fund will likely be to support national ratification and capacity building. Other types of support, such as implementation, would not typically start before entry into force of the agreement. Support to national ratification and capacity building can start quickly, once there is clarity on the technical scope of such support.\nAlso, following the conclusion of the negotiations, the GEF Council may consider how to more precisely support the BBNJ agreement during the GEF-8 period, based on the Convention text on activities to be supported (if there is such clarity). This could take place in June or December 2023. Following the adoption of the Minamata Convention draft text in January 2013, the June 2013 GEF Council authorized the use of up to $10\n4 GEF, 2022, Proposed Framework for GEF’s Role in a Financial Mechanism for the Internationally Legally Binding Instrument under Negotiation Under the United Nations Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of Areas beyond National Jurisdiction (BBNJ), Council Document GEF/C.63/10.\nmillion for the funding of an early action pre-ratification program for the Convention, upon request by eligible signatory countries. For BBNJ, the GEF-8 Replenishment has already notionally allocated $34 million to ABNJ and include provisions for its use to support national ratification and early action on the BBNJ agreement.\nSupport for implementation measures would be expected to start upon entry into force of the agreement. The time period from the agreement to entry into force varies among treaties. It took less than 7 months for the Paris Agreement to enter into force (from signature on 22 April to entry into force on 4 November 2016), over 4 years for the Minamata Convention (text agreed in January 2013, entry into force in August 2017) and six years for the Fish Stocks Agreement (1995-2001) under UNCLOS.\nAdditional support to the BBNJ agreement may be discussed by participants to the GEF-9 Replenishment process, which will start in spring 2025 and conclude by June 2026. GEF-9 will cover the period of July 2026 to June 2030."
    }, {
      "heading" : "Q. What other steps does the GEF need to take to formalize its role and responsibility as financial mechanism for BBNJ?",
      "text" : "Please note that GEF’s support for BBNJ can start before the steps described below are completed.\nThe GEF Council may eventually consider an amendment to the GEF Instrument to include the BBNJ in the list of Conventions served by the GEF. The amendment to the GEF instrument goes to the GEF Assembly: the next GEF Assembly will take place in August 2023, and the subsequent one in 2026.\nThe GEF Council may also consider to develop a Memorandum of Understanding (MOU) to clarify the relationship with the BBNJ governing body (i.e., COP) to be adopted by the BBNJ governing body and the GEF Council. For the Minamata COP, the draft MOU was deliberated at COP 1, and its adoption was deferred to COP 2."
    }, {
      "heading" : "Q. Can the GEF be requested to set up a new trust fund to exclusively support BBNJ in addition to support from the GEF Trust Fund?",
      "text" : "A multilateral agreement for which the GEF serves as a/the Financial Mechanism can decide to request the GEF to do so, and a new trust fund can exclusively support activities in line with such decision. For example, the GEF was requested at CBD COP 15 in December 2022 to establish a Special Trust Fund to support the implementation of the Kunming-Montreal Global Biodiversity Framework, in addition to support provided by the GEF Trust Fund. The GEF also has three funds dedicated to climate change, operated as GEF family of funds. The trust fund establishment and operationalization can be done in a timely manner."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "The GEF Secretariat prepared this document to summarize the GEF’s potential role in a financial mechanism for the internationally legally binding instrument under negotiation under the United Nations Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of Areas beyond National Jurisdiction (BBNJ). The document is prepared to help inform deliberations. It also includes questions and answers to key issues raised thus far by countries.",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/16.pdf.json <==
{
  "name" : "16.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Statement by the Secretariat of the Convention on Biological Diversity Resumed fifth session of the Intergovernmental Conference on an International Legally Binding Instrument under the United Nations Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of Areas Beyond National Jurisdiction UN Headquarters, New York, 20 February – 3 March 2023 Distinguished delegates, I am pleased to take this opportunity to provide a brief update on the outcomes of the fifteenth meeting of the Conference of the Parties to the Convention on Biological Diversity in order to inform the deliberations of this important meeting. Throughout previous sessions of these deliberations, the Secretariat has provided updates on scientific and technical work conducted under the CBD of significant relevance to the application of the ecosystem approach in marine areas beyond national jurisdiction. Such work includes, for example, the process to facilitate the description of ecologically or biologically significant marine areas (EBSAs), voluntary guidelines for the consideration of biodiversity in environmental impact assessments and strategic environmental assessments, the Sustainable Ocean Initiative Global Dialogue with Regional Seas Organizations and Regional Fishery Bodies, and developments under the Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilization. In addition to these areas of work of continued relevance to your deliberations, I wish to highlight some of the important outcomes of the fifteenth meeting of the Conference of the Parties to the CBD (CBD COP 15), which took place in December 2023. At this meeting, the COP adopted the Kunming-Montreal Global Biodiversity Framework. The framework sets out a pathway to halt and reverse biodiversity loss to put nature on the path of recovery, while ensuring the fair and equitable sharing of benefits from the use of genetic resources, and providing means of implementation, in order to achieve the 2050 Vision whereby people live in harmony with nature. It includes four outcome-oriented goals to be achieved by 2050, 23 action-oriented targets to be achieved by 2030, a monitoring framework for tracking progress towards the goals and targets and several sections providing guidance on the implementation of the framework. Alongside this framework, the CBD COP also adopted a number of important related decisions, in particular on resource mobilization, capacity-building and development and technical and scientific cooperation, and on digital sequence information on genetic resources. The CBD Secretariat has prepared short information notes, one on the Kunming-Montreal Global Biodiversity Framework and another on the outcomes of COP 15 regarding digital sequence information on genetic resources, to inform the deliberations of this meeting. These are provided in hardcopy in the meeting",
    "authors" : [ ],
    "emails" : [ "secretariat@cbd.int" ],
    "sections" : [ {
      "heading" : null,
      "text" : "Secretariat of the Convention on Biological Diversity 413 Saint-Jacques Street, Suite 800\nMontreal, QC, H2Y 1N9, Canada Tel : +1 514 288 2220 | secretariat@cbd.int\nwww.cbd.int"
    }, {
      "heading" : "Instrument under the United Nations Convention on the Law of the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of Areas Beyond National Jurisdiction",
      "text" : "UN Headquarters, New York, 20 February – 3 March 2023"
    }, {
      "heading" : "Distinguished delegates,",
      "text" : "I am pleased to take this opportunity to provide a brief update on the outcomes of the fifteenth\nmeeting of the Conference of the Parties to the Convention on Biological Diversity in order to inform the deliberations of this important meeting.\nThroughout previous sessions of these deliberations, the Secretariat has provided updates on\nscientific and technical work conducted under the CBD of significant relevance to the application of the ecosystem approach in marine areas beyond national jurisdiction. Such work includes, for example, the process to facilitate the description of ecologically or biologically significant marine areas (EBSAs), voluntary guidelines for the consideration of biodiversity in environmental impact assessments and strategic environmental assessments, the Sustainable Ocean Initiative Global Dialogue with Regional Seas Organizations and Regional Fishery Bodies, and developments under the Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilization.\nIn addition to these areas of work of continued relevance to your deliberations, I wish to highlight\nsome of the important outcomes of the fifteenth meeting of the Conference of the Parties to the CBD (CBD COP 15), which took place in December 2023. At this meeting, the COP adopted the Kunming-Montreal Global Biodiversity Framework. The framework sets out a pathway to halt and reverse biodiversity loss to put nature on the path of recovery, while ensuring the fair and equitable sharing of benefits from the use of genetic resources, and providing means of implementation, in order to achieve the 2050 Vision whereby people live in harmony with nature. It includes four outcome-oriented goals to be achieved by 2050, 23 action-oriented targets to be achieved by 2030, a monitoring framework for tracking progress towards the goals and targets and several sections providing guidance on the implementation of the framework. Alongside this framework, the CBD COP also adopted a number of important related decisions, in particular on resource mobilization, capacity-building and development and technical and scientific cooperation, and on digital sequence information on genetic resources.\nThe CBD Secretariat has prepared short information notes, one on the Kunming-Montreal Global\nBiodiversity Framework and another on the outcomes of COP 15 regarding digital sequence information on genetic resources, to inform the deliberations of this meeting. These are provided in hardcopy in the meeting room and also available at https://bit.ly/3KggvWj and https://bit.ly/3k4jhTZ respectively.\nIn closing, let me assure you that the CBD Secretariat stands ready to support your deliberations.\n__________"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "Throughout previous sessions of these deliberations, the Secretariat has provided updates on scientific and technical work conducted under the CBD of significant relevance to the application of the ecosystem approach in marine areas beyond national jurisdiction. Such work includes, for example, the process to facilitate the description of ecologically or biologically significant marine areas (EBSAs), voluntary guidelines for the consideration of biodiversity in environmental impact assessments and strategic environmental assessments, the Sustainable Ocean Initiative Global Dialogue with Regional Seas Organizations and Regional Fishery Bodies, and developments under the Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilization.",
    "creator" : null
  }
}

==> anc/index-builder/documents-json/17.pdf.json <==
{
  "name" : "17.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : ""
    }, {
      "heading" : null,
      "text" : ""
    }, {
      "heading" : null,
      "text" : ""
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : null,
    "creator" : "Canon iR-ADV 4751  PDF"
  }
}

==> anc/index-builder/documents-json/18.pdf.json <==
{
  "name" : "18.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Liberia’s Position at the 5 Session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) (August 15—26, 2022) Madam President Distinguished Delegates",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "Liberia’s Position at the 5th Session of the Intergovernmental\nConference (IGC-5) on the Conservation and Sustainable Use of\nMarine Biodiversity of Areas Beyond National Jurisdiction (BBNJ)\n(August 15—26, 2022)\nMadam President\nDistinguished Delegates\n1. On behalf of the government and people of the Republic of Liberia, we are pleased to present this statement representing the official position of the\ngovernment at these ongoing deliberations for the adoption of a treaty on the high sea;\n2. We will take this opportunity on behalf of Liberia to thank you, Madam President and congratulate you and the facilitators, for the work done in\ngetting us to this stage of fruitful discussions.\n3. As we engaged and participated in these proceedings through informal engagements, small group discussions, President’s consultations, and\nplenary, our appreciations of what is at stake as the global community seeks to fill the gap in the governance of marine biodiversity in areas beyond national jurisdiction has significantly increased, consequently leading to more concerns and questions for which we continue to seek answers;\n4. More scientific information continues to reveal not only the richness and imminent economic, commercial assets of the high sea but also its\ninterrelated social, economic, cultural and human health impacts, we are keenly mindful of the implications of the decision that would be reached here for current and future generations;\n5. Particularly, concerns are growing about the increasing anthropogenic pressures posed by existing and emerging activities, such as overfishing,\nbiodiversity loss, mining, marine pollution, and bioprospecting in the deep sea;\nThe Liberian Delegation has therefore reached a decision to pursue further consultations because of the following reasons:\n6. The proposed agreement may have unresolved concerns for areas within the Liberia’s biodiversity and fisheries resources, the protection of its\nExclusive Economic Zone, the protection of its Maritime program and hydra-carbon resources; which we believe further consultations is extremely important at this stage\n7. Considering that the geographical scope, application and general provisions of the Agreement may have implications on Liberia, we need more time to\ncooperate with other States in building consensus on some of the key areas of concern.\nMadam President,\n8. We welcome meaningful engagements on capacity building and transfer of marine technology as proposed. Liberia has taken significant strides in our\nstrategies, actions and plans that underscores the importance the country ascribes to its fundamental values to biological resources in our marine environment. We will continue to engage constructively so we can fulfill this very important obligation to our future generations.\n9. In conclusion, we thank you all for the constructive engagement and the very useful ideas. We will continue to engage constructively so we can all fulfill\nthis very important obligation to our future generations.\n10. Thank you for your attention"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "3. As we engaged and participated in these proceedings through informal engagements, small group discussions, President’s consultations, and plenary, our appreciations of what is at stake as the global community seeks to fill the gap in the governance of marine biodiversity in areas beyond national jurisdiction has significantly increased, consequently leading to more concerns and questions for which we continue to seek answers;",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/19.pdf.json <==
{
  "name" : "19.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "Udaya Raj Sapkota" ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "the BBNJ IGC-V"
    }, {
      "heading" : "New York, 26 August 2022",
      "text" : "(Please check against delivery)"
    }, {
      "heading" : "Madam President,",
      "text" : "At the outset, would like to appreciate your commendable leadership and dedication in steering this negotiation towards a fruitful outcome.\nNepal aligns this statement with that delivered on behalf of the G77 and China."
    }, {
      "heading" : "Madam President,",
      "text" : "Marine biological resources of ABNJ are global commons. The conservation and sustainable use of these biological resources still lacks an inclusive international regime, though it has been envisioned by the UNCLOS some forty years back.\nNepal reiterates that this legal instrument should not forget to uphold the principles of the common heritage of mankind, the benefit of mankind, and the freedom of access to the high seas in full conformity with the UNCLOS, 1982.\nSpecial requirements of the LDCs and specials circumstances of the LLDCs should be addressed to enable them for full, effective, and efficient implementation of this instrument.\nNepal recommends the listing of developing states, especially the LDCs and LLDCs in a dedicated single article to avoid further repetition, as and where necessary, in the same legal instrument, unless it would require to be very specific.\nNepal stresses on obligatory provision for the fair and equitable sharing of benefits arising from MGR of ABNJ; capacity building of and transfer of marine technologies to the developing States Parties, particularly the LDCs and LLDCs. We thank DOALOS for the support granted to Nepal through the BBNJ Voluntary Trust Fund for participation at this Session of the IGC. My delegation is equally thankful to all contributors of this Fund.\nIn conclusion, Madam President, this international legally binding instrument is crucial not only for the sustainable use and conservation of marine biological diversity of ABNJ but also for preservation ocean ecosystem and well-being of entire humanity. Nepal is committed to contributing constructively for early conclusion of this instrument.\nLet’s not delay to delivery in this decade of action by leaving no one behind.\nThank you."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "Nepal stresses on obligatory provision for the fair and equitable sharing of benefits arising from MGR of ABNJ; capacity building of and transfer of marine technologies to the developing States Parties, particularly the LDCs and LLDCs. We thank DOALOS for the support granted to Nepal through the BBNJ Voluntary Trust Fund for participation at this Session of the IGC. My delegation is equally thankful to all contributors of this Fund.",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/2.pdf.json <==
{
  "name" : "2.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "i\nUnited Nations\nA/CONF.232/2023/INF.2\nGeneral Assembly Distr.: General 1 February 2023\nEnglish only\nIntergovernmental conference on an international\nlegally binding instrument under the United\nNations Convention on the Law of the Sea on the\nconservation and sustainable use of marine\nbiological diversity of areas beyond\nnational jurisdiction Resumed fifth session New York, 20 February-3 March 2023\nCompilation of outcomes of small group work submitted after the issuance of the\nRefreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the\nconservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (A/CONF.232/2022/CRP.12) and Ending point of the Facilitators-led discussions held on 26 August 2022 on measures such as area-based management tools, including marine\nprotected areas, and on environmental impact assessments\nii"
    }, {
      "heading" : "Contents",
      "text" : "PART I GENERAL PROVISIONS 1\nSMALL GROUP ON ARTICLE 1, PARAGRAPHS 4 AND 13 ...................................................................... 2\nSMALL GROUP ON DEFINITIONS OF ENVIRONMENTAL IMPACT ASSESSMENT AND CUMULATIVE IMPACTS (ARTICLE 1) ...................................................................................................... 3\nSMALL GROUP ON STRATEGIC ENVIRONMENTAL ASSESSMENTS (ARTICLE 1) ......................... 4\nSMALL GROUP ON ARTICLE 4BIS ............................................................................................................. 5\nPART II MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF BENEFITS 6\nSMALL GROUP ON ARTICLE 7 ................................................................................................................... 7\nSMALL GROUP ON STATES LISTING (ARTICLE 7) ................................................................................ 8\nSMALL GROUP ON ARTICLE 9, PARAGRAPH 2 AND ARTICLE 10, PARAGRAPH 8 (RENUMBERED AS PARAGRAPH 6 IN REFRESHED DRAFT TEXT) ................................................... 9\nSMALL GROUP ON NOTIFICATION (ARTICLE 10) .............................................................................. 10\nSMALL GROUP ON STATES LISTING (ARTICLES 10, 11 AND 11BIS) ................................................ 12\nSMALL GROUP ON NOTIFICATION (ARTICLE 13) .............................................................................. 14\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS 15\nSMALL GROUP ON STATES LISTING (ARTICLE 14) ............................................................................ 16\nSMALL GROUP ON ARTICLE 19, PARAGRAPHS 1-4, INCLUDING PARAGRAPH ON RECOGNITION ............................................................................................................................................. 17\nSMALL GROUP ON ARTICLE 19BIS ......................................................................................................... 18\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS 20\nSMALL GROUP ON STATES LISTING (ARTICLE 21BIS) ...................................................................... 21\nSMALL GROUP ON DEFINITIONS OF ENVIRONMENTAL IMPACT ASSESSMENT AND CUMULATIVE IMPACTS (ARTICLE 22) .................................................................................................. 22\nSMALL GROUP ON ARTICLE 23 ............................................................................................................... 23\nSMALL GROUP ON ARTICLE 30 ............................................................................................................... 25\nSMALL GROUP ON STATES LISTING (ARTICLE 30) ............................................................................ 27\nSMALL GROUP ON ARTICLES 34 AND 35 ............................................................................................. 289\nSMALL GROUP ON STATES LISTING (ARTICLES 34 AND 41) .......................................................... 302\nSMALL GROUP ON STRATEGIC ENVIRONMENTAL ASSESSMENTS (ARTICLE 41TER) ........... 313\nPART V CAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY 324\nSMALL GROUP ON STATES LISTING (ARTICLES 42, 43, 44 AND 45) .............................................. 335\nSMALL GROUP ON ARTICLE 46, PARAGRAPH 1 ................................................................................ 357\nSMALL GROUP ON ARTICLE 46, PARAGRAPH 1(B) ........................................................................... 368\nSMALL GROUP ON ARTICLE 46, PARAGRAPH 2 ................................................................................ 379\nSMALL GROUP ARTICLES 47 AND 47BIS ............................................................................................... 40\nSMALL GROUP ON STATES LISTING (ARTICLES 47 AND 47BIS) ................................................... 402\niii\nPART VI INSTITUTIONAL ARRANGEMENTS 413\nSMALL GROUP ON PART IX (ARTICLE 48) .......................................................................................... 424\nPART VII FINANCIAL RESOURCES AND MECHANISM 4345\nSMALL GROUP ON STATES LISTING (ARTICLE 52) .......................................................................... 446\nPART VIII IMPLEMENTATION AND COMPLIANCE 457\nSMALL GROUP ON ARTICLE 53TER ..................................................................................................... 468\nPART IX SETTLEMENT OF DISPUTES AND ADVISORY OPINIONS 479\nSMALL GROUP ON PART IX ...................................................................................................................... 50\nANNEX II TYPES OF CAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY 513\nSMALL GROUP ON ANNEX II .................................................................................................................. 524\nENDING POINT OF THE FACILITATOR-LED DISCUSSIONS HELD ON 26 AUGUST 2022 ON MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS 558\nENDING POINT OF THE FACILITATOR-LED DISCUSSIONS HELD ON 26 AUGUST 2022 ON ENVIRONMENTAL IMPACT ASSESSMENTS 62\n1/70\nPART I GENERAL PROVISIONS\n2/70"
    }, {
      "heading" : "SMALL GROUP ON ARTICLE 1, PARAGRAPHS 4 AND 13",
      "text" : "(Led by Singapore)\nArticle 1\nUse of terms\n…\n4. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement.\n…\n13. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation objectives and may allow, where appropriate, sustainable use provided it is consistent with the conservation objectives.\n…"
    }, {
      "heading" : "Rationale",
      "text" : "Singapore was assigned to lead a drafting group on the definitions of ABMT and MPA under Article 1, and above is the outcome of the drafting group after the session on 24 Aug 2022.\n3/70\nSMALL GROUP ON DEFINITIONS OF ENVIRONMENTAL IMPACT ASSESSMENT AND CUMULATIVE IMPACTS\n(Led by Norway)\nArticle 1\nUse of terms\n…\n9. “Cumulative impacts” means [the combined] [incremental] [combined and incremental] impacts resulting from different activities, including known past and present and reasonably foreseeable activities, or from the repetition of similar activities over time, and the consequences of climate change, ocean acidification and related impacts.\n…\n11. Environmental impact assessment” means a process to identify and evaluate the potential impacts of an activity to inform decision making.\n…\n4/70\nSMALL GROUP ON STRATEGIC ENVIRONMENTAL ASSESSMENTS\n(Led by United Kingdom)\nArticle 1\nUse of terms\n…\n…"
    }, {
      "heading" : "Rationale",
      "text" : "We propose that there is no definition of ‘strategic environmental assessments (SEA)’ in Part I and we suggest replacing the existing Option A and B for Art 41ter (1) with the proposed drafting. The drafting provides for two categories of SEA under Article 41 ter – a state-led SEA for plans/programmes and a CoP-led process for a ‘regionaltype’ SEA – which captures both interpretations of an SEA that have been supported by other delegations. We are of the view that this is a constructive approach to reach agreement on this issue. There was support from the group that this drafting could be a landing zone for the SEA issue, with some minor amendments, and that not having a definition would be helpful in moving us forward. There were differing views in the group on the obligation placed on State(s) and the COP to conduct these SEAs, and so there remain square bracket options for may/shall/shall consider. The small group did not focus specifically on Art 41 Ter (2) in the current refreshed text, so this proposal does not impact that provision’s placement in the text.\n5/70\nSMALL GROUP ON ARTICLE 4BIS\n(Led by Australia)\nArticle 4 bis\nWithout prejudice\nThis Agreement, including any decision or recommendation of the Conference of the Parties or any of its subsidiary bodies, shall be without prejudice to, and shall not be relied upon as a basis for asserting or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of any disputes relating thereto ."
    }, {
      "heading" : "Rationale",
      "text" : "This is a proposal from the facilitator of the small group on Article 4bis, reflecting the discussions at the group’s meeting.\n6/70\nPART II MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF BENEFITS\n7/70\nSMALL GROUP ON ARTICLE 7\n(Led by European Union and its Member States)\nArticle 7\nObjectives\nThe objectives of this Part are:\n(a) the fair and equitable sharing of benefits arising from marine genetic\nresources of areas beyond national jurisdiction for the conservation and sustainable use of biodiversity beyond national jurisdiction;\n(b) the building and development of the capacity of States Parties, including\n[developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries,] to carry out activities with respect to marine genetic resources of areas beyond national jurisdiction; (c) the generation of knowledge, scientific understanding and technological innovation, including through the development and conduct of marine scientific research as fundamental contributions to the implementation of this Agreement;\n(d) the development and transfer of marine technology in accordance with\nthis Agreement .\n8/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 7\nObjectives\n…\n(b) Build and develop the capacity of Parties, particularly developing States\nParties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, to collect in situ, access ex situ, including as digital sequence information, and utilize marine genetic resources of areas beyond national jurisdiction;\n…\n9/70\nSMALL GROUP ON ARTICLE 9, PARAGRAPH 2 AND ARTICLE 10, PARAGRAPH 8 (RENUMBERED AS PARAGRAPH 6 IN REFRESHED DRAFT TEXT)\n(Led by Singapore)\nArticle 9\nActivities with respect to marine genetic resources of areas\nbeyond national jurisdiction\n[…]\n[2. [Access] [Collection] in situ of marine genetic resources of areas beyond national jurisdiction shall be [carried out] [conducted] with due regard for the rights and legitimate interests of coastal States in areas within their national jurisdiction [and also with due regard for the interests of other States in areas beyond national jurisdiction], in accordance with the Convention. To this end, Parties shall endeavour to cooperate, as appropriate, including through specific modalities for the operation of the clearing-house mechanism determined under Article 51, with a view to implementing this Agreement.]\n[…]\nArticle 10\nNotification on activities with respect to marine genetic resources\nof areas beyond national jurisdiction\n[…]\n10/70\nSMALL GROUP ON NOTIFICATION\n(Led by Sierra Leone on behalf of the African Group and Norway)\nArticle 10\nNotification on activities with respect to marine genetic resources\nof areas beyond national jurisdiction\n2. Parties shall take the necessary legislative, administrative or policy measures to ensure that collection in situ of marine genetic resources [within the scope of this Part] [of areas beyond national jurisdiction] shall be subject to notification to the\nclearing-house mechanism in accordance with this Part.\n3. The following information shall be [Parties shall take the necessary legislative, administrative or policy measures to ensure that the following information is ] notified to the clearing-house mechanism six months or as early as possible prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The nature and objectives of the project under which the collection is\ncarried out, including, as appropriate, any programme(s) of which it forms part;\n(b) The subject matter of the research, or if known, marine genetic resources\nto be targeted or collected, and the purposes for which the subject matter, or if known, marine genetic resources will be collected;\n(c) The geographical areas in which the collection is to be undertaken;\n(e) A summary of the method and means to be used for collection, including\nthe name, tonnage, type and class of vessels, scientific equipment and/or study\nmethods employed, and any contribution to major programmes;\n(d) The expected date of first appearance and final departure of the research\nvessels, or deployment of the the equipment and its removal, as appropriate;\n(f) The name(s) of the sponsoring institution(s) and the person in charge of\nthe project;\n(g) Opportunities for scientists of all States, in particular for scientists from\ndeveloping States, to be involved in or associated with the project;\n(h) The extent to which it is considered that States that may need and request\ntechnical assistance, in particular developing countries, should be able to participate or to be represented in the project.\n4. Where there is a material change to the information provided to the clearing - house mechanism prior to the planned collection, updated information shall be notified to the clearing-house mechanism within a reasonable period of time and not later than the start of collection in situ.\n5. Parties shall ensure that the following information is notified to the clearinghouse mechanism as soon as it becomes available, but no later than one year from the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n11/70\n(a) The repository or database where environmental metadata, taxonomic\ninformation and other associated data and information, where available, are or will be deposited;\n(b) Where the original samples, if available, are or will be held, and the\nunique identifiers associated with these samples;\n(c) A report detailing the geographical area from which marine genetic\nresources were collected, including information on the latitude, longitude and depth of collection, and, to the extent available, the findings from the activity undertaken.\n6. Parties shall ensure that databases and repositories under their jurisdiction are required to periodically notify the notification system within the clearing-house mechanism regarding access ex situ and access to associated data and information during that period of time.\n7. Where marine genetic resources of areas beyond national jurisdiction are subject to utilization by natural or juridical persons under their jurisdiction and control, the following information shall be notified to the clearing-house mechanism no later than three years from the start of the relevant utilization or as soon as such information becomes available:\n(a) Where the results of the utilization can be found, including associated data and information;\n(b) Where available, details of the post-collection notification to the clearinghouse mechanism related to the marine genetic resources that were the subject of utilization;\n(c) Where the original sample that is the subject of utilization, if available, is held;\n(d) The modalities envisaged for access ex situ and access to associated data and information;\n4. In case of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction, Parties shall notify the clearing-house mechanism information received from natural or juridical persons under their jurisdiction and control on such commercialization.\n8. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States and any other relevant Parties concerned with a view to avoiding infringement of the rights and legitimate interests of those Parties.\n12/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 10\nNotification on activities with respect to marine genetic resources\nof areas beyond national jurisdiction\n…\n3. Parties shall take the necessary legislative, administrative or policy measures to ensure that the following information is notified to the clearing-house mechanism six months or as early as possible prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n…\n(h) The extent to which it is considered that States that may need and request\ntechnical assistance, in particular developing States, should be able to participate or to be represented in the project.\nArticle 11\nFair and equitable sharing of benefits\n…\n2. Non-monetary benefits shall be shared and may be in the form of:\n…\n(d) Capacity-building, including by financing research programmes, and\npartnership opportunities for scientists and researchers in research projects, and dedicated initiatives, particularly for developing States, taking into account the special circumstances of small island developing States;\n…\n[7. The payments shall be made through the financial mechanism established under article 52, which shall distribute them to Parties to this Agreement, on the basis of equitable sharing criteria, taking into account the interests and needs of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, in accordance with mechanisms established by the access and benefit -sharing mechanism.]\n…\nArticle 11 bis\nAccess and benefit-sharing mechanism\n…\n13/70\n2. The access and benefit-sharing mechanism shall be composed of members elected by the Conference of the Parties from among the candidates nominated by the Parties and shall include members from developing States. However, if necessary, the Conference of the Parties may decide to increase the size of the mechanism, having due regard to economy and efficiency. In the election of members of the mechanism, due account shall be taken of the need for equitab le geographical representation.\n…\n14/70\nSMALL GROUP ON NOTIFICATION\n(Led by Sierra Leone on behalf of the African Group and Norway)\nArticle 13\nTransparency and traceability\n…\n…\n15/70\nPART III"
    }, {
      "heading" : "MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS,",
      "text" : "INCLUDING MARINE PROTECTED AREAS\n16/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 14\nObjectives\nThe objectives of this Part are to:\n…\n[(e) Support Parties, particularly developing States Parties, in particular the\nleast developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States , archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the [co-] development and transfer of marine technology in developing, implementing, monitoring, managing and enforcing area-based management tools, including marine protected areas.]\n17/70\nSMALL GROUP ON ARTICLE 19, PARAGRAPHS 1-4, INCLUDING PARAGRAPH ON RECOGNITION\n(Led by Norway)\nArticle 19\nDecision-making\n1. The Conference of the Parties, on the basis of the final proposal and the draft management plan, taking into account the contributions and scientific inputs received during the consultation process established under this Part, and the scientific advice and recommendations from the Scientific and Technical Body:\n(a) Shall take decisions on the establishment of area-based management tools,\nincluding marine protected areas, and related measures,\n(b) May take decisions on measures compatible those adopted by relevant legal\ninstruments and frameworks and relevant global, regional, subregional and sectoral bodies, and\n(c) May, where proposed measures are within the competences of other global,\nregional, subregional or sectoral bodies, make recommendations to Parties to this Agreement and global, regional, subregional or sectorial bodies to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\n2. The Conference of the Parties may recognize, in accordance with the objectives, criteria and decision-making process laid down in this Part, area-based management tools, including, marine protected areas, established under relevant regional, subregional and sectoral bodies, at the request of that body or of a Party authorized to act on its behalf, or Parties authorized to act on its behalf. The following Articles apply to area-based management tools, including marine protected areas, recognised under this paragraph, as if they were establishe d under this Part: The Conference of the Parties shall elaborate the procedures which shall include the provision of adequate information, transparency, notification, consultation with relevant stakeholders and review by the Scientific and Technical Body, and the manner in which the provisions of this Part shall apply for recognition of area based management tool, including marine protected areas.\n3. In taking decisions under this Article, the Conference of the Parties shall respect the competences of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n4. The Conference of the Parties shall make arrangements for regular consultations to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination with regard to related measures adopted under such instruments and frameworks and by such bodies.\n…\n18/70\nSMALL GROUP ON ARTICLE 19BIS\n(Led by Australia)\nArticle 19bis\nXXX\n1. As a general rule, the Decisions and recommendations under this part shall be taken by consensus.\n2. If no consensus is reached, Decisions and recommendations under this part shall be taken by a three quarter majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two third majority, present and voting that every effort to reach agreement by consensus has been exhausted.\n3. Decisions adopted under this part shall enter into force 120 days after the meeting of the Conference of the Parties at which it was adopted, and shall be binding on all Parties, except for those Parties which make an objection in accordance with paragraph 4 of this Article.\n4. During the period of 120 days provided for in paragraph 3 of this Article, any Party may by notification in writing to the Secretariat make an objection with respect to a Decision adopted under this part and that decision shall not be binding on that Party. An objection to a Decision may be withdrawn at any time by written notification to the Secretariat and thereupon the Decision shall be binding for that Party ninety days following the date of the notification stating that the objection is withdrawn.\n5. A Party presenting an objection under paragraph 4 shall provide to the Secretariat in writing, at the time of presenting its objection, the reason for its objection, which shall be based on one or more of the following grounds:\n(i) the Decision is inconsistent with this Agreement or rights of the objecting Party under the Convention or other relevant rules of international law;\n(ii) the Decision unjustifiably discriminates in form or in fact against the objecting Party; or\n(iii) the Party cannot practicably comply with the Decision at the time of the objection.\n6. A Party making an objection under paragraph 4 shall endeavor to adopt alternative measures or approaches that are equivalent in effect to the Decision to which it has objected, and shall not adopt measures [or approaches], [nor take actions] that would undermine the effectiveness of the Decision to which it has objected.\n7. A Party shall report to the Conference of the Parties on its implementation of 19bis 6 [in accordance with Article 21 paragraph 1].\n8. An objection to a Decision made in accordance with paragraph 4 shall be reviewed every three years by the objecting party, and only renewed if the party considers it is still necessary, by written notification to the Secretariat. If no such notification of renewal is received, the objection shall be considered aut omatically withdrawn and thereupon the Decision shall be binding for that Party ninety days\n19/70\nafter that objection is automatically withdrawn. The Secretariat shall notify the Party 60 days prior to the date the objection will be automatically withdrawn.\n9. Decisions of the Conference of the Parties adopted under this part, and objections to these, shall be made publicly available by the Secretariat and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies.\n20/70\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS\n21/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 21 bis\nObjectives\nThe objectives of this Part are to:\n…\n[(f) Build and strengthen the capacity of Parties, particularly developing States\nParties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, to prepare, conduct and evaluate environmental impact assessments and strategic environmental assessments in support of the objectives of this agreement.]\n22/70\nSMALL GROUP ON DEFINITIONS OF ENVIRONMENTAL IMPACT ASSESSMENT AND CUMULATIVE IMPACTS\n(Led by Norway)\nArticle 22\nObligation to conduct environmental impact assessments\n1. Parties shall ensure that the potential effects on the marine environment of planned activities under their jurisdiction or control, [which take place in areas beyond national jurisdiction] [which have an impact in areas beyond national jurisdiction], are assessed as set out in this Part before they are authorized.\n…\n23/70\nSMALL GROUP ON ARTICLE 23\n(Led by Singapore)\nArticle 23\nRelationship between this Agreement and environmental impact\nassessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and\nsectoral bodies\n1. The Conference of the Parties shall develop mechanisms for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment.\n2. Parties shall promote the use of environmental impact assessments, [and standards] and guidelines [developed] under this Part, in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n3. [Global minimum standards and] [g][G]uidelines for the conduct of environmental impact assessments of activities [with impacts] in areas beyond national jurisdiction [by Parties to this Agreement] under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be developed by the Scientific and Technical Body through consultation or collaboration with these instruments, frameworks and bodies, for consideration and adoption by the Conference of the Parties. These [global minimum standards and] guidelines [shall be set out in an annex to this Agreement and] shall be updated periodically. Parties shall promote the adoption and implementation of these [global minimum standards and] guidelines in the conduct of environmental impact assessments of activities for areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n5. It is not necessary to conduct an environmental impact assessment of a [planned] [proposed] activity [with impacts] in areas beyond national jurisdiction provided that [the Party with jurisdiction or control over the [planned] [proposed] activity][Scientific Technical Body][, following consultation with the relevant legal instrument or framework or relevant global, regional, subregional or sectoral body,] determines that:\n(a) The potential impacts of the\n[planned] [proposed] activity or category of activity have been assessed in accordance with the requirements of other relevant legal instruments or frameworks or by relevant global, regional, subregional or sectoral bodies; and\n(c) (i) The assessment already undertaken for the\n[planned][proposed] activity is [functionally][substantively] equivalent [and comparably comprehensive, including with respect to such elements as the assessment of cumulative impacts] to the one required under this Part and the results of the assessment are taken into account; or\n24/70\n(ii) The regulations or standards of the relevant legal instruments or frameworks or relevant global, regional, subregional or sectoral bodies arising from the assessment, when complied with, prevent or mitigate or manage potential impacts below the threshold for environmental impact assessments under this Part and are complied with.\n…\n7. A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a relevant global, regional, subregional or sectoral body for a [planned][proposed] activity [with impacts] in areas beyond national jurisdiction, shall ensure that the environmental impact assessment report is published through the clearing-house mechanism.\n[8. Unless the [planned] [proposed] activities that meet the criteria set out in paragraph 5(c) are subject to monitoring and review under a relevant legal instrument or framework or relevant global, regional, subregional or sectoral body, Parties shall monitor and review the activities and ensure that the monitoring and review reports are published through the clearing-house mechanism.]\n25/70\nSMALL GROUP ON ARTICLE 30\n(Led by Canada)\nArticle 30\nProcess for environmental impact assessments\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following steps:\n(a) Screening. Parties shall undertake screening to determine whether an\nenvironmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 [and make its determination publicly available]:\n(i) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall make information to support that conclusion publicly available through the clearing-house mechanism under this Agreement.\n(ii) A Party may register its [views] [concerns] on a decision published in\naccordance with subparagraph i with the [Party that made the determination] [and the ] [Scientific and Technical Body] within [insert number] days of the publication.\n(iii) The Party that made the determination under (i) shall consider the\n[views][concerns] provided under (ii) and may review its determination.\n[(iv) Upon consideration of the [views] [concerns] registered by a Party under\n(ii), the Scientific and Technical Body [] [shall] review the decision [on the basis of the best available science and scientific information, [as well][and, where] relevant, traditional knowledge of indigenous peoples and local communities] and, as appropriate, [may make] recommendations to the Party that made the determination. ]\n[(v) The Party that made the determination under (i) shall consider any\nrecommendations by Scientific and Technical Body .]\n(b) Scoping. Parties shall ensure that [identify] key environmental[, social,\neconomic, cultural] impacts and other relevant issues, including potential cumulative impacts, [impacts in areas within national jurisdiction][[ transboundary impacts] as well as alternatives to be included in the environmental impact assessments that shall be conducted under this Part [are identified]. The\nscope shall be defined [after considering public comments and ] by using the best available science and scientific information, [as well as] [and, where] relevant traditional knowledge of indigenous peoples and local communities. ]\n(c) Impact assessment and evaluation.\nParties shall ensure that the impacts of [planned] [proposed] activities\nincluding cumulative impacts and impacts in areas within national ju risdiction are assessed and evaluated using the best available science and scientific\n26/70\ninformation, [as well][and, where] relevant, traditional knowledge of indigenous peoples and local communities\n(d) Mitigation, prevention and management of potential adverse effects.\n(i) Parties shall [ensure that][identify] [analyze] measures to prevent, mitigate, and manage [(or offset)] potential adverse effects of the [planned] [proposed] activities under their jurisdiction or control are identified and analysed to avoid significant adverse impacts. Such measures may include consideration of alternatives to the [planned] [proposed] activity under their jurisdiction or control].\n(ii) Parties shall ensure that, where appropriate, these measures are incorporated into an environmental management plan;\n(e) Public notification and consultation in accordance with article 34;\n(f) Preparation and publication of an environmental impact assessment report\nin accordance with article 35;\n2. Parties may conduct joint environmental impact assessments, in particular for activities under the jurisdiction or control of [small island] developing States.\nOption 1\n[3. A Party may designate a third party to conduct [assist with the conduct of] an environmental impact assessment required under this Agreement. Such a third party may be drawn from the [roster] of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the Party for review and decision-making.]\n[4. A [roster] of experts [may][shall] be [identified by][created unde]r the Scientific and Technical Body. Parties with capacity constraints may [commission][request advice and assistance from] those experts to conduct and evaluate screenings and environmental impact assessments for a[planned] [proposed] activity under their jurisdiction or control.]\nOption 2\n3. A roster of experts [may] [shall] be [identified by][created under] the Scientific and Technical Body. Parties with capacity constraints may [commission] [request advice and assistance from] those experts to conduct environmental impact assessments for a [planned] [proposed] activity under their jurisdiction or control. The Party that [commissioned][requested the advice and assistance] shall [ensure that such environmental impact assessments are submitted to the Party for review and decision-making] [forward such environmental impact assessments for review by the Scientific and Technical Body and decision-making by the Conference of the Parties.\n27/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 30\nProcess for environmental impact assessments\n…\n[2. Joint environmental impact assessments may be conducted, in particular for activities under the jurisdiction or control of small island developing States.]\n…\n28/70\nSMALL GROUP ON ARTICLES 34 AND 35\n(Led by Canada)\nArticle 34\nPublic notification and consultation\n1. Parties, shall ensure timely public notification of [planned] [proposed] activities under their jurisdiction or control, including, as appropriate, through the secretariat and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made whether to authorize the activity.\n[2 alt [… to all relevant stakeholders, including all States, with an emphasis on the States potentially most affected. Such States shall be determined taking into account the nature and potential effects on the marine environment of the [planned] [proposed] activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting, conserving and managing natural resources may reasonably be believed to be affected by the activity, and States that carry out, in the area of the [planned] [proposed] activity, human activities that may reasonably be believed to be affected, including economic activities;]\n2. Stakeholders in this process include potentially affected States, [in particular adjacent coastal States,] [indigenous peoples and local communities with relevant traditional knowledge,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia, scientific experts[affected parties,] [communities and organizations that have special expertise or jurisdiction,] [interested Parties] .\n3. Public notification and consultation shall [,in accordance with Article 48 bis (3) be transparent and inclusive, conducted in a timely manner [, and targeted and proactive [, where practicable,] when involving adjacent small island developing States].\n4. Substantive comments received during the consultation process[, including from adjacent coastal States,] shall be considered and responded to or addressed by Parties. Parties shall give particular regard to comments concerning potential impacts in areas within national jurisdiction. Parties shall make public the comments received and the responses or descriptions of the manner in which they were addressed.\n[5. The Scientific and Technical Body may conduct further public consultation on reports it is requested to review under this Agreement.]\n[6. In cases where the [planned] [proposed] activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall:\n(a) Maintain targeted and proactive consultations, including prior\nnotification, with such surrounding States;\n(b) Consider the views and comments of those surrounding States on the\n[planned] [proposed] activities and provide written responses specifically addressing such views and comments [, and revise the proposed activities accordingly].]7.\nParties shall ensure access to information related to the environmental impact\nassessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. The fact that confidential or proprietary information has been redacted shall be indicated in public documents.\n29/70\n8. [Additional procedures] [Guidance] may be developed by the Conference of the Parties to facilitate consultation at the international level.\nArticle 35\nEnvironmental impact assessment reports\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following information: a description of the [planned] [proposed] activity, including its location, a description of the results of the scoping exercise, a baseline assessment of the marine environment likely to be affected, a description of potential impacts , [including potential cumulative impacts, [impacts in areas within national jurisdiction][transboundary impacts]], a description of potential prevention, mitigation and management measures, uncertainties and gaps in knowledge, information on the public consultation process, a description of consideration of reasonable alternatives to the [planned] [proposed] activity,] a description of followup actions, including an environmental management plan , and a non-technical summary.\n[3.. Draft environmental impact assessment reports [for activities deemed through the screening as likely to have more than minor or transitory impact] prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body.]\n[4. [Before proceeding with a recommendation to the Conference of the Parties under article 38, paragraph 1, the] [The] Scientific and Technical Body may recommend rectifications to the Party. [The Party may require the Scientific and Technical Body, at any time, to make a recommendation to the Conference of the Parties.]]\n5. Parties [and the Scientific and Technical Body] shall publish the reports of the environmental impact assessments, including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published in the clearing-house mechanism.\n6. Final environmental impact assessment reports shall be considered and\nreviewed by the Scientific and Technical Body, on the basis of the practices, procedures and knowledge acknowledged under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n7. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, shall be considered and reviewed periodically by the Scientific and Technical Body, on the basis of the practices, procedures and knowledge acknowledged under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n30/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 34\nPublic notification and consultation\n…\n3. Public notification and consultation shall be transparent and inclusive, conducted in a timely manner [, and targeted and proactive when involving adjacent small island developing States].\n…\nArticle 41\nReview of authorized activities and their impacts\n…\n[5. All relevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph a,] shall be kept informed through the clearing-house mechanism of [and consulted actively, as appropriate, in] the monitoring, reporting and review processes in respect of an activity approved under this Agreement.] …\n31/70\nSMALL GROUP ON STRATEGIC ENVIRONMENTAL ASSESSMENTS\n(Led by United Kingdom)\nArticle 41ter\nStrategic environmental assessments\n \n1. Parties, individually or in cooperation with other Parties, [[may][shall] conduct] [shall consider conducting] strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, to be conducted in areas beyond national jurisdiction, to assess the potential effects of that plan or programme, as well as alternatives, on the marine environment.\n1. (bis) The Conference of the Parties [may][shall] conduct a strategic environmental assessment of an area or region to collate and synthesise best available information about a region, assess current and potential future impacts, as well as identify data gaps and research priorities.\n2. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph I, where available.\n3. The CoP shall develop guidance on the conduct of each category of strategic environmental assessment described in this Article."
    }, {
      "heading" : "Rationale",
      "text" : "We propose that there is no definition of ‘strategic environmental assessments (SEA)’ in Part I and we suggest replacing the existing Option A and B for Art 41ter (1) with the proposed drafting. The drafting provides for two categories of SEA under Article 41 ter – a state-led SEA for plans/programmes and a CoP-led process for a ‘regionaltype’ SEA – which captures both interpretations of an SEA that have been supported by other delegations. We are of the view that this is a constructive approach to reach agreement on this issue. There was support from the group that this drafting could be a landing zone for the SEA issue, with some minor amendments, and that not having a definition would be helpful in moving us forward. There were differing views in the group on the obligation placed on State(s) and the COP to conduct these SEAs, and so there remain square bracket options for may/shall/shall consider. The small group did not focus specifically on Art 41 Ter (2) in the current refreshed text, so this proposal does not impact that provision’s placement in the text.\n32/70\nPART V CAPACITY-BUILDING AND TRANSFER OF MARINE\nTECHNOLOGY\n33/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 42\nObjectives\nThe objectives of this Part are to:\n…\n(e) More specifically, support developing States Parties , in particular the\nleast developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the transfer of marine technology under this Agreement in achieving the objectives in relation to:\n…\nArticle 43\nCooperation in capacity-building and transfer of\nmarine technology\n…\n3. In giving effect to this Part, Parties shall give full recognition to the special requirements of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middleincome countries, as well as the special circumstances of small island developing States. Parties shall ensure that the provision of capacity-building and the transfer of marine technology is not conditional on onerous reporting requirements.\nArticle 44\nModalities for capacity-building and the transfer of\nmarine technology\n1. Parties [within their capabilities], shall ensure capacity-building for, and shall cooperate to ensure the transfer of marine technology to, developing States Parties , taking into account the special circumstances of small island developing States, that need and request it, in accordance with the provisions of this Agreement.\n…\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties , taking into account the special circumstances of small island developing States, identified through needs assessments on an individual case-by-case, subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through [the capacity-building and transfer of marine technology committee] [a mechanism, which may be established by the Conference of the Parties] and the clearing-house mechanism.\n34/70\n…\nArticle 45\nModalities for the transfer of marine technology\n…\n[2. Parties shall promote and encourage economic and legal conditions for the transfer of marine technology to developing States Parties, taking into account the special circumstances of small island developing States, including through the provision of incentives to enterprises and institutions.]\n…\n4. Marine technology transferred pursuant to this Part shall be appropriate, relevant and, to the extent possible, be reliable, affordable, up to date, environmentally sound, available in an accessible form for developing States Parties , taking into account the special circumstances of small island developing States .\n35/70\nSMALL GROUP ON ARTICLE 46, PARAGRAPH 1\n(Led by Australia)\nArticle 46\nTypes of capacity-building and transfer of marine technology 1. In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology may include, and are not limited to, support for the creation or enhancement of the human, scientific, technological, organizational, institutional, financial and other resource capabilities of Parties, such as:\n(a) The sharing of relevant data, information, knowledge and research\nresults;\n(b) Information dissemination and awareness-raising, including with respect\nto relevant traditional knowledge of indigenous peoples and local communities, in line with free, prior and informed consent;\n(c) The development and strengthening of relevant infrastructure, including\nequipment and capacity of personnel for its use and maintenance;\n(d) The development and strengthening of institutional capacity and national\nregulatory frameworks or mechanisms;\n(e) The development and strengthening of human and financial resources and\ntechnical expertise through exchanges, research collaboration, technical support, education and training, and the transfer of technology;\n(f) The development and sharing of manuals, guidelines and standards;\n(g) The development of technical, scientific and research and development\nprogrammes;\n(h) The development and strengthening of capacities and technological tools\nfor effective monitoring, control and surveillance of activities within the scope of this Agreement.\n…"
    }, {
      "heading" : "Rationale",
      "text" : "This is a proposal from the facilitator of the small group on Article 46(1), reflecting the discussions at the group’s meetings.\n36/70\nSMALL GROUP ON ARTICLE 46, PARAGRAPH 1(B)\n(Led by Palau on behalf of Pacific Small Island Developing States)\nArticle 46\nTypes of capacity-building and transfer of marine technology …\n1. …\n(b) Information dissemination and awareness-raising, including with respect\nto relevant traditional knowledge of indigenous peoples and local communities, in line with the free, prior and informed consent of these indigenous peoples and local communities, as appropriate;\n…\n37/70\nSMALL GROUP ON ARTICLE 46, PARAGRAPH 2\n(Led by Australia)\nArticle 46\nTypes of capacity-building and transfer of marine technology …\n2ante. Further details concerning the types of capacity-building and transfer of marine technology identified in this article are elaborated in annex II.\n2. The Conference of the Parties, taking account of the recommendations of the Capacity-Building and Transfer of Marine Technology Committee, shall review, assess, and further develop and provide guidance on the indicative and nonexhaustive list of types of capacity-building and transfer of marine technology elaborated in annex II periodically, as necessary, to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\n…"
    }, {
      "heading" : "Rationale",
      "text" : "This is a proposal from the facilitator of the small group on Article 46(2), reflecting the discussions at the group’s meetings.\n38/70\nSMALL GROUP ARTICLES 47 AND 47BIS\n(Led by Caribbean Community)\nArticle 47\nMonitoring and review\n1. Capacity-building and the transfer of marine technology undertaken in accordance with the provisions of this Part shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\n(a) Assessing and reviewing the needs and priorities of developing States\nParties in terms of capacity-building and the transfer of marine technology, paying particular attention to the special requirements of developing States Parties [and landlocked developing states, middle income countries] and to the special circumstances of small island developing States and least developed countries , in accordance with article 44, paragraph 4;\n(b) Reviewing the support required, provided and mobilized, and gaps in\nmeeting the assessed needs of developing States Parties in relation to this Agreement;\n(c) Identifying and mobilizing funds under the financial mechanism to develop\nand implement capacity building and the transfer of marine technology, including for the conduct of needs-assessments;\n(d) Measuring performance on the basis of agreed indicators and reviewing\nresults-based analyses, including on the output, progress and effectiveness of capacity-building and transfer of marine technology under this Agreement, as well as successes and challenges;\n(e) Making recommendations for follow-up activities, including on how\ncapacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, taking into account the special circumstances of small island developing states, to strengthen their implementation of the Agreement.\n3. Monitoring and review shall be carried out by the capacity-building and transfer of marine technology committee under the guidance of the Conference of the Parties.\n4. In supporting the monitoring and review of capacity-building and the transfer of marine technology, Parties shall submit reports in a format and at such intervals to be determined by the Conference of the Parties, taking into account the recommendations of the capacity building and transfer of marine technology committee, including, where applicable, inputs from regional and subregional committees on capacity-building and the transfer of marine technology, which should be made publicly available. Parties shall ensure that reporting requirements for Parties, in particular developing States Parties, are streamlined an d not onerous in any way, including in terms of costs and time requirements.\nArticle 47bis\nCapacity-building and transfer of marine technology committee\n39/70\n1. A capacity-building and transfer of marine technology committee is hereby established.\n2. The committee shall consist of members possessing appropriate qualifications and expertise [to serve objectively in the best interest of the Agreement], nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from the least developed countries [, landlocked developing countries, middle income countries] and small island developing States. The terms of reference and modalities for the operation of the committee, [including its selection process and the terms of members’ mandates,] shall be determined by the Conference of the Parties at its first meeting.\n3. The Conference of the Parties shall consider the reports and recommendations of the committee on capacity-building and the transfer of marine technology and take appropriate action."
    }, {
      "heading" : "Rationale",
      "text" : "CARICOM held two small working groups on Article 47. This submissi on, along with its comments, reflects the discussions and proposals that resulted, as of 26th August 2022.\n40/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 47\nMonitoring and review\n…\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\n…\n(e) Making recommendations for proposed ways forward and follow-up activities,\nincluding on how capacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, taking into account the special circumstances of small island developing States, to strengthen their implementation of the Agreement.\n…\n[Article 47bis\nCapacity-building and transfer of marine technology committee] …\n2. The committee shall consist of members possessing appropriate qualifications who serve in their expert capacity, nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from the least developed countries and small island developing States . The terms of reference and modalities for the operation of the committee, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties at its first meeting.\n…\n41/70\nPART VI INSTITUTIONAL ARRANGEMENTS\n42/70\nSMALL GROUP ON PART IX\n(Led by Facilitator)\n(move to Article 48.5 bis)Advisory opinions\nThe Conference of the Parties may decide, by consensus, or, if all efforts to\nreach consensus have been exhausted, by a two-thirds majority of the representatives present and voting, to request the International Tribunal for the Law of the Sea to give an advisory opinion on a legal question on the conformity with this Agreement of a proposal before the Conference of the Parties on any matter within its competence. A request for an advisory opinion may not be sought on a matter within the competence of other global, regional, subregional or sectoral bodies; or on a matter that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto. The request shall indicate the scope of the legal question on which the advisory opinion is sought. The Conference of the Parties may request that such opinion be given as a matter of urgency.\n43/70\nPART VII FINANCIAL RESOURCES AND MECHANISM\n44/70\nSMALL GROUP ON STATES LISTING\n(Led by G77 and China)\nArticle 52\nFunding\n…\n6. Access to funding under this Agreement shall be open to developing States Parties on the basis of need, taking into account the needs for assistance of Parties with special requirements, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, and taking into account the special circumstances of small island developing States. The funding mechanism established under this Agreement shall be aimed at ensuring efficient access to funding through simplified application and approval procedures and enhanced readiness of support for such developing States Parties.\n7. In the light of capacity constraints, Parties shall encourage international organizations to grant preferential treatment to, and consider the specific needs and special requirements of developing States Parties, in particular the least developed countries, landlocked developing States and small island developing States, and taking into account the special circumstances of small island developing States , in the allocation of appropriate funds and technical assistance and the utilization of their specialized services for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n…\n45/70\nPART VIII IMPLEMENTATION AND COMPLIANCE\n46/70\nSMALL GROUP ON ARTICLE 53TER\n(Led by Facilitator)\nArticle 53 ter\nImplementation and Compliance Committee\n1. A committee to facilitate and consider the implementation of and promote compliance with the provisions of this Agreement is hereby established. The committee shall be [expert-based and] facilitative in nature and, function in a manner that is transparent, non-adversarial, non-punitive.\n3. The members of the committee shall be nominated by Parties and elected by the Conference of the Parties, with due consideration to equitable geographical representation, shall serve objectively and in the best interest of this Agreement. The members shall be persons with experience related to this Agreement.\n4. The committee shall operate under the modalities and rules of procedure adopted by the Conference of the Parties at its first meeting, considering issues of implementation and compliance at the individual and systemic levels, among other things, and report periodically and make recommendations, as appropriate while cognisant of respective national capabilities and circumstances , to the Conference of the Parties.\n5. In the course of its work, the committee may draw on appropriate information from bodies established under this Agreement, as well as relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as may be required.\n47/70\nPART IX SETTLEMENT OF DISPUTES AND ADVISORY OPINIONS\n48/70\nSMALL GROUP ON PART IX\n(Led by Facilitator)\nArticle 54 bis\nPrevention of disputes\nParties shall cooperate in order to prevent disputes.\nArticle 54\nObligation to settle disputes by peaceful means\nParties have the obligation to settle their disputes concerning the interpretation\nor application of this Agreement by negotiation, inquiry, mediation, conciliation, arbitration, judicial settlement, resort to regional agencies or arrangements, or other peaceful means of their own choice.\nArticle 54 ter ante [Previously 55(6ter)]\nSettlement of disputes by any peaceful means chosen by the\nParties\nNothing in this Part impairs the right of any Party to this Agreement to agree at\nany time to settle a dispute between them concerning the interpretation or application of this Agreement by any peaceful means of their own choice\nArticle 54 ter\nDisputes of a technical nature\nWhere a dispute concerns a matter of a technical nature, the Parties concerned\nmay refer the dispute to an ad hoc expert panel established by them. The panel shall confer with the Parties concerned and shall endeavour to resolve the dispute expeditiously without recourse to binding procedures for the settlement of disputes under article [55] of this Agreement.\nArticle 55\nProcedures for the settlement of disputes\nOPTION I:\n1. The provisions relating to the settlement of disputes set out in Part XV of the Convention apply mutatis mutandis to any dispute concerning the interpretation or application of this Agreement between Parties to this Agreement that are also Parties to the Convention.\n1bis [Previously 4bis]. The provisions of Part XV and Annexes V, VI, VII and VIII of the Convention are incorporated into this Agreement for the purpose of settlement of disputes involving a Party to this Agreement that is not a Party to the Convention.\n49/70\n2. Any procedure accepted by a Party to this Agreement that is also a Party to the Convention pursuant to article 287 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part.\n3. Any declaration made by a Party to this Agreement that is also a Party to the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part.\n4. A Party to this Agreement that is not a Party to the Convention, when signing, ratifying or acceding to this Agreement, or at any time thereafter, shall be free to choose, by means of a written declaration, submitted to the Depositary, one or more of the following means for the settlement of disputes concerning the interpretation or application of this Agreement:\n(a) the International Tribunal for the Law of the Sea;\n(b) the International Court of Justice;\n(c) an arbitral tribunal constituted under Annex VII of the Convention as\nincorporated by article [55(1bis)];\n(d) a special arbitral tribunal under Annex VIII of the Convention as incorporated\nby article [55(1bis)] for one or more of the categories of disputes specified therein.\nA Party to this Agreement that is not a Party to the Convention that has not issued a declaration shall be deemed to have accepted the option in paragraph 4(c) of article 55. If the parties to a dispute have not accepted the same procedure for the settlement of the dispute, it may be submitted only to arbitration under Annex V II of the Convention, unless the Parties otherwise agree.\n5. A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under this Part, declare in writing that it does not accept any one or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of the categories of disputes set out in article 298 of the Convention for the settlement of disputes under this Part . Article 298 of the Convention shall apply to such a declaration.\n6. The provisions of this article shall be without prejudice to the procedures on the settlement of disputes that Parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, subregional or sectoral body concerning the interpretation and application of such instruments and frameworks.\n6bis. Nothing in this Agreement shall be interpreted as conferring jurisdiction upon a court or tribunal over any dispute that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto of a Party to this Agreement.\n[OPTION II:\n1. In the event of a dispute between Parties concerning the interpretation or application of this Agreement, the parties concerned shall, unless they agree otherwise, seek a solution by negotiation.\n2. If the parties concerned cannot reach agreement by negotiation, they may jointly seek the good offices of, or request mediation by, a third party.\n50/70\n3. When ratifying, accepting, approving or acceding to this Agreement, or at any time thereafter, a Party may declare in writing to the depositary that for a dispute not resolved in accordance with paragraph 1 or paragraph 2 above, it accepts one or all of the following means of dispute settlement as compulsory:\n(a) Arbitration, in accordance with the procedure [to be adopted by the\nConference of the Parties] [laid down in annex VII to the Convention];\n(b) Submission of the dispute to the International Tribunal for the Law of the\nSea; or\n(c) Submission of the dispute to the International Court of Justice.\n[4. If the parties to the dispute have not, in accordance with paragraph 3 above, accepted the same or any procedure, the dispute shall be submitted to conciliation [in accordance with the procedure to be adopted by the Conference of the Parties] [pursuant to the procedure set out in section 2 of annex V to the Convention] unless the parties otherwise agree.]\n5. This article shall not apply to any dispute concerning the land territory, sovereignty, sovereign rights or jurisdiction of a Party to this Agreement. ]\nArticle 55 bis\nProvisional arrangements\nPending the settlement of a dispute in accordance with this Part, the parties to\nthe dispute shall make every effort to enter into provisional arrangements of a practical nature.\n(move to Article 48.5 bis)Advisory opinions\nThe Conference of the Parties may decide, by consensus, or, if all efforts to\nreach consensus have been exhausted, by a two-thirds majority of the representatives present and voting, to request the International Tribunal for the Law of the Sea to give an advisory opinion on a legal question on the conformity with this Agreement of a proposal before the Conference of the Parties on any matter within its competence. A request for an advisory opinion may not be sought on a matter with in the competence of other global, regional, subregional or sectoral bodies; or on a matter that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto. The request shall indicate the scope of the legal question on which the advisory opinion is sought. The Conference of the Parties may request that such opinion be given as a matter of urgency.\n51/70\nANNEX II"
    }, {
      "heading" : "TYPES OF CAPACITY-BUILDING AND TRANSFER OF",
      "text" : "MARINE TECHNOLOGY\n52/70\nSMALL GROUP ON ANNEX II\n(Led by Australia)\nANNEX II\nTypes of capacity-building and transfer of marine technology\nCapacity-building and the transfer of marine technology, [including biotechnology] under this Agreement, may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research, to the\nextent possible in user-friendly formats, including:\n(i) marine scientific and technological knowledge;\n(ii) information on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(iii) research and development results consistent with scientific best practice;\n(b) Information dissemination and awareness-raising, including with regard\nto:\n(i) Marine scientific research, marine sciences and related marine operations and services;\n(ii) Environmental and biological information collected through research conducted in areas beyond national jurisdiction;\n(iii) Relevant traditional knowledge of indigenous peoples and local communities,, in line with the free, prior and informed consent of these indigenous peoples and local communities, as appropriate ;\n(iv) Stressors on the ocean that affect marine biological diversity of areas beyond national jurisdiction, including the adverse effects of climate change and ocean acidification;\n(v) Measures such as area-based management tools, including marine protected areas;\n(vi) Environmental impact assessments;\n(c) The provision, development and strengthening of relevant infrastructure,\nincluding equipment, such as:\n(i) technology, including sampling and methodology equipment (e.g.,\nfor water, geological, biological or chemical samples);\n(ii) equipment necessary to support and further develop research and development capabilities, including in data management, in the context of [[the collection of] [access to] and the utilization] of marine genetic resources, measures such as area-based management tools, including marine protected areas, and the conduct of environmental impact assessments;\n(d) The development and strengthening of national and regional institutional\ncapacity and national regulatory frameworks or mechanisms, including:\n(i) Governance, policy and legal frameworks and mechanisms;\n53/70\n(ii) Assistance in the development, implementation and enforcement of relevant national legislative, administrative or policy measures, including associated regulatory, scientific and technical requirements at the national, subregional or regional level;\n(iii) data management, monitoring and reporting;\n(iv) Capacity to translate relevant data and information into effective and efficient policies, including by facilitating access to and the acquisition of knowledge necessary to inform decision makers in developing States Parties;\n(vi) The establishment of national and regional scientific centres,\nincluding as data repositories;\nThe development of regional centres of excellence and regional centres for\nskills development;\n(ix) Increasing cooperative links between regional institutions, for example, North-South and South-South collaboration and collaboration among regional seas organizations and regional fisheries management organizations;\n(e) The development and strengthening of human resources and technical\nexpertise through exchanges, research collaboration, technical support, education and training and the transfer of technology, such as:\n(i) Collaboration and cooperation in marine science, including through data collection, technical exchange, scientific research projects and programmes, and the development of joint scientific research projects in cooperation with institutions in developing States;\n(ii) Short-term, medium-term and long-term education and training in:\na. The natural and social sciences, both basic and applied, to develop\nscientific and research capacity;\nb. Technology, and the application of marine science and technology,\nto develop scientific and research capacities;\nc. Policy and governance;\nd. The relevance and application of traditional knowledge of\nindigenous peoples and local communities;\n(iii) The exchange of experts, including experts on relevant traditional knowledge of indigenous peoples and local communities;\n(iv) The provision of funding for the development of human resources and technical expertise, including through:\na. The provision of scholarships or other grants for representatives of\n[small island developing States Parties, coastal African States Parties, Least Developed States Parties, landlocked developing States Parties and developing middle-income States Parties] in workshops, programmes or other relevant training programmes to develop their specific capacities;\nb. The provision of financial and technical expertise and resources, in\nparticular for [small island developing States Parties, coastal African States Parties, Least Developed States Parties, landlocked developing States Parties and developing middle-income States Parties], concerning environmental impact assessments;\n54/70\n(v) The establishment of a networking mechanism among trained human resources;\n(f) The development and sharing of manuals, guidelines and standards,\nincluding:\n(i) Criteria and reference materials;\n(ii) Technology standards and rules;\n(iii) A repository for manuals and relevant information to share knowledge and capacity on how to conduct environmental impact assessments, lessons learned and best practices;\n(g) The development of technical, scientific and research and development\nprogrammes, [including biotechnological research activities ] relevant to the implementation of this Agreement."
    }, {
      "heading" : "Rationale",
      "text" : "This is a proposal from the facilitator of the small group on Annex II, reflecting the discussions at the group’s meetings.\nThe text in square brackets in the chapeau and in paragraph (g) remains in square brackets because it is subject to discussions relating to “biotechnology” and “biotechnological research activities” in others parts of the Agreement.\nThe text in square brackets in the sub-paragraph (c)(ii) remains in square brackets because it is subject to discussions in the marine genetic resources chapter of the Agreement.\nThe text in square brackets in the chapeau and in sub-paragraphs (e)(iv)(a.) and (b.) remains in square brackets because it is subject to discussions in the small group on listing of States (cross-cutting), facilitated by the G77.\n55/70"
    }, {
      "heading" : "ENDING POINT OF THE FACILITATOR-LED DISCUSSIONS",
      "text" : ""
    }, {
      "heading" : "HELD ON 26 AUGUST 2022 ON MEASURES SUCH AS AREA-",
      "text" : ""
    }, {
      "heading" : "BASED MANAGEMENT TOOLS, INCLUDING MARINE",
      "text" : ""
    }, {
      "heading" : "PROTECTED AREAS",
      "text" : "Article 17 bis\nPublicity and preliminary review of proposals\nUpon receipt of a proposal in writing, the secretariat shall make the proposal\npublicly available and transmit it to the Scientific and Technical Body for a preliminary review. The purpose of the review is to ascertain that the draft proposal contains the information required under article [17 and] 17 bis, including one or more indicative criteria described in this Part and in annex I. The outcome of that review would be made publicly available and shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall notify the parties and make that retransmitted proposal publicly available and facilitate consultations pursuant to article 18.\nArticle 18\nConsultations on and assessment of proposals\n…\n5. The proponent shall consider the contributions received during the consultation period, [as well as the views of and information from the Scientific and Technical Body] and may, as appropriate, revise the proposal accordingly or respond to substantive contributions not reflected in the proposal.\n…\nArticle 19\nDecision-making\n1. The Conference of the Parties, on the basis of the final proposal and the draft management plan, taking into account the contributions and scientific inputs received during the consultation process established under this Part, and the scientific advice and recommendations from the Scientific and Technical Body:\n(a) Shall take decisions on the establishment of area -based management tools,\nincluding marine protected areas, and related measures;\n(b) May take decisions on measures compatible with those adopted by relevant\nlegal instruments and frameworks and relevant global, regional, subregional and sectoral bodies; and\n(c) May, where proposed measures are within the competences of other global,\nregional, subregional or sectoral bodies, make recommendations to Parties to this Agreement and global, regional, subregional and sectoral bodies to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\n56/70\n2. The Conference of the Parties may recognize, in accordance with the objectives, criteria and decision-making process laid down in this Part, area-based management tools, including, marine protected areas, established under relevant regional, subregional and sectoral bodies, at the request of that body or of a Party authorized to act on its behalf[. ]\n3. The Conference of the Parties shall elaborate the procedures which shall include the provision of adequate information, transparency, notification, consultation with relevant stakeholders and review by the Scientific and Technical Body, and the manner in which the provisions of this Part shall apply for recognition of area -based management tool, including marine protected areas.\n4. In taking decisions under this article, the Conference of the Parties shall respect the competences of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n5. The Conference of the Parties shall make arrangements for regular consultations to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination with regard to related measures adopted under such instruments and frameworks and by such bodies.\n6. Decisions and recommendations adopted by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in respect of areas within national jurisdiction and shall be made with due regard for the rights and duties of all States in accordance with the Convention. In cases where measures proposed under this Part would affect or could reasonably be expected to affect the superjacent water above the seabed and subsoil of submarine areas over which a coastal State exercises sovereign rights in accordance with the Convention, such measures shall have due regard to the sovereign rights of such coastal States. Consultations shall be undertaken to that end, in accordance with the provisions of this Part.\n7. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls, either wholly or in part, within the national jurisdiction of a coastal State, the part within national jurisdiction shall immediately cease to be in force. The part remaining in areas beyond national jurisdiction shall remain in force until the Conference of the Parties, at its next meeting, reviews and decides whether to amend or revoke the area-based management tool, including a marine protected area, as necessary.\n8. An area-based management tool, including a marine protected area, established under this Part shall continue in force when a new regional [agreement] [treaty] body is established with competence to establish an area -based management tool or a marine protected area that overlaps, geographically, with the area -based management tool or marine protected area established under this Part.\n9. Upon the establishment or amendment of a legal instrument or framework [or relevant global, regional, subregional or sectoral body], measures adopted by the Conference of Parties under this Part that are within the competence of the new instrument, framework, or body may be amended or revoked.\nArticle 19bis\nXXX\n57/70\n1. As a general rule, the decisions and recommendations under this part shall be taken by consensus.\n2. If no consensus is reached, decisions and recommendations under this part shall be taken by a three fourths majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two thirds majority, present and voting that every effort to reach agreement by consensus has been exhausted. (Pending agreement in Cross-Cutting)\n3. Decisions adopted under this part shall enter into force 120 days after the meeting of the Conference of the Parties at which it was adopted, and shall be binding on all Parties, except for those Parties which make an objection in accordance with paragraph 4 of this article.\n4. During the period of 120 days provided for in paragraph 3 of this article, any Party may by notification in writing to the Secretariat make an objection with respect to a decision adopted under this part and that decision shall not be binding on that Party. An objection to a decision may be withdrawn at any time by written notification to the Secretariat and thereupon the decision shall be binding for that Party ninety days following the date of the notification stating that the objection is withdrawn.\n5. A Party presenting an objection under paragraph 4 shall provide to the Secretariat in writing, at the time of presenting its objection, the [details] [reason] for its objection, which shall be based on one or more of the following grounds:\n(i) The decision is inconsistent with this Agreement or rights of the objecting\nParty under the Convention [or other relevant rules of international law];\n(ii) The decision unjustifiably discriminates in form or in fact against the\nobjecting Party; or\n(iii) The Party [cannot practicably comply with the decision] after taking all\nreasonable efforts at the time of the objection [The Party has a legal impossibility to comply] [after taking all reasonable efforts].\n6. A Party making an objection under paragraph 4 shall endeavor to adopt alternative measures or approaches that are equivalent in effect to the decision to which it has objected, and shall not adopt measures [or approaches], [nor take actions] that would undermine the effectiveness of the decision to which it has objected.\n7. A Party shall report to the Conference of the Parties on its implementation of paragraph 6 of this article [in accordance with article 21, paragraph 1].\n8. An objection to a decision made in accordance with paragraph 4 shall be reviewed every three years by the objecting Party, and only renewed if the party considers it is still necessary, by written notification, [which includes the Party’s views on the renewal of the objection], to the Secretariat. If no such notificat ion of renewal is received, the objection shall be considered automatically withdrawn and thereupon the decision shall be binding for that Party ninety days after that objection is automatically withdrawn. The Secretariat shall notify the Party 60 days prior to the date the objection will be automatically withdrawn.]\n9. Decisions of the Conference of the Parties adopted under this part[, and objections to these,] shall be made publicly available by the Secretariat and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies.\n58/70\n[Article 20 ante]\nEmergency measures\nThe Conference of the Parties shall adopt area-based management tools,\nincluding marine protected areas and related measures in areas beyond national jurisdiction to be applied on an emergency basis, if necessary, where an activity, or when a natural phenomenon or human-caused disaster [has, or is likely to have, a significant adverse impact on] [has caused, or is likely to cause, serious or irreversible harm to] marine biological diversity of areas beyond national jurisdiction, to ensure that the adverse impact is not exacerbated.\n(a) Measures under this paragraph shall be considered necessary only if the\n[] adverse impact cannot be managed in a timely manner through the application of the other provisions of this Agreement or by a relevant legal instrument or framework or global, regional, subregional or sectoral body.\n(b) Measures taken on an emergency basis shall be based on the best available\nscience and scientific information and, where available, relevant traditional knowledge of indigenous peoples and local communities. Such measures may be proposed by Parties or recommended by the Scientific and Technical Body, and may be adopted intersessionally. The measures shall be temporary, must be reconsidered for decision at the next meeting of the Conference of the Parties following their adoption, and shall expire either upon being replaced by area -based management tools established in accordance with the provisions of this Agreement or at a date to be decided by the Conference of the Parties that shall not be later than two years following their adoption, [or by a decision of the Conference of the Parties when the circumstances that necessitated the measure cease to exist,] whichever is earlier.\n(c) Procedures for the establishment of emergency measures, including\nconsultation procedures, shall be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties at its first meeting. Such procedures shall be inclusive and transparent.\n59/70"
    }, {
      "heading" : "ENDING POINT OF THE FACILITATOR-LED DISCUSSIONS",
      "text" : ""
    }, {
      "heading" : "HELD ON 26 AUGUST 2022 ON ENVIRONMENTAL IMPACT",
      "text" : ""
    }, {
      "heading" : "ASSESSMENTS",
      "text" : "Article 1\nUse of terms …\n8. “Cumulative impacts” means combined and incremental impacts resulting from different activities, including known past and present and reasonably foreseeable activities, or from the repetition of similar activities over time, and the consequences of climate change, ocean acidification and related impacts .\n…\nArticle 22\nObligation to conduct environmental impact assessments\n1. Parties shall ensure that the potential effects on the marine environment of planned activities under their jurisdiction or control, [which take place in areas beyond national jurisdiction] [which have an impact in areas beyond national jurisdiction], are assessed as set out in this Part before they are authorized.\n[2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].]\nOPTION I:\n3. When Parties determine that a planned activity in marine areas within national jurisdiction is likely to have impacts in areas beyond national jurisdiction, Parties shall publish the reports of the results of any environmental impact assessments prepared under their national legislation, including through the clearing-house mechanism.\n4. A Party may extend the application of this Part to planned activities under its jurisdiction or control, which take place in marine areas within national jurisdiction and are likely to have impacts in areas beyond national jurisdiction. In that case, it shall notify the [Secretary-General/depositary] accordingly, at the time of expressing its consent to be bound by this Agreement or at any time thereafter.\nOPTION II:\n3. Where a planned activity falling under the jurisdiction of a Party that has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part that is to be conducted in marine areas within national jurisdiction is likely to have more than a minor or transitory effect in areas beyond national jurisdiction, it shall be subject to an environmental impact assessment the Party with jurisdiction or control over such activity shall ensure that an environmental impact assessment of such activity is conducted in accordance with this Part or an assessment is conducted of such activity under such Party’s national legislation that is substantively equivalent to the one assessment required under this Part. The Party shall:\n60/70\n(a) Submit the impact assessment to Notify the Scientific and Technical Body\nfor its input and recommendations in a timely manner so as to provide an opportunity for such body to provide comments during the public consultation process ;\n(b) Ensure that approved activities are the activity is subject to monitoring,\nreporting and review in the manner as provided in this Part; and\n(c) Ensure that all reports regarding the activity are made public in the\nmanner provided in this Part\nWhere a [planned][proposed] activity falling under the jurisdiction of a Party that has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part that is to be conducted in marine areas within national jurisdiction is likely to have more than a minor or transitory effect in areas beyond national jurisdiction, it shall be subject to an environmental impact assessment the Party with jurisdiction or control over such activity shall ensure that an environmental impact assessment of such activity is conducted in accordance with this Part or an assessment is conducted of such activity under such Party’s national legislation that is substantively equivalent to the one assessment required under this Part. The Party shall:\n(a) Submit the impact assessment to Notify the Scientific and Technical Body\nfor its input and recommendations in a timely manner so as to provide an opportunity for such body to provide comments during the public consultation process ;\n(b) Ensure that approved activities are the activity is subject to monitoring,\nreporting and review in the manner as provided in this Part; and\n(c) Ensure that all reports regarding the activity are made public in the\nmanner provided in this Part\nOPTION III:\n[3. Where a planned activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party may request the Conference of the Parties to provide advice and assistance for conducting environmental impact assessment, as well as in determining if a planned activity under its jurisdiction may proceed as provided in Article 38 paragraph 4, and monitoring, reporting and review of the authorized activities .]\nArticle 23\nRelationship between this Agreement and environmental impact\nassessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and\nsectoral bodies\n1. The Conference of the Parties shall develop mechanisms for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment.\n61/70\n2. Parties shall promote the use of environmental impact assessments, [and [global minimum] standards] and guidelines under this Part, in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n3. [Global minimum standards and] [g][G]uidelines for the conduct of environmental impact assessments of activities [with impacts] in areas beyond national jurisdiction [by Parties to this Agreement] under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be developed by the Scientific and Technical Body through consultation or collaboration with these instruments, frameworks and bodies, for consideration and adoption by the Conference of the Parties. [These global minimum standards shall be set out in an annex to this Agreement.] These guidelines shall be updated periodically. Parties shall promote the adoption and implementation of these [global minimum standards and] guidelines in the conduct of environmental impact assessments of activities for areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n4. It is not necessary to conduct an environmental impact assessment of a planned activity [with impacts] in areas beyond national jurisdiction provided that [the Party with jurisdiction or control over the planned activity] [the Scientific and Technical Body] [, following consultation with the relevant legal instrument or framework or relevant global, regional, subregional or sectoral body,] determines that:\nOption 1: (a) The potential impacts of the planned activity or category of\nactivity have been assessed in accordance with the requirements of other relevant legal instruments or frameworks or by relevant global, regional, subregional or sectoral bodies; and\n(b) (i) The assessment already undertaken for the planned activity is\n[functionally] [substantively] equivalent [and comparably comprehensive, including with respect to such elements as the assessment of cumulative impacts] to the one required under this Part, and the results of the assessment are taken into account; [or]\n(ii) The regulations or standards of the relevant legal instruments or\nframeworks or relevant global, regional, subregional or sectoral bodies arising from the assessment, when complied with, prevent or mitigate or manage potential impacts below the threshold for environmental impact assessments under this Part, and have been complied with.\nOption 2: The activity is being conducted in accordance with rules and\nguidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.\n[5. Where a planned activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact asses sments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall:\n(a) Submit the impact assessment to the Scientific and Technical Body for its\ninput and recommendations;\n(b) Ensure that approved activities are subject to monitoring, reporting and\nreview in the same manner as provided in this Part;\n62/70\n(c) Ensure that all reports are made public in the manner provided in this\nPart.]\n6. A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a relevant global, regional, subregional or sectoral body for a planned activity [with impacts] in areas beyond national jurisdiction , shall ensure that the environmental impact assessment report is published through the clearing-house mechanism.\n7. Unless the planned activities that meet the criteria set out in paragraph 4 are subject to monitoring and review under a relevant legal instrument or framework or relevant global, regional, subregional or sectoral body, Parties shall monitor and review the activities and ensure that the monitoring and review reports are published through the clearing-house mechanism.\n…\nArticle 30\nProcess for environmental impact assessments\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following steps:\n(a) Screening. Parties shall undertake screening to determine whether an\nenvironmental impact assessment is required in respect of a planned activity under its jurisdiction or control in accordance with article 24 and make its determination publicly available:\n(i) If a Party determines that an environmental impact assessment is not required for a planned activity under its jurisdiction or control, it shall make information to support that conclusion publicly available through the clearing - house mechanism under this Agreement;\n(ii) A Party may register its views on a decision published in accordance with subparagraph i with the [Party that made the determination] [and the] [Scientific and Technical Body] within [60] days of the publication;\n(iii) The Party that made the determination under (i) shall consider the views\nprovided under (ii) and may review its determination[.][;]\n[(iv) Upon consideration of the [views] [concerns] registered by a Party under\n(ii), the Scientific and Technical Body [shall] review the decision [on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of indigenous peoples and local communities] and, as appropriate, [may make] recommendations to the Party that made the determination;]\n[(v) The Party that made the determination under (i) shall consider any\nrecommendations by Scientific and Technical Body.]\n(b) Scoping. Parties shall ensure that key environmental [, social, economic,\ncultural] impacts and other relevant issues, including potential cumulative impacts, impacts in areas within national jurisdiction as well as alternatives to be included in the environmental impact assessments that shall be conducted under this Part are identified. The scope shall be defined [after considering [public comments][comments from relevant stakeholders] and ] by using the best available\n63/70\nscience and scientific information and, where available, relevant traditional knowledge of indigenous peoples and local communities.\n(c) Impact assessment and evaluation.\nParties shall ensure that the impacts of planned activities, including cumulative impacts and impacts in areas within national jurisdiction, are assessed and evaluated using the best available science and scientific information, and, where available, relevant traditional knowledge of indigenous peoples and local communities\n(d) Mitigation, prevention and management of potential adverse effects.\n(i) Parties shall ensure that measures to prevent, mitigate, and manage [or offset] potential adverse effects of the planned activities under their jurisdiction or control are identified and analysed to avoid significant adverse impacts. Such measures may include consideration of alternatives to the planned activity under their jurisdiction or control;\n(ii) Parties shall ensure that, where appropriate, these measures are incorporated into an environmental management plan;\n(e) Public notification and consultation in accordance with article 34;\n(f) Preparation and publication of an environmental impact assessment report\nin accordance with article 35.\n2. Parties may conduct joint environmental impact assessments, in particular for activities under the jurisdiction or control of [small island] developing States.\n3. A roster of experts [may] [shall] be created under the Scientific and Technical Body. Parties with capacity constraints may request advice and assistance from those experts to conduct environmental impact assessments for a planned activity under their jurisdiction or control. The Party that requested the advice and assistance shall [ensure that such environmental impact assessments are submitted to the Party for review and decision-making] [forward such environmental impact assessments for review by the Scientific and Technical Body and decision-making by the Conference of the Parties].\n…\nArticle 34\nPublic notification and consultation\n1. Parties, shall ensure timely public notification of planned activities, including, as appropriate, through the secretariat planned and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made whether to authorize the activity.\n2. Option A: Stakeholders in this process include potentially affected States, [in particular adjacent coastal States,] [indigenous peoples and local communities with relevant traditional knowledge,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia, scientific experts[affected parties,] [communities and organizations that have special expertise or jurisdiction,] [interested Parties] .\nOption B: [… to all relevant stakeholders, including all States, with an\nemphasis on the States potentially most affected. Such States shall be determined\n64/70\ntaking into account the nature and potential effects on the marine environment of the planned activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting, conserving and managing natural resources may reasonably be believed to be affected by the activity, and States that carry out, in the area of the planned activity, human activities that may reasonably be believed to be affected, including economic activities;]\n3. Public notification and consultation shall, in accordance with Article 48 bis, paragraph 3, be transparent and inclusive, conducted in a timely manner [, and targeted and proactive [, where practicable,] when involving adjacent small island developing States].\n4. Substantive comments received during the consultation process[, including from adjacent coastal States,] shall be considered and responded to or addressed by Parties. Parties shall give particular regard to comments concerning potential impacts in areas within national jurisdiction. Parties shall make public the comments received and the responses or descriptions of the manner in which they were addressed.\n[5. The Scientific and Technical Body may conduct further public consultation on reports it is requested to review under this Agreement.]\n[6. In cases where the planned activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall:\n(a) Maintain targeted and proactive consultations, including prior\nnotification, with such surrounding States;\n(b) Consider the views and comments of those surrounding States on the\nplanned activities and provide written responses specifically addressing such views and comments [, and revise the proposed activities accordingly].]\n7. Parties shall ensure access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. The fact that confidential or proprietary information has been redacted shall be indicated in public documents.\n8. Guidance may be developed by the Conference of the Parties to facili tate consultation at the international level.\nArticle 35\nEnvironmental impact assessment reports\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following information: a description of the planned activity, including its location, a description of the results of the scoping exercise, a baseline assessment of the marine environment likely to be affected, a description of potential impacts, including potential cumulative impacts and impacts in areas within national jurisdiction, a description of potential prevention, mitigation and management measures, uncertainties and gaps in knowledge, information on the public consultation process, a description of consideration of reasonable alternatives to the planned activity, a description of follow-up actions, including an environmental management plan, and a non-technical summary.\n65/70\n[3. Draft environmental impact assessment reports [for activities deemed through the screening as likely to have more than minor or transitory impact ] prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body.]\n[4. [Before proceeding with a recommendation to the Conference of the Parties under article 38, paragraph 1, the] [The] Scientific and Technical B ody may recommend rectifications to the Party. [The Party may require the Scientific and Technical Body, at any time, to make a recommendation to the Conference of the Parties.]]\n5. Parties [and the Scientific and Technical Body] shall publish the reports of the environmental impact assessments, including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published in the clearing-house mechanism.\n6. Final environmental impact assessment reports shall be considered and reviewed by the Scientific and Technical Body, on the basis of relevant practices, procedures and knowledge under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n7. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, shall be considered and reviewed by the Scientific and Technical Body, on the basis of relevant practices, procedures and knowledge under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n…\nArticle 38\nDecision-making\n1. Option A: A Party under whose jurisdiction or control a planned activity falls shall be responsible for determining if it may proceed.\nOption B: A Party under whose jurisdiction or control a planned activity falls\nshall be responsible for determining if it may proceed when the proposed activity has been determined to likely have equal to or less than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 23, paragraph 5.\n1bis. The Conference of the Parties shall be responsible for determining\nwhether a planned activity under the jurisdiction or control of a Party, which has been determined to likely have greater than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements:\n(a) The environmental impact assessment report shall be submitted to the\nScientific and Technical Body for review, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the planned activity under the jurisdiction or control of a Party should proceed;\n(b) A revised environmental impact assessment report may be submitted to a\npanel of experts appointed by the Scientific and Technical Body for reconsideration where the Scientific and Technical Body has recommended that the planned activity under the jurisdiction or control of a Party should not proceed.\n66/70\n2. When determining whether the planned activity may proceed, a Party shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the planned activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the planned activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment [which cannot be mitigated][A decision to authorize the planned activity under the jurisdiction or control of a Party shall [only be made when the Party determines][include consideration as to whether] the activity can be conducted in a manner consistent with the avoidance of significant adverse impacts on the marine environment] .]\n3. Decision documents shall clearly outline any conditions of approval related to mitigation measures and follow-up requirements. Decision documents shall be made public, including through the clearing-house mechanism.\n4. At the request of a Party, the Conference of the Parties may provide advice and assistance to that Party when determining if a planned activity under its jurisdiction or control may proceed.\nArticle 39\nMonitoring of impacts of authorized activities\nParties shall[, using recognized scientific methods,] keep under surveillance the\n[effects] [impacts] of any activities in areas beyond national jurisdiction which they permit or in which they engage in order to determine whether these activities are likely to polluteor have adverse impacts on the marine environment. In particular, Parties shall monitor the impacts of an authorized activity under their jurisdiction or control in accordance with the conditions set out in the approval of the activity.\n…\nArticle 41\nReview of authorized activities and their impacts\n1. Parties shall ensure that the impacts of the authorized activity monitored pursuant to article 39 are reviewed.\n2. Should the monitoring required under article 39 identify significant adverse impacts that were not foreseen in the environmental impact assessment, in nature or severity, or if any of the conditions set out in the approval of the activity are breached, the Party [with jurisdiction or control over] [which authorized] the activity [or the Scientific and Technical Body] shall review its decision authorizing the activity and, as appropriate:\n(a) Notify the Conference of the Parties, other Parties and the public,\nincluding through the clearing-house mechanism;\n(b) Require the proponent to propose and implement measures to mitigate\nand/or prevent those impacts or halt the activity;\n(d) Evaluate and implement measures proposed under subparagraph (b) [,\nafter which the Scientific and Technical Body shall recommend whether the activity should continue].\n[3. On the basis of the recommendation of the Scientific and Technical Body, the Conference of the Parties shall decide whether the activity may resume.]\n67/70\n[4. In the case of disagreements in respect of monitoring, the Parties concerned shall seek resolution by non-adversarial means, including [referring the matter to the Implementation and Compliance Committee to facilitate resolution] [diplomatic means [, without [affecting] recourse to judicial or non-judicial bodies]].]\n5. Relevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph a,] shall be kept informed through the clearing-house mechanism of [and consulted actively, as appropriate, in] the monitoring, reporting and review processes in respect of an activity approved under this Agreement.\n6. Parties shall publish, including through the clearing-house mechanism:\n(a) Reports on the review of the monitoring of the environmental impacts of\nthe authorized activity pursuant to article 39;\n(b) Decision-making documents, including a record of the reasons for the\ndecision by the Party, when a Party has reviewed its decision authorizing the activity."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : null,
    "creator" : null
  }
}

==> anc/index-builder/documents-json/20.pdf.json <==
{
  "name" : "20.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Statement by His Excellency, Mr. Viliami Va’inga Tōnē Permanent Representative of the Kingdom of Tonga to the United Nations At the Fifth Session of the Intergovernmental Conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (General Assembly resolution 72/249) General Exchange of Views (Agenda Item 5) Conference Room 2, United Nations Head Quarters [Friday, 26 August, 2022] Check against delivery Thank you, Madam President for giving Tonga the floor, I have the honour to deliver these remarks on behalf of my country, the Kingdom of Tonga. In so saying, I wish to align my remarks with those delivered by the Chairs of the Group of 77 and China, the Alliance of Small Island Developing States, and the Pacific Small Island Developing States. Madam President, As we head towards concluding the intensive but progressive deliberations and negotiations of this session and look towards adopting a new treaty on the conservation of marine biodiversity in areas beyond national jurisdiction, I convey my profound appreciation to you for your most able stewardship",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "Permanent Representative of the Kingdom of Tonga to the United Nations\nAt the Fifth Session of the Intergovernmental Conference on an international legally\nbinding instrument under the United Nations Convention on the Law of the Sea on the\nconservation and sustainable use of marine biological diversity of areas beyond national\njurisdiction (General Assembly resolution 72/249)\nGeneral Exchange of Views (Agenda Item 5)\nConference Room 2, United Nations Head Quarters\n[Friday, 26 August, 2022]\nCheck against delivery\nThank you, Madam President for giving Tonga the floor,\nI have the honour to deliver these remarks on behalf of my country, the Kingdom of Tonga. In so saying, I wish to align my remarks with those delivered by the Chairs of the Group of 77 and China, the Alliance of Small Island Developing States, and the Pacific Small Island Developing States.\nMadam President,\nAs we head towards concluding the intensive but progressive deliberations and negotiations of this session and look towards adopting a new treaty on the conservation of marine biodiversity in areas beyond national jurisdiction, I convey my profound appreciation to you for your most able stewardship of this session. I also wish to extend our gratitude to the Facilitators and the Secretariat for the support and outstanding work throughout this session.\nWe recall resolution 72/249 and the expectation that our work would conclude on the fourth session. While we were unable to reach a consensus and close negotiations, we were given another chance to further deliberate and ensure that the results of our efforts would encompass all our collective interests. I express my sincere gratitude to you, the Facilitators and DOALOS in the inter-sessional period to help prepare us with one goal in mind, reaching a conclusion on a very important treaty. We have had ample time to prepare ourselves for these deliberations and the possibility of this session is a testament of your leadership and guidance throughout this process.\nFor Tonga, we acknowledge the positive considerations and reactions from delegates on issues which are of importance to us, particularly the special circumstances of Small Island developing states, capacity building and transfer of marine technology, traditional knowledge of indigenous peoples and local communities and fair and equitable sharing of benefits. We are pleased with the reactions from delegates on the special circumstances of SIDS, a priority for Tonga and other small island developing states. Our factual circumstances place us in a peculiar situation, one where our, and the actions of other States now, will affect our future generations. We have a large ocean space to cover, in addition to several challenges, natural and anthropogenic related, to manage. An additional challenge to this is natural phenomena, such as the Hunga Tonga Hunga Ha’apai explosion which took place earlier this year in Tonga. We have a greater sense of responsibility to preserve and protect our marine biodiversity and we are hopeful that this treaty will take into account our special circumstances of SIDS.\nMadam President,\nTo conclude, we are at our final destination and we are committed, more than ever, to adopting an agreement which is fair, equitable and reflects the consensus of our views. We understand that upon adoption of this agreement, the real challenge is ahead of us. However, we are ready to do our part in cooperating with you Madam President and with other delegations to ensure that the final agreement is upheld and enforced. If our cooperation and togetherness has brought us to this historical point, it is also what will determine the success of our upcoming voyage and the conservation, protection and sustainable use of our oceans.\nI thank you."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "Statement by His Excellency, Mr. Viliami Va’inga Tōnē Permanent Representative of the Kingdom of Tonga to the United Nations At the Fifth Session of the Intergovernmental Conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (General Assembly resolution 72/249) General Exchange of Views (Agenda Item 5) Conference Room 2, United Nations Head Quarters [Friday, 26 August, 2022] Check against delivery",
    "creator" : "Microsoft® Word 2019"
  }
}

==> anc/index-builder/documents-json/21.pdf.json <==
{
  "name" : "21.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Permanent Mission of the Federated States of Micronesia to the UN",
    "authors" : [ ],
    "emails" : [ "fsmun@fsmgov.org" ],
    "sections" : [ {
      "heading" : null,
      "text" : "300 East 42 Street, Suite 1600 New York, N.Y. 10017\ne-mail: fsmun@fsmgov.org _____________________________________________________________________________________________________________________________\nIntergovernmental Conference on an international legally binding i United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction session\nAgenda item 5: General exchange of views\nStatement by the Micronesian delegation\nNew York, 26 August 2022\nMadam President\nThank you, for your hard work and brilliant leadership throughout the IGC process. Our appreciation as well goes to the Bureau Members, the Facilitators and Colleagues in the room who worked hard and contributed meaningfully and constr negotiations.\nMay I also align this statement with the statements previously made by delegates speaking on behalf of G77 and China, AOSIS and\nMadam President,\nThere is no doubt on the importance of what we try to accomplish in the BBNJ negotiation process. The whole world is watching us interest and anticipation on what we as the conference of in the Ocean will put in place in order t biological diversity of areas beyond national jurisdiction inclusive and transparent manner in which you have\nWe are of course disappointed that IGC5 has not concluded, successful conclusion of our work when this session reconvenes endorse the way forward you have outlined. was released earlier today. May we ask how you are pla made today, which needs to be captured in order to continue our work when IGC5 resumes?\nThank you.\nTelephone: (212) 697 Facsimile: (212) 697\nhttp://www.fsmgov.org/ _______________________________________________________________\nnstrument under the\n–\nCheck against delivery\nuctively towards progressing\nthe Pacific SIDS.\nhere in the UN Headquarters in New York, with\nleaders, advocates and stewards of\no ensure the conservation and sustainable use of\n. We sincerely thank you for the\nsteered our work.\nbut we commit ourselves to the , most likely early\nWe welcome your “Further Refreshed Text”, which\nnning to reflect the significant progress\n-8370 -8295\nthird substantive\nour\nthe distinguished\nlife marine\nnext year. We"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : null,
    "creator" : "PScript5.dll Version 5.2.2"
  }
}

==> anc/index-builder/documents-json/22.pdf.json <==
{
  "name" : "22.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "Distinguished delegates, Madame President,\nWWF commends the hard work and dedication shown by countries meeting here at the UN to negotiate this legally binding treaty that, once finalized and with the current options for high ambition retained in the text, will allow for better protection of biodiversity and more coherent and effective management of activities in ABNJ.\nSignificant progress has been made in many areas, such as the inclusion of Strategic Environmental Assessments, the operationalization of the obligation set out in UNCLOS to subject all planned activities in ABNJ to an environmental impact assessment process, a commitment to enhanced cooperation and to ecosystem-based management, and important provisions on the establishment of marine protected areas. This is very encouraging.\nThe treaty is close to the finish line, and WWF looks forward to the final negotiations and subsequent adoption and implementation of this important treaty. WWF hopes that all states will be mindful of their commitments to the goals of the 2030 Agenda for Sustainable Development, and agree ambitious and realistic arrangements for capacity building and technology transfer. Meanwhile we will continue to provide our support, should delegations so wish, in areas where WWF has expertise and experience that may benefit the negotiations.\nThank you."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "Significant progress has been made in many areas, such as the inclusion of Strategic Environmental Assessments, the operationalization of the obligation set out in UNCLOS to subject all planned activities in ABNJ to an environmental impact assessment process, a commitment to enhanced cooperation and to ecosystem-based management, and important provisions on the establishment of marine protected areas. This is very encouraging.",
    "creator" : "Acrobat PDFMaker 22 for Word"
  }
}

==> anc/index-builder/documents-json/23.pdf.json <==
{
  "name" : "23.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "biological diversity of areas beyond national jurisdiction Fifth session Agenda item 5: General exchange of views Date of delivery: 26 August 2022 Submitted by the Food and Agriculture Organization of the United Nations (FAO)\nThe Food and Agriculture Organization of the United Nations (FAO) recognizes sustainable utilization of fisheries resources in areas beyond national jurisdiction cannot be achieved without marine biological diversity conservation. FAO is actively engaged in areas beyond national jurisdiction through projects and initiatives for which it provides assistance to Member Nations and relevant international organizations. Technical assistance and capacity development are key factors to support an international legally binding instrument on BBNJ and FAO Members are invited to consider the multidisciplinary portfolio of capacity development programmes implemented by the Organization. The document FAO and the marine biological diversity beyond national jurisdiction - Information package for BBNJ delegates presents information on the work of FAO that is relevant to the BBNJ process, including ongoing processes and initiatives, and lessons learned, which may be informative and useful for BBNJ Delegates and others. This information may also be a useful indication of areas where FAO may assist Member Nations in the implementation of the future international legally binding instrument. FAO and the marine biological diversity beyond national jurisdiction - Information package for BBNJ delegates is available at: Card Page: http://www.fao.org/documents/card/en/c/cc1345en PDF: http://www.fao.org/3/cc1345en/cc1345en.pdf DOI: https://doi.org/10.4060/cc1345en\nFAO stands ready to assist and work with Member Nations to provide technical advice and support in the implementation of this long-awaited international instrument."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "The document FAO and the marine biological diversity beyond national jurisdiction Information package for BBNJ delegates presents information on the work of FAO that is relevant to the BBNJ process, including ongoing processes and initiatives, and lessons learned, which may be informative and useful for BBNJ Delegates and others. This information may also be a useful indication of areas where FAO may assist Member Nations in the implementation of the future international legally binding instrument.",
    "creator" : "Microsoft® Word 2016"
  }
}

==> anc/index-builder/documents-json/24.pdf.json <==
{
  "name" : "24.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : ""
    }, {
      "heading" : null,
      "text" : ""
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : null,
    "creator" : "Canon iR-ADV C5250  PDF"
  }
}

==> anc/index-builder/documents-json/25.pdf.json <==
{
  "name" : "25.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 240\nBBNJ IGC-5 FINAL\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>.\nMonday, 29 August 2022\nSummary of the Fifth Session of the Intergovernmental Conference on an International\nLegally Binding Instrument under the UN Convention on the Law of the Sea on the\nConservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction:\n15-26 August 2022 Delegates arrived at UN Headquarters in New York in mid-\nAugust for what many thought would be the final round of negotiations on an international legally binding instrument under the UN Convention on the Law of the Sea (UNCLOS) on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (BBNJ). But this was not to be the case. Despite progress, delegates were unable to reach consensus and, instead, suspended the session, to be resumed at a later date.\nThe fifth session of the Intergovernmental Conference (IGC-5) was, in itself, an additional meeting, since UN General Assembly resolution 72/249 had only mandated four sessions. After a twoyear delay due to the COVID-19 pandemic, IGC-4 finally convened in March 2022, but delegates were unable to reach agreement and requested convening a fifth session. As IGC-5 began, the tremendous task of reaching consensus on the major points of contention that have plagued the process since its inception eluded delegates yet again. However, many expressed optimism that resuming IGC-5 for a second round of talks may get them “over the finish line.”\nIGC-5 was lauded by many as the “the closest we have come to reaching consensus,” with one even suggesting that “we have made more progress at this session than over the last decade.” Many pointed to the strides made in discussions on the four elements of the 2011 package that have guided the negotiations, namely marine genetic resources (MGRs), including questions on benefit-sharing, area-based management tools (ABMTs), including marine protected areas (MPAs), environmental impact assessments (EIAs), and capacity building and the transfer of marine technology (CB&TT). Delegates also made headway on cross-cutting issues and institutional arrangements.\nOn MGRs and benefit-sharing, delegates made progress on provisions on application, and activities related to MGRs, including their notification. Diverging views still persist on the establishment of an access and benefit-sharing (ABS) mechanism, monetary benefit-sharing, and intellectual property rights. On EIAs, significant advances were made on planned/proposed activities and on strategic environmental assessments. Differences remain on decision-making, thresholds, and an area- versus impact-based approach.\nDelegates notably agreed to establish a CB&TT committee and acknowledged that CB&TT is an essential element of the package, although they still disagree on funding modalities.\nIGC President Rena Lee’s final “refreshed” text, issued on Friday morning, 26 August, hangs in the balance, with some states keen to use it as the basis for further negotiations, and others noting that it did not include all views and therefore lacked consensus. The latter prefer to base the resumed round of negotiations on an early refreshed text, issued on Sunday, 21 August.\nThe first part of IGC-5 convened from 15-26 August 2022 at UN Headquarters in New York. Many agree that the resumed session, at a date to be announced, just may be the final push towards a new high seas treaty.\nA Brief History of the BBNJ Negotiations The conservation and sustainable use of marine biological\ndiversity of areas beyond national jurisdiction is increasingly attracting international attention, as scientific information, albeit insufficient, reveals the richness and vulnerability of such biodiversity, particularly around seamounts, hydrothermal vents, sponges, and cold-water corals, while concerns grow about the increasing anthropogenic pressures posed by existing and emerging activities, such as fishing, mining, marine pollution, and bioprospecting in the deep sea.\nIn this Issue A Brief History of the BBNJ Negotiations . . . . . . . . . . . . .1\nIGC-5 Report . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 3 Organizational Matters . . . . . . . . . . . . . . . . . . . . . . . . . . 3 Credentials . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 3 Elaboration of an International Legally Binding Instrument . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 3 Discussion on the Way Forward . . . . . . . . . . . . . . . . . . . 9 Closing Statements . . . . . . . . . . . . . . . . . . . . . . . . . . . .10 Other Matters and Closure of the Meeting . . . . . . . . . . 11\nA Brief Analysis of IGC-5 . . . . . . . . . . . . . . . . . . . . . . . . 11\nUpcoming Meetings . . . . . . . . . . . . . . . . . . . . . . . . . . . . .13\nGlossary . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . .13\nThe UN Convention on the Law of the Sea (UNCLOS), which entered into force on 16 November 1994, sets forth the rights and obligations of states regarding the use of the oceans, their resources, and the protection of the marine and coastal environment. Although UNCLOS does not refer expressly to marine biodiversity, it is commonly regarded as establishing the legal framework for all activities in the ocean.\nThe Convention on Biological Diversity (CBD), which entered into force on 29 December 1993, defines biodiversity and aims to promote its conservation, the sustainable use of its components, and the fair and equitable sharing of the benefits arising from the use of genetic resources. In areas beyond national jurisdiction (ABNJ), the Convention applies to processes and activities carried out under the jurisdiction or control of its parties. The Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilization, which entered into force on 12 October 2014, applies to genetic resources within the scope of CBD Article 15 (Access to Genetic Resources) and to traditional knowledge associated with genetic resources within the scope of the Convention.\nFollowing more than a decade of discussions convened under the United Nations General Assembly, the Assembly, in its resolution 72/249 of 24 December 2017, decided to convene an Intergovernmental Conference to elaborate the text of an internationally legally binding instrument under UNCLOS on the conservation and sustainable use of BBNJ, with a view to developing the instrument as soon as possible."
    }, {
      "heading" : "Key Turning Points",
      "text" : "Working Group: Established by General Assembly resolution 59/24 of 2004, the Ad Hoc Open-ended Informal Working Group to study issues relating to the conservation and sustainable use of BBNJ served to exchange views on institutional coordination, the need for short-term measures to address illegal, unregulated, and unreported (IUU) fishing and destructive fishing practices, marine genetic resources (MGRs), marine scientific research on marine biodiversity, marine protected areas (MPAs), and environmental impact assessments (EIAs). It met three times from 2006 to 2010.\nThe “Package”: The fourth meeting of the Working Group (31 May-3 June 2011, New York) adopted, by consensus, a set of recommendations to initiate a process on the legal framework for the conservation and sustainable use of BBNJ, by identifying gaps and ways forward, including through the implementation of existing instruments and the possible development of a multilateral agreement under UNCLOS. The recommendations also include a “package” of issues to be addressed as a whole in this process, namely: • MGRs, including questions on benefit-sharing; • area-based management tools (ABMTs), including MPAs; • EIAs; and • capacity building and the transfer of marine technology\n(CB&TT). UN Conference on Sustainable Development (Rio+20): The\nUN Conference on Sustainable Development (20-22 June 2012, Rio de Janeiro, Brazil) expressed the commitment of states to address, on an urgent basis, building on the work of the Working Group and before the end of the 69th session of the General Assembly, the issue of the conservation and sustainable use of BBNJ, including by taking a decision on the development of an international instrument under UNCLOS.\nA Legally Binding Instrument: Between 2014 and 2015, the Working Group engaged in interactive substantive debates on the scope, parameters, and feasibility of an international instrument under UNCLOS. At its ninth meeting, the Working Group reached consensus on recommendations for a decision to be taken at the 69th session of the UN General Assembly to develop a new legally binding instrument on BBNJ under UNCLOS, and to start a negotiating process to that end.\nPreparatory Committee (PrepCom): Established by General Assembly resolution 69/292, the PrepCom was mandated to make substantive recommendations to the General Assembly on the elements of a draft text of an international legally binding instrument under UNCLOS, taking into account the various reports of the Co-Chairs on the Working Group’s work; and for the Assembly to decide at its 72nd session whether to convene an IGC to elaborate the text. The PrepCom considered the scope of an internationally legally binding instrument and its relationship with other instruments, guiding approaches and principles, as well as the elements of the package. Despite diverging views, with a wide majority of countries arguing that the PrepCom had exhausted all efforts to reach consensus, the PrepCom’s outcome, which was adopted by consensus, comprised: • non-exclusive elements of a draft internationally legally\nbinding instrument text that generated convergence among most delegations; • a list of main issues on which there is divergence of views, with the indication that both do not reflect consensus; and • a recommendation to the UN General Assembly to take a decision, as soon as possible, on convening an IGC. The UN General Assembly, in resolution 72/249, established\nthe IGC with a mandate to meet for four substantive sessions and conclude its work by the first half of 2020.\nIGC Organizational Meeting: The IGC organizational meeting took place from 16-18 April 2018. Delegates agreed to: focus IGC-1 on substantive discussions based on the elements of the package; take consensus-based decisions on the preparation process of a zero draft; and mandate President Rena Lee (Singapore) to prepare a concise document that identifies areas for further discussion, that does not contain treaty text, and that would not constitute the zero draft.\nIGC-1: At the first meeting of the IGC, held from 4-17 September 2018, delegates clarified positions on the package elements and tabled more detailed options for a process on ABMTs. President Lee suggested preparing a document that would facilitate text-based negotiations, containing treaty language and reflecting options on the four elements of the package, taking into account all inputs during IGC-1 as well as the Preparatory Committee’s report.\nIGC-2: Delegates convened for the second session of the IGC from 25 March to 5 April 2019. They deliberated based on the IGC President’s Aid to Negotiations, which contained options structured along the lines of the 2011 package. In their discussions on the President’s Aid, delegates continued to elaborate their positions on issues previously identified as areas of divergence, achieving convergence on a few areas, such as: the need to promote coherence, complementarity, and synergies with other frameworks and bodies; benefit-sharing as part of conservation and sustainable use; and EIAs being mutually supportive with other instruments. In the closing session, several called on IGC President Lee to prepare and circulate a “no-options” document containing treaty text, and to revise the meeting format, calling for a more informal set-up to facilitate indepth negotiations.\nIGC-3: Delegates at the third session of the IGC convened from 19-30 August 2019 and delved, for the first time, into textual negotiations based on a “zero draft,” containing treaty text, developed by IGC President Lee. The document’s structure addressed general provisions and cross-cutting issues, as well as the four elements of the 2011 package.\nVirtual Intersessional Work: As a consequence of the COVID-19 pandemic, delegations worked remotely from September 2020 to February 2022 via an online discussion platform to share views on the more contentious issues in the draft text. President Lee clarified that the intersessional work would not substitute negotiations at IGC-4 but would allow for clarifying positions and enhancing mutual understanding.\nIGC-4: Delegates reconvened in an in-person informal-informal setting governed by Chatham House rules, from 7-18 March 2022. With COVID-19 restrictions only permitting two representatives per delegation in the room at one time, and extremely limited observer participation, delegates addressed a revised draft text of an agreement. For the first time, delegations prepared and submitted textual proposals, many times jointly, to make progress on the draft text. Diverging views still persisted on the establishment of an ABS mechanism. On EIAs, delegates agreed to base future negotiations on a cross-regional proposal on a tiered approach to conduct EIAs, although they were unable to reach consensus on who would be ultimately responsible for decision making. On CB&TT, some delegates supported a capacity-building mechanism, with a regional group proposing a cooperation and coordination mechanism addressing all relevant sections of the agreement.\nIGC-5 Report IGC President Rena Lee opened the meeting on Monday, 15\nAugust, and introduced the further revised draft text of an agreement (A/CONF.232/2022/5), which takes into account textual proposals made during and after IGC-4. She urged delegates to show flexibility in finding common ground to form the basis of consensus. Recalling the collective call at the second UN Ocean Conference in June 2022 for the conclusion of negotiations by the end of this year, President Lee urged delegates to bring their hearts and commitment to this process, and to consider what the overall package may look like, striving to deliver a fair, balanced, implementable, and universal agreement.\nMiguel de Serpa Soares, Secretary-General of the IGC, UnderSecretary-General for Legal Affairs and UN Legal Counsel, noted that this session was required to facilitate the prompt finalization of the international legally binding instrument. He expressed hope that the 40th anniversary of UNCLOS could be celebrated by welcoming a new agreement to the Law of the Sea family. Vladimir Jares, Director, UN Division for Ocean Affairs and the Law of the Sea (UNDOALOS), provided an overview of the meeting’s documents, including the compilation of textual proposals by delegations (A/CONF.232/2022/INF.5) and information for participants (A/ CONF.232/2022/INF.4)."
    }, {
      "heading" : "Organizational Matters",
      "text" : "Adoption of the agenda and programme of work: On Monday, 15 August, IGC President Lee introduced the agenda (A/ CONF.232/2022/L.4), which was adopted, without comment. She then introduced the programme of work (A/CONF.232/2022/L.5), providing an overview of the organization of the negotiating sessions. She noted that the programme of work for the second week will be finalized towards the end of the first week, potentially\nincluding sessions on specific issues rather than on thematic clusters. Delegates approved the programme of work."
    }, {
      "heading" : "Credentials",
      "text" : "On Friday, 26 August, delegates adopted the report of the Credentials Committee (A/CONF.232/2022/8), as presented by the Chair of the Credentials Committee, Carl Grainger (Ireland), and accepted the credentials submitted after the committee meeting."
    }, {
      "heading" : "Elaboration of an International Legally Binding Instrument",
      "text" : "During the two weeks, delegates met in “informal informals” with designated facilitators, and in a plethora of small groups to draft textual proposals to make headway, especially on bracketed text. On Monday, 22 August, IGC President Lee introduced a refreshed draft text (A/CONF.232/2022/CRP.12), which took into account discussions during the first week.\nThis summary of the negotiations is organized by article, based on the refreshed text introduced on Monday, 22 August, with the understanding that nothing is agreed until everything is agreed. Articles that have been deleted or merged with other articles are not discussed.\nEditors’ Note: The meeting was held in an informal-informal setting, with speaking rights only accorded to states. Due to the nature of the informal informal setting, this part of the summary will not attribute statements to speakers.\nPreamble: On Wednesday, 24 August, delegates briefly addressed the preamble during the informal informals on crosscutting issues, facilitated by IGC President Lee. Delegates suggested changes, including to references to the UN Declaration on the Rights of Indigenous Peoples, Indigenous rights, and traditional knowledge (TK). One small group reported back on wording to recognize that knowledge held by Indigenous Peoples and local communities (IPLCs) is dynamic and evolves over generations. Others proposed additional paragraphs, including on EIAs.\nGeneral Provisions: Most articles under this part were discussed on Monday, 15 August, and Wednesday, 24 August, during informal informals on cross-cutting issues, facilitated by IGC President Lee. Delegates discussed issues related to the use of terms (Article 1) under the substantive parts, which are summarized below.\nOn the general objective (Article 2), many supported the proposed drafting to ensure the conservation and sustainable use of BBNJ. Regarding the application (Article 3), delegates considered the definition of ABNJ, which includes the high sea and the Area (defined in UNCLOS as the seabed and ocean floor and the subsoil thereof, beyond the limits of national jurisdiction). While most delegations supported this, a few opposed reference to the Area, pointing to issues of delineation of the deep seabed and the mandates of other UN bodies. Many agreed with a proposal to have a separate, narrower provision on sovereign immunity.\nOn the relationship between this Agreement and the Convention, and relevant legal instruments and frameworks, and relevant global, regional, subregional and sectoral bodies (Article 4), most delegates insisted on a reference to the rights, jurisdictions, and duties of states under UNCLOS. One delegation, opposed by many, asked to not refer to duties of states and to stipulate that the agreement shall not prejudice existing international agreements.\nDelegates discussed a provision related to without prejudice (Article 4 bis), setting out that any act or activity undertaken on the basis of the agreement shall be without prejudice to, and shall not be relied upon as a basis for asserting, supporting, furthering or denying any claims to, sovereignty, sovereign rights or jurisdiction.\nSome delegations supported deleting the reference to “asserting, supporting, furthering or denying,” claims to sovereignty, while others supported redrafting the provision. One proposed changing the title to “scope.”\nOn general principles and approaches (Article 5), delegations considered, among others: • the polluter pays principle; • the common heritage of humankind principle; • the principle of equity and/or the fair and equitable sharing of\nbenefits; • the application of precaution/precautionary principle/\nprecautionary approach; • integrated approach; • an approach that builds ecosystem resilience to the adverse\neffects of climate change and ocean acidification, and restores ecosystem integrity; and\n• the best available science and scientific information, as well as relevant TK of IPLCs; and • the special circumstances of small island developing states (SIDS). Delegates broadly supported text related to international\ncooperation (Article 6). Regarding the provision that parties shall cooperate, some delegates preferred to specify “members thereof” in regard to cooperation with relevant international frameworks and bodies (IFBs), while others said this was not necessary.\nMarine Genetic Resources, Including Questions on the Sharing of Benefits: Facilitated by Janine Coye-Felson (Belize), the informal informal discussions on MGRs took place on Monday, 15 August, Tuesday, 16 August, Thursday, 18 August, Friday, 19 August, Monday, 22 August, Tuesday, 23 August, Wednesday, 24 August, and Thursday, 25 August. Delegates also met informally on Friday, 26 August. This part of the draft text was subject to the most intense deliberations in both informal informal sessions and in small group deliberations throughout the meeting.\nOn the use of terms (Article 1) related to MGRs, delegates considered the terms: access ex situ, including as digital sequence information (DSI); biotechnology; collection in situ; derivative; MGRs; and utilization of MGRs. On the definition of MGRs, opinions varied between two options. The first option states that MGRs mean “any genetic material of marine plant, animal, microbial or other origin containing functional units of heredity and noncoding regions of nucleic acids, with actual or potential value of their genetic and biochemical properties, including genetic information.” The second states that MGRs are “any material of marine plant, animal, microbial or other origin containing functional units of heredity of actual or potential value.”\nOn objectives (Article 7), one regional group proposed that the chief objective should be to promote the scientific understanding of MGRs in ABNJ as a fundamental contribution to the implementation of the agreement for the conservation and sustainable use of marine biodiversity. Dissenting, a regional group underlined that the purpose of the MGRs part of the agreement is clearly outlined in the 2011 package. A small group provisionally agreed to rephrase the approach to objectives, suggesting that “the objectives of the MGRs part are”: the fair and equitable sharing of benefits from MGRs of ABNJ; the building and development of capacities of parties to carry out activities with respect to MGRs of ABNJ; the generation of knowledge, scientific understanding, and technical innovation; and the development and transfer of marine technology in accordance with the agreement.\nSome delegations noted the objectives should promote the transfer of marine technology on mutually agreed terms (MAT). One delegation called for the promotion of the development and transfer of marine technology on MAT, taking into account technology holder’s rights.\nOn application (Article 8), delegates addressed the agreement’s material, temporal, and geographical scope. The article contains two options with one of them applying the agreement’s provisions to MGRs collected in situ in ABNJ after the entry into force of the agreement for the respective party. The second option, in addition to MGRs collected in situ, includes those accessed ex situ¸ including as DSI. The article further contains an exclusionary clause on the use of fish as a commodity and/or on fishing and fishing activities regulated under relevant international law.\nDelegates offered suggestions to streamline the text, combining the material and temporal scopes. A regional group queried the modalities in case of change of use/intent, noting that a fish may be harvested as a commodity and, subsequently, researched for its genetic properties. A small group agreed that the provisions of this part of the agreement shall not apply to fish and fishing, with the exact formulation on the latter still under discussion. Delegations also generally agreed on the need to refer to marine science-related activities, with discussions ongoing on the exact language.\nDelegates also discussed activities with respect to MGRs of ABNJ (Article 9). Several delegations suggested deleting provisions on: MGRs of ABNJ also found in areas within national jurisdiction and the respective rights of coastal states; not claiming sovereign rights over MGRs of ABNJ; and the utilization of MGRs for the benefit of humankind, while considering the needs of developing states.\nOthers preferred amending the provision on the benefit of humankind to note that the utilization of MGRs of ABNJ shall be for the interest of all states and the benefit of humankind as a whole, particularly for the benefit of advancing scientific knowledge and further promoting the conservation and sustainable use of marine biodiversity.\nRegarding the collection in situ of MGRs of ABNJ (Article 10), a regional group suggested restructuring the article to include all traceability aspects and ensure operationalization of benefit-sharing modalities. Another regional group highlighted the need to refer to “access” rather than “collection” of MGRs in ABNJ, including in situ, ex situ, derivatives, and DSI. A third regional group suggested addressing the fair and equitable sharing of benefits at the stage of collection and commercialization separately. Individual states also suggested restructuring, with one proposing that all technical aspects on notification be grouped under the section on the clearinghouse mechanism (CHM). Another suggested addressing issues around the notification system and benefit-sharing in distinct articles.\nOn the need for parties to ensure the kind of information that is to be transmitted to the CHM at least six months prior to the collection of MGRs in ABNJ, two states noted that a timeframe would not be necessary prior to the collection of MGRs. Another stressed that notifications need to remain pragmatic, reflecting the inherent uncertainty of marine scientific research.\nSeveral regional groups and states supported a provision on access to TK of IPLCs associated with MGRs of ABNJ (Article 10 bis). One delegation proposed that this issue pertains more to benefit-sharing than to access to MGRs, and another suggested conditioning access to TK of IPLCs to free, prior, and informed consent, and MAT. Many expressed interest in redrafting the provision.\nOn fair and equitable benefit-sharing (Article 11), the revised draft text of the agreement contains two options. The first refers to non-monetary benefits arising from the collection in situ of MGRs from ABNJ. The second encompasses both monetary and nonmonetary benefits arising from the collection in situ of MGRs from ABNJ, from access to such resources ex situ, including as DSI, and from the utilization of such resources.\nDelegates’ opinions on the two options diverged along developing/developed country lines. On one hand, some stressed that benefit-sharing must be mandatory, including both financial and non-financial elements, all to be shared equitably. On the other, those who supported the second option argued that the benefitsharing system ends with the uploading of the genetic sequence in a public database and the information placed in the clearinghouse, which should be accompanied by capacity-building measures to level the playing field. They highlighted that evidence shows that little value currently flows from MGR utilization from ABNJ, including DSI.\nDelegates also discussed an ABS mechanism (Article 11 bis), originally proposed by a cross-regional group of developing countries. The proponents outlined the need for a lean ABS expert body, noting that this would be separate from the proposed scientific and technical body. One delegation, supported by a few others, opposed this mechanism, noting the absence of monetary benefits to be shared. One regional group underlined their attachment to a provision on the sharing of monetary benefits through the financial mechanism, with the modalities to be determined by the Conference of the Parties (COP), underscoring that in addition to marine scientific research, bioprospecting towards commercialization of MGRs of ABNJ should be included in the agreement to futureproof it. Calling to decouple the provisions on access from those on benefit-sharing, one delegation expressed hesitance to agree to the related track-and-trace system that would operationalize monetary benefit-sharing.\nAcknowledging the central role of this provision in the new agreement, one delegation, supported by many, lamented a seeming “lack of sincerity” in discussions at this stage of negotiations. He highlighted his country’s experience in the collection and commercialization of MGRs, noting that any profits are higher than the collection costs. Describing the track-and-trace system, he further noted that marine scientists are already obligated to submit unique identifiers of geographic coordinates from collection sites, and that, in applying for a patent, one must disclose the origin of any samples. He pointed to UNCLOS Article 82 as a precedent for monetary benefit-sharing, and stated that the intellectual property rights provisions in the agreement will help seal any loopholes related to monetary benefit-sharing.\nOn intellectual property rights (Article 12), a number of delegations supported reference to respecting the rights and obligations of parties to the World Trade Organization (WTO) and the World Intellectual Property Organization (WIPO). One regional group, supporting a delegation, noted that the initial thrust of the provision was to address patents on commercialization of MGRs from ABNJ, pointing to text outlining this position submitted in 2019. Delegates could not reach agreement on a provision noting that parties shall implement the agreement and relevant agreements under WIPO and the WTO in a mutually supportive and consistent manner. A regional group suggested using language similar to Article 16 (access to and transfer of technology) of the CBD on intellectual property rights being supportive of, and not running contrary to, the objectives of this part of the agreement.\nDelegates also considered monitoring and transparency (Article 13), which contains two distinct options on monitoring and transparency, and on a transparency system for benefit-sharing.\nMeasures Such as Area-Based Management Tools, including Marine Protected Areas: Informal informals on this section were facilitated by Renée Sauvé (Canada) on Tuesday, 16 August, Wednesday, 17 August, Thursday, 18 August, Friday, 19 August, Tuesday, 23 August, Wednesday, 24 August, and Thursday, 25 August. Delegates also met informally on Friday, 26 August. This part of the draft text was also subject to intense deliberation in in small groups throughout the meeting.\nDelegates discussed two options for a definition of ABMTs (Article 1.13). Both options define them as a tool, including an MPA, for a geographically defined area through which one or several sectors or activities are managed, but differ on the aim of ABMTs, with the first option stressing achieving conservation and sustainable use objectives. The second option differentiates between MPAs focusing on conservation objectives and ABMTs addressing both conservation and sustainable use objectives. On the definition of MPAs, a small group reported back, noting that they had settled on defining MPAs, as “a geographically defined marine area that is designated and managed to achieve specific conservation objectives and may allow, where appropriate, sustainable use, provided it is consistent with the conservation objectives.”\nOn the objectives (Article 14) of ABMTs, including MPAs, some proposed to have an overarching chapeau referring to the overall objective of maintaining BBNJ. Regarding the provision on rehabilitation and restoration of ecosystems, many asked to include “protection” as well as a provision on capacity building. Some asked to reintroduce the reference to networks of MPAs in the provision on conserving and sustainably using areas requiring protection.\nOn proposals (Article 17), most delegations indicated general agreement with the provision while proposing amendments, including for “establishment of” ABMTs and broad collaboration with stakeholders, which one regional group wanted to define. On key elements for proposals, additions included: references to scientific knowledge and the TK of IPLCs; specific human activities to include submarine cables; and reference to a management plan rather than priority areas. One group also commented on the annexed list of indicative criteria. Some delegates indicated readiness to have the COP review criteria rather than instituting an amendment process.\nIdentification of areas (Article 17 bis) stipulates that ABMTs, including MPAs, shall be identified by reference to a list of indicative criteria, taking into account, among others, the application of precaution/precautionary approach/precautionary principle. Proposed additional criteria included: sustainability of reproduction; existence of conservation and management measures; taking into account socio-economic factors; forming a network of MPAs; the special circumstances of SIDS; and considering criteria already established by other IFBs. The article also includes two options related to the use of criteria by proponents and that the scientific and technical body (STB) takes these into account when reviewing the proposals.\nA small group then presented a proposal merging provisions on identification of areas (Article 17) into provisions on proposals (Article 17 bis) and assessment of proposals (Article 17 ter). Many welcomed the streamlined structure with some reserving the right to return to the wording, while others disagreed with the process of tabling proposals at the last minute.\nOn consultation on and assessment of proposals (Article 18), some suggested integrating the proposed preliminary review with previous provisions. Some supported additional language on the assessment of proposals made for ABMTs in “high seas pockets,” which are high seas areas completely surrounded by states’ exclusive economic zones.\nOn decision-making (Article 19), many delegations recognized a core role for the COP, while one delegate said that there is no UN General Assembly mandate to create new structures, stating that establishment of ABMTs is the prerogative of IFBs. Some delegations favored including an opt-out provision, while others pointed to possible emergency measures. One delegation suggested an additional provision that, upon establishment or amendment by an IFB, ABMTs established by the COP shall be amended or revoked.\nThe most controversial provisions were those on the role of the COP in regard to ABMTs and respecting the role of IFBs. In their discussions, some insisted on a reference to complementarity. A few suggested that the COP only operate where there are no IFBs. Some suggested that the COP can make recommendations to IFBs, noting that these bodies would take their own decisions, with others suggesting stating that other international agreements shall not be undermined.\nMany delegates welcomed a paragraph noting that the COP shall take decisions on the establishment of ABMTs, including MPAs, and related measures on the basis of the final proposal and the draft management plan, taking into account the consultation process. Discussion focused on the relationship between the role of the COP and the IFBs, centering on not undermining the IFBs’ respective mandates.\nThree delegations tabled a compromise proposal based on small group discussions on the matter, speaking to the powers of the COP in decision making. Some welcomed that the COP may, where proposed measures are within the mandate of IFBs, make recommendations to BBNJ parties as well as to IFBs to promote the adoption of relevant measures through such IFBs in accordance with their mandates. Others said those recommendations should be directed to parties and not IFBs directly. Two regional groups and a delegation proposed additional language on cases where “an ABMT, including an MPA, established under this part subsequently falls, either wholly or in part, within the national jurisdiction of a coastal state, the part within national jurisdiction shall immediately cease to be in force. The COP at its next meeting shall review any part that remains beyond national jurisdiction and decide whether to amend or revoke the ABMT, including an MPA, as necessary.” Some supported the provision, while others indicated that such ABMTs should not automatically cease to exist but be allowed to continue “as necessary.”\nOn implementation (Article 20), many supported elaborating on the disproportionate burden on SIDS and/or least developed countries. On promoting the adoption of measures with IFBs, some suggested stating “as appropriate.”\nDelegates then discussed a provision on emergency measures (Article 20 ante) in cases where an activity presents a serious threat to marine biodiversity of ABNJ, or when a natural phenomenon or human-caused disaster has, or is likely to have, a significant adverse impact. Many supported the provision, noting it future proofs the agreement, others, considering the call not to undermine the mandates of existing IFBs, did not support its inclusion.\nOn monitoring and review (Article 21), there are provisions on: • parties reporting to the COP on the implementation of ABMTs\nand related matters, making the report publicly available; • monitoring and reviewing ABMTs by the STB; • assessing effectiveness of measures and progress through the\nreview; • taking the necessary measures after the review in relation to the\nABMT; and • inviting IFBs to report on the implementation of measures they\nhave established. Some proposed that, in addition to the reports, the STB advice and recommendations also be made publicly available. A crosscutting group reported on text on TK, that the COP shall perform these functions “on the basis of the best available science and scientific information, as well as, where available, relevant TK of IPLCs.” Regarding a closing provision on not using the lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm, while some delegations preferred the “precautionary principle,” a number of regional groups preferred “precautionary approach,” which emerged as a likely compromise.\nEnvironmental Impact Assessments: The informal informals on EIAs, facilitated by René Lefeber (Netherlands), took place on Tuesday, 16 August, Wednesday, 17 August, Thursday, 18 August, Friday, 19 August, Monday, 22 August, Tuesday, 23 August, and Thursday, 25 August. Delegates also met informally on Friday, 26 August. This part of the draft text was also subject to intense deliberation in small group deliberations throughout the meeting.\nOn the definition of cumulative impacts (Article 1.9), delegates were split between two options, with some being flexible to work on either and others preferring not to include a definition. A regional group suggested: referring to “combined” impacts on the same ecosystems; and deleting reference to “past, present, or reasonably foreseeable activities.”\nOn definition of EIAs (Article 1.11), delegations discussed three options. The first defines EIAs as processes to evaluate the potential environmental impacts of an activity with an effect on areas within or beyond national jurisdiction, “taking into account, inter alia, interrelated social and economic, cultural, and human health impacts.” Others supported an option defining an EIA as a process for assessing the potential effects of planned activities, carried out in ABNJ, under parties’ jurisdiction or control, that may cause substantial pollution of, or significant and harmful changes to, the marine environment. Many were amenable to an amended compromise version, which defines an EIA as a process to identify, predict, and evaluate the potential effects that an activity may cause in the marine environment in the short-, medium- and long-term, so as to take measures to address the consequences of such an activity prior to its commencement. One delegation suggested not including a definition at all.\nOn objectives (Article 21 bis), several delegations supported addressing the importance of operationalizing EIA provisions under UNCLOS by establishing processes, thresholds (and guidelines) for conducting and reporting assessments by parties. Views diverged on whether to include cumulative impacts, transboundary impacts, and strategic environmental assessments (SEAs) as objectives of the EIA part of the agreement. Delegates debated additional objectives related to preventing significant adverse impacts and strengthening the capacities of developing states to prepare EIAs and SEAs.\nOn the obligation to conduct EIAs (Article 22), delegates debated the merits of binding language or whether to refer to voluntary guidance. There was broad agreement to include the three existing provisions on: • assessing the potential effects of activities under their\njurisdiction, with debate on whether to refer to planned or proposed activities;\n• necessary legislative and policy measures, discussing whether there should be further measures; and • whether the requirement to conduct EIAs applies just to activities in ABNJ or all activities that have an impact on ABNJ. Delegates differed over an opt-in clause for EIA provisions\nunder the instrument to apply to activities in areas within national jurisdiction if they have likely impacts on ABNJ, and to thereby increase transparency. In this regard, one regional group proposed two preambular paragraphs: recognizing the obligation to assess the effects of activities that may cause pollution of marine areas within or beyond national jurisdiction; and, mindful of the obligation, to ensure that pollution does not spread beyond the area where sovereign jurisdiction is exercised.\nOn the relationship between this agreement and EIA processes under relevant IFBs (Article 23), delegates focused on a paragraph noting that no EIA is required if an EIA has been conducted under a competent IFB, with some urging comparison of EIAs under relevant IFBs, whereas a few supported requiring no such comparison. Many delegates spoke to the importance of substantive and functional equivalency of EIAs conducted by IFBs. Many supported that the COP develop procedures for the STB to coordinate with relevant IFBs to regulate activities in ABNJ. Opinions diverged on two options on developing global minimum standards and/or guidelines for the conduct of EIAs by the STB with the collaboration of IFBs. On a provision on the monitoring, reporting, and review of activities that meet the criteria for not conducting an EIA, some states noted that activities conducted under IFB standards should be monitored and reviewed under each IFB.\nOn thresholds and criteria, and/or processes for EIAs (Article 24), delegates discussed two options. One includes reference to screening for any planned activity in the marine environment that may trigger minor or transitory effects and outlines a tiered approach for addressing these activities. The other aligns with UNCLOS Article 206 (assessment of potential effects of activities), setting out measures to address planned activities under states’ jurisdiction or control in ABNJ, which may cause substantial pollution or significant and harmful changes to the marine environment. Some delegates favored an expanded “call-in mechanism,” with most agreeing that full EIAs are only required when the threshold under UNCLOS is met, but not agreeing on the process where only a low threshold is met. Some opposed expansive provisions on EIAs, noting that these are under national jurisdiction.\nOn cumulative and transboundary impacts (Article 25), some wanted to retain clear definitions of these, while others suggested integrating this article in other parts of the text.\nOn the process for EIAs (Article 30), delegates tried to streamline a lengthy and technical article, which includes elements on: screening; scoping; impact assessment and evaluation; and mitigation, prevention, and management of potential adverse effects. It further includes provisions on joint EIAs as well as EIAs conducted by third parties, including the potential creation of a pool of experts. On making publicly available relevant information in cases where no EIA is required, some suggested that all screening decisions should be made publicly available. Many supported\nconducting joint EIAs as well as the involvement of third parties, including creating a pool/roster of experts. Opinions diverged on whether the COP or the state proponent of the activity will decide to conduct an EIA after third-party screening.\nOn public notification and consultation (Article 34), opinions varied between two options outlining the procedures to be established, but delegates still generally agreed that the procedure needs to be transparent, inclusive, and proactive.\nOn EIA reports (Article 35), some supported the content of such reports, offering additional suggestions. Different opinions were tabled on whether the party shall publish the report with the secretariat issuing relevant notifications, or whether the party should publish the report with the STB. A state offered language on financial due diligence.\nOn a controversial article on decision making (Article 38), delegates considered a compromise foreseeing that “at the request of a party, the COP may provide advice and assistance to that party when determining if a planned activity under its jurisdiction or control may proceed.” Regarding EIAs of convenience, delegates could not reach agreement on one of two options: leaving it entirely under the jurisdiction of the party if an activity may proceed; or stating that this only applies if the activity has equal or less impact than activities that require EIAs, as set out under Article 23.\nOn monitoring (Article 39), delegates’ opinions diverged on two options: the continuous monitoring of environmental, social, economic, cultural, and human health impacts/effects in accordance with the conditions set out in the activity’s approval; or determining the effects of activities that are likely to pollute the marine environment, in accordance with UNCLOS Articles 204-206 (monitoring and environmental assessment).\nOn reporting on impacts of authorized activities (Article 40), delegates discussed two options: ensure reporting on the monitoring results at appropriate intervals; or reporting, including collective reporting, on monitoring and reviewing results. Some noted that linking reporting with review complicates the provision. Delegations agreed that the reports shall be submitted to the clearinghouse mechanism, but opinions varied on further submitting them to the STB. Many supported the STB considering the reports to develop best practices and/or guidelines.\nRegarding the review of authorized activities (Article 41), opinions diverged on the two options. One notes that, if adverse impacts are identified during monitoring, the party shall review the decision to authorize an activity. The other includes specific steps in case of significant adverse effects, including inviting recommendations from the STB for a COP decision.\nOn guidance to be developed by the STB (Article 41 bis), delegates debated whether the STB would develop standards and/ or guidelines or guidance for consideration by the COP. Many supported that the STB develop standards/guidelines/guidance on assessment of cumulative impacts in ABNJ.\nOn SEAs (Article 41 ter), many supported a SEA-related obligation to future proof the agreement and manage cumulative impacts. Opinions further diverged on the definition, with some reiterating a suggestion to refer to SEAs as a process for assessing the potential effects of plans or programmes carried out in ABNJ, under the jurisdiction or control of parties that may cause substantive pollution of, or significant and harmful changes to, the marine environment. Others preferred not to define the term.\nCapacity Building and the Transfer of Marine Technology: This issue was discussed in informal informals led by IGC President Lee on Tuesday, 16 August, Wednesday, 17 August, Friday, 19\nAugust, and Thursday, 25 August. Delegates also met informally on Friday, 26 August, and throughout the meeting in small group sessions.\nOn objectives of CB&TT (Article 42), many supported additions with regard to marine scientific research, cooperation, and conducting EIAs and SEAs, while reference to the latter was opposed by some. Others expressed reluctance to add more detail, urging a streamlined provision. One delegate reiterated that they did not want detailed sections on objectives in each part but rather a general one and asked to delete this article.\nOn cooperation in CB&TT (Article 43), delegates agreed to text noting that parties shall cooperate to assist developing country parties through capacity building and the development and transfer of marine technology. They considered text that parties shall cooperate at all levels and in all forms, including through partnerships with and involving all relevant stakeholders, such as, where appropriate, the private sector, civil society, and IPLCs.\nOn modalities for CB&TT (Article 44), some regional groups called to “ensure” CB&TT for developing states, while others preferred to use UNCLOS language “promoting” CB&TT, while also debating self-assessment of needs and priorities or whether there is a need for external assessments. Delegations also considered the role of the COP in providing guidance on CB&TT modalities and procedures, discussing the timeframe.\nOn additional modalities for the transfer of marine technology (Article 45), several delegations emphasized that parties “shall ensure” the transfer of marine technology, with others preferring that they “endeavor to ensure.” Delegates discussed the transfers taking place on “fair and most favorable” or “reasonable” terms, including on concessional and preferential terms, and along “mutually agreed terms.” Following small group discussions, delegates reported that “marine technology transferred pursuant to this part shall be appropriate, relevant and, to the extent possible, reliable, affordable, up to date, environmentally sound, and available in an accessible form for developing parties.” Some insisted on either deleting the reference to providing incentives to enterprises and institutions, which was not acceptable to others, or including the exact language from the WTO Agreement on Trade-Related Aspects of Intellectual Property Rights (TRIPS).\nOn types of CB&TT (Article 46), many delegates supported a provision listing some types of CB&TT, and some asked to: refer to research results and include a reference to financial resources in the chapeau; add personnel; delete reference to biotechnology; and move the reference to prior informed consent to make clear it relates to IPLCs. Regarding a paragraph on the COP or a subsidiary body developing a list, a country grouping proposed having a specific paragraph referring to a CB&TT committee and the COP further developing the indicative list. Many also supported, while others opposed, a proposal to reintroduce the annex with an indicative, non-exhaustive list of CB&TT activities, so it forms part of the agreement, and can be periodically reviewed and amended more effectively. A small group reported back on reintroducing an indicative list in a second annex. A regional group reported on compromise language on “in line with the free prior and informed consent of IPLCs, as appropriate.”\nInitially delegates considered three options related to monitoring and review (Article 47) focusing on common elements running through the options related to: assessment and review of needs and priorities of (developing) states; review of funding support; performance measurement; and future-looking recommendations and follow-up. On the monitoring and review body, views diverged\nover whether this should be a function of the COP, or of a separate committee with specialized membership, which seemed to become the emerging consensus.\nOn the resulting CB&TT mechanism (Article 47 bis), one regional group asked for detailed additions on issues to be covered under the mechanism, opposed by others who suggested that this could be dealt with by the COP at a later stage. Delegates agreed to more general language that the CB&TT committee shall perform the functions assigned to it under this agreement.\nInstitutional Arrangements: This section was discussed on Thursday, 18 August, in an informal informal on cross-cutting issues, facilitated by Thembile Joyini (South Africa).\nOn the COP (Article 48), delegates queried language on the COP adopting interim or emergency measures to address serious threats to BBNJ, a provision which was later discussed under ABMTs. Many regional groups and delegations were amenable to include language on the COP periodically reviewing the agreement’s effectiveness. One delegation preferred a review conference under a framework agreement, not a COP.\nOn the STB (Article 49), some delegates proposed to refer to technical, in addition to scientific, expertise. One group of states asked to list the different areas of expertise members should hold, and to prioritize equitable geographical representation. A regional group requested a reference to gender balance.\nOn the secretariat (Article 50), one regional group proposed a new, standalone, dedicated secretariat, noting that assigning duties to UNDOALOS would mean co-mingling budgetary resources with other UN bodies. In support of this, a number of regional groups and other delegates favored a standalone body with full competence, solely dedicated to the agreement. Another regional group, supported by a number of delegates, preferred UNDOALOS as the secretariat, due to the immediacy of the matter, the functions, and their expertise. Delegates also noted that states have dutystations in New York and cautioned that budget conversations for standalone secretariats can be difficult. One delegate urged caution in designating a new secretariat and asked which organization would host it. The proponent responded that it should not be part of an existing institution and the first COP should designate the location. Most delegates welcomed UNDOALOS serving as interim secretariat.\nDelegates discussed the role of the clearinghouse mechanism (Article 51) in conjunction with other parts of the text.\nFinancial Resources and Mechanism: This issue was discussed on Friday, 19 August, in an informal informal facilitated by IGC President Lee. Delegates considered funding (Article 52). One large grouping made an overarching statement requesting distinct provisions for institutional and non-institutional funding. They insisted that financial resources have to be adequate, underlining the need for: mandatory contributions to facilitate developing country participation and CB&TT; and the creation of a robust finance committee.\nMany asked to delete the reference to assessed contributions and some also to payments by private entities. Some delegates pointed out that the removal of the requirement for assessed contributions would make funding unpredictable. A large grouping suggested that one cannot say CB&TT is a key implementing function and then not allocate any mandatory funding to it, pointing out that capacitybuilding funds are part of many core budgets.\nOne regional group suggested the Global Environment Facility (GEF) as one of the funding institutions for the special fund, also proposing that the financial mechanism shall include any other\nfunding modality identified as required for implementation. One country grouping called on delegations to consider other sources of innovative funding, noting the dearth of ocean financing. Another delegation underlined the need for different funds, with different modalities to guarantee developing states access to implementation financing. A representative of the GEF cautioned that financing from multiple funds can introduce complexities that could hamstring access to funding; and clarified that the GEF would not be a source of financing for the special fund.\nDelegations then assessed two options on the review of financing. The first detailed the establishment of a working group on financial resources to periodically report and make recommendations on the identification and mobilization of funds. The second outlined that the COP would undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness, and accessibility of financial resources. Many delegations supported merging the two.\nImplementation and Compliance: Article 53 was addressed on Monday, 22 August, in an informal informal facilitated by Victoria Hallum (New Zealand). In their discussions, delegates addressed two options. The first notes that parties shall ensure and monitor implementation, stipulating that the COP may adopt procedures and/or mechanisms to promote compliance. The second is more comprehensive and includes the establishment of an implementation and compliance committee.\nSettlement of Disputes: This issue was addressed on Monday, 22 August, in an informal informal facilitated by Victoria Hallum.\nOn the obligation to settle disputes by peaceful means (Article 54) and prevention of disputes (54 bis), there was strong general agreement. A large grouping of states, supported by many, asked to clarify that the dispute settlement obligation “concerns the interpretation or application of this agreement,” with another delegation asking to specify “applicable” disputes.\nOn disputes of a technical manner (Article 54 ter), many delegates supported the provision, with one delegation suggesting clarifying that technical matters include scientific ones.\nRegarding procedures for settlement of disputes (Article 55), delegates considered two options. The first calls for a mandatory dispute settlement mechanism, which was supported by many; and the second sets out a voluntary process, which was supported by a few. The first option foresees the dispute settlement procedures in this part applying mutatis mutandis to UNCLOS, whether or not states are also parties to the Convention, which raised concerns about non-parties. Some proposed including an additional provision noting that “nothing is this agreement shall be interpreted as conferring jurisdiction upon a court or tribunal, on an issue whose consideration involves concurrent consideration regarding jurisdiction, regarding continental or insular land territory of that party.”\nMany delegations supported text related to provisional arrangements (Article 55 bis), with some suggesting aligning the language with similar articles under UNCLOS and the UN Fish Stocks Agreement.\nOn advisory opinions (Article 55 ter), two regional groups and several individual delegations supported the text, which sets out that the COP may decide, by a two-thirds majority, to request the International Tribunal for the Law of the Sea (ITLOS) to give an advisory opinion on any legal question arising within the agreement’s scope. Several others called for the deletion of this provision, with one noting that it could lead to advisory opinions on the competence of another body, without that body’s consent. One\ndelegation noted that the provision could be revised to clearly define the scope of the advisory opinion provided by ITLOS.\nFinal provisions: On Monday, 15 August, facilitated by IGC President Rena Lee, the Conference addressed articles related to final provisions (Articles 56-70), including on: right to vote; signature; ratification, approval, acceptance and accession; division of the competence of regional economic integration organizations (REIOs) and their members in respect of the matters governed by the agreement; entry into force; provisional application; reservations and exceptions; declarations and statements; amendment; denunciation; annexes; depository; and authentic texts.\nOn the right to vote (Article 58 ante), two delegations asked to delete the provision with one noting that this provision is usually not part of the final provisions and rather addressed in the rules for the COP. One regional group asked to only retain language on states parties voting. Another delegation, while expressing support for REIO parties to have a vote, asked to specify that the votes are to be equal to the number of member states that are party to the agreement “that are present and voting,” so that they cannot vote for member states that are absent during voting procedures. A party proposed voting rights for REIO members that are “present and duly accredited.” One regional group opposed, noting the requirement for REIOs to be able to vote for all their member states, pointing out that the group intends to contribute both as an organization and as individual state parties. A few parties requested further clarification on past practice regarding voting rights for REIO members.\nRegarding the division of competence of REIOs and their members (Article 59bis), a regional group suggested bracketing the provision, noting that such a division is a political process that often lacks clarity. Two delegations suggested deleting the provision, noting that it was superfluous. Another opined that the wording is fairly standard in international treaties, pointing to Articles 22 and 23 of the UN Framework Convention on Climate Change (UNFCCC).\nAnnexes: The two annexes contain indicative criteria for identification of areas, and types of CB&TT."
    }, {
      "heading" : "Discussion on the Way Forward",
      "text" : "At 8:00 pm on Friday, 26 August, IGC President Lee opened the plenary session, apologizing for not having recognized China’s request for the floor at the end of the suspended 3:00 pm plenary.\nStressing that this is a member-state-led process, CHINA underlined that a document to further negotiations circulated by the IGC President on three important outstanding issues did not represent consensus. He highlighted that, in the drafting of this document, all views should have been treated equally and the document should have reflected all issues. He said that caution should be applied when presenting consensus-based text as a basis for negotiation, pointing to the further refreshed draft circulated on Friday morning.\nIn support, the RUSSIAN FEDERATION stated that the document was the IGC President’s view of what a compromise could look like, noting that they did not understand the logic behind the provisions chosen in the further refreshed draft. He underlined that the basis for future negotiations should reflect delegations’ positions, noting that some were omitted from the text. He also called for clarity on the proliferation of small working groups proposing text for parts of the agreement, noting that it has been difficult for small delegations to participate in these groups, and that text from these groups cannot be taken as reflecting consensus.\nThe facilitators of the informal informals then presented oral reports of the outcomes of the discussions held over the duration of the meeting.\nIGC-5 President Lee proposed the way forward, taking into account the reports from the facilitators and the “excellent progress made.” She noted that the Conference was closer to the finish line than ever before but acknowledged the need for more time to cross it. Based on feedback from delegations and consultations with the Bureau, she proposed, and delegates agreed, to suspend IGC-5 and resume the meeting at a subsequent date. IGC President Lee said she would also consult with the Bureau on the organization of work. She announced that she would take the necessary steps to request the UN General Assembly to convene a resumed session of IGC-5, with the exact dates to be communicated."
    }, {
      "heading" : "Closing Statements",
      "text" : "During plenary on Friday, 26 August, Pakistan, for G-77/CHINA, expressed their appreciation to IGC President Lee, noting that the creation of this vital instrument has been challenging. He reminded delegates of the essential elements of the package agreed to in 2011 and said that the principle of the common heritage of humankind should underpin the work on BBNJ, including the fair and equitable sharing of benefits from the sustainable use of MGRs.\nWhile expressing disappointment that the negotiations could not be concluded at this meeting, Barbados, for the CARIBBEAN COMMUNITY, said they trust that all the work to date will be preserved for the resumed session. In support, Namibia, for the AFRICAN GROUP, expressed willingness to progress the work from this meeting, and noted that balanced intersessional work might help create a better understanding for the resumed session.\nSamoa, for PACIFIC SMALL ISLAND DEVELOPING STATES, shared the commitment of their members expressed through their participation at this meeting, which cost nearly USD 250,000. She noted that these funds could have been directed at basic services for their people but had been spent to ensure their full participation. She welcomed the balancing of delegations’ interests in the draft text, and expressed faith that the IGC can “bring the ship into harbor” in the near future. Highlighting the special circumstances of SIDS, Antigua and Barbuda, for the ALLIANCE OF SMALL ISLAND STATES, said they came to this meeting ready to finalize the negotiations and urged commitment to conclude an ambitious treaty at the next session.\nThe EUROPEAN UNION noted the progress made on EIAs as well as the proposals on MGRs for benefit-sharing and towards designating MPAs in ABNJ, and called for the next session to conclude with a high-level segment to agree on a treaty. Noting that the dynamics of negotiations have improved, including through collective drafting exercises, Mexico, for the CORE LATIN AMERICAN GROUP, said IGC-5 has achieved the most progress to date towards a robust treaty, noting their flexibility had not been shared by all, making it difficult to reach agreement, especially with regard to MGRs and benefit-sharing and on the principle of the common heritage of humankind. He supported the approach to suspend this session and reconvene as soon as possible, urging support in all official languages and identification of the key issues where political agreements are still needed. Nepal, for LANDLOCKED DEVELOPING COUNTRIES, said that conservation of BBNJ still lacks an inclusive regime as part of the common heritage of humankind.\nWelcoming the impeccable work of the facilitators, EGYPT, as the United Nations Framework Convention on Climate\nChange (UNFCCC) COP 27 President, expressed commitment to international action to protect the environment, including through the High Ambition Coalition on BBNJ. Expressing appreciation for UNDOALOS’ work, IRAN requested ensuring full participation to address the amount of work ahead to make it across the finish line. The PHILIPPINES stressed the importance of marine technology transfer, as well as fair and equitable sharing of benefits.\nTÜRKIYE urged aiming for universality, highlighting the importance of the provisions on the legal status of non-parties and dispute settlement. ICELAND noted the unprecedented progress and changed mindset with delegates thinking about next steps and called it a turning point with more progress made in two weeks than in the previous decade. CHILE noted the better understanding of difficult points and readiness to fill important gaps that are also relevant for other negotiations, including the CBD post-2020 global biodiversity framework.\nNICARAGUA requested that the resumed meeting hold limited small group sessions, employ all official UN languages throughout the entire process, and effectively integrate proposals from all states. She reserved the right to send comments once they have the Spanish version of the text. CANADA, also for AUSTRALIA, NEW ZEALAND, and NORWAY, supported the proposed way forward and urged preserving the progress made in the text developed to date by annexing it to facilitators’ reports or even simply posting it online.\nCOSTA RICA called on delegations to return to the resumed session with the sense of urgency needed to conclude work on the treaty. Welcoming the chance to resume work based on the further refreshed draft treaty text, INDIA called for the agenda to reflect any planned small group work. Calling for a transparent, stateled process towards a new agreement, VENEZUELA saluted the decision to suspend the Conference. THAILAND and INDONESIA underlined the common heritage of humankind principle as underpinning the BBNJ negotiations.\nThe FEDERATED STATES OF MICRONESIA welcomed the inclusive and transparent manner in which the IGC had been led. Stating that “we must pick up where we left off,” MONACO welcomed the revised and refreshed draft texts used as the basis for IGC-5. Expressing their disappointment at not having concluded treaty negotiations, TANZANIA reiterated their commitment to the process.\nThe MALDIVES expressed disappointment over not concluding the agreement due to lack of time and called for adopting an ambitious, universal, and practical agreement as soon as possible. The UK highlighted an emerging consensus across the agreement, urging delegates to carry the hard work forward to ensure ocean health. The DOMINICAN REPUBLIC stressed SIDS’ vulnerability to many threats, underscoring that the conservation and protection of the ocean is a fight against the clock, urging not to let the momentum fade.\nECUADOR emphasized the need to operationalize the common heritage of humankind principle, noting that additional efforts are needed for an implementable agreement. The REPUBLIC OF KOREA stressed the sense of urgency to conclude the agreement and the need for flexibility to cross the finish line, following the steps taken at IGC-5. HAITI highlighted the need to fully recognize MGRs of ABNJ as common resources of humanity and focus on modalities of fair and equitable benefit-sharing.\nCHINA stressed that IGC-5 enabled developing better understanding among delegations and constitutes a good basis for future negotiations. He urged ensuring equal and wide participation\nin the deliberations, emphasizing that the BBNJ agreement is a package deal and all four of its main components should be developed in a balanced way.\nThe US noted that “we have come a long way over the last two weeks,” mapping a way forward before time ran out. She urged preserving progress made and not “let the tides and the currents push us back.”\nThe INTERNATIONAL UNION FOR CONSERVATION OF NATURE (IUCN) called on delegations to use the intersessional period to address the most “polarizing issues,” offering their expertise to this end. The HIGH SEAS ALLIANCE called for the resumed session to deliver a coherent and effective framework for EIAs in ABNJ, and one that delivers benefit-sharing from MGRs, including monetary benefits.\nThe DEEP-SEA CONSERVATION COALITION urged delegations to support the call for a moratorium on deep seabed mining as the next step in protecting BBNJ. GREENPEACE urged delegations to return to the resumed talks with the urgency required to conclude negotiations on a new treaty."
    }, {
      "heading" : "Other Matters and Closure of the Meeting",
      "text" : "On Friday, 26 August, UNDOALOS Director Vladimir Jares updated delegates on the status of the Voluntary Trust Fund for the participation of developing countries. He announced that for IGC-5, the Fund received 38 applications, 28 of which were on time. He noted that the Secretariat makes efforts to provide support with submission of applications and to accommodate late applications. He informed delegations that the balance of the Fund was USD 280,000 noting that contributions are welcome from states, donor organizations, and others. Delegates took note of the oral report.\nIn closing, IGC President Lee thanked the Secretariat, the staff, and her team, and lauded delegations for their efforts. She noted that delegates were very close to the finish line and reiterated her commitment to get the Conference “across the finish line.” She suspended the meeting at 11:15 pm.\nA Brief Analysis of IGC-5 “Retracing the past, man, the present dominator of the emerged\nearth, is now returning to the ocean depths. His penetration of the deep could mark the beginning of the end for man, and indeed for life as we know it on this earth; it could also be a unique opportunity to lay solid foundations for a peaceful and increasingly prosperous future for all peoples.” – Ambassador Arvid Pardo, Malta, 32nd Session of the UN General Assembly, 1 November 1967\nThe fifth session of the Intergovernmental Conference (IGC-5) on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (BBNJ) was much more than just another multilateral meeting on ocean governance. As the expected culmination of an 18-year long process, which started in 2004 with the establishment of an Ad Hoc Open-ended Informal Working Group on BBNJ and included meetings of a preparatory committee and four IGC sessions, IGC-5 was supposed to deliver a much-anticipated new global treaty on the high seas. This would have coincided with the 40th anniversary of the United Nations Convention on the Law of the Sea (UNCLOS), with a number of delegates pointing out that it took 11 sessions between 1973 and 1982 to reach agreement on UNCLOS.\nThis novel international legally binding instrument aims to create the enabling conditions for a transformational change in our relationship with the ocean, which is under serious threat from\nmultiple pressures including overfishing, marine pollution, habitat destruction, and acidification. This has attracted significant interest, as evidenced by calls for a new BBNJ treaty made at the 2022 UN Oceans Conference held in Lisbon, Portugal in June 2022. IGC-5 was thus greatly anticipated in spheres beyond the ocean conservation community.\nDespite great expectations, IGC-5 did not conclude negotiations on the new global treaty on the high seas. Nothwithstanding delegates’ earnest and devoted efforts, which led to long days and, eventually, to some compromises, divergences remained after two dense negotiating weeks. As the conference was coming to a close, it became increasingly clear that, despite considerable progress, delegates were running out of time. IGC President Lee suspended the conference, with its second part to be held in the coming months, with the exact dates to be decided.\nThe outcome—or lack thereof—was met with disappointment by many delegates, who still, during their closing statements, stressed the “unprecedented progress,” which “brought us closer than ever” to consensus. They further emphasized that the strides made following arduous efforts need to be preserved.\nOthers did not share the disappointment. Pointing to the fact that controversial issues “moved out of the mud they were stuck for years,” they insisted this denotes that compromise is possible. They underscored that, at this stage of the negotiations, it is worth holding an additional session if this will ensure the adoption of a robust agreement.\nThis brief analysis will discuss the outcome of the meeting, the proceedings that led to it, as well as steps forward."
    }, {
      "heading" : "Stemming the Tide",
      "text" : "IGC-5 led to significant progress on all four fronts of the BBNJ “package.” On marine genetic resources (MGRs), including questions of benefits, advances were made on the establishment of an access and benefit-sharing mechanism as well as on nonmonetary benefit-sharing and other provisions. On environmental impact assessments (EIAs), the relevant group made “impressive progress” on one of the most technical parts of the agreement. Delegates resolved long-standing disagreements on language around planned/proposed activities, and addressed other thorny parts of the section, such as strategic environmental assessments.\nOn area-based management tools (ABMTs), including marine protected areas (MPAs), delegates were able to agree, or came close to agreement, on most of the provisions, including on the preparation and review of proposals, and decision making. Considerable strides were also made in the section on capacity building and transfer of marine technology (CB&TT), including general agreement on the establishment of a CB&TT committee, and provisions on monitoring and review. Further progress was evident on compliance issues and dispute settlement, as well as on cross-cutting issues, including on provisions on general principles, international cooperation, and sovereign immunity.\nAs the conference’s outcome indicates, however, these advances were not enough to produce a sufficiently clean text that would have provided a platform for the final trade-offs. With a number of disagreements remaining to be bridged, a resumed session proved necessary to iron out the outstanding issues."
    }, {
      "heading" : "Smooth Seas Make No Skilled Sailors",
      "text" : "Following years of negotiations, the main obstacles to reaching consensus are not new. On MGRs, issues around monetary benefitsharing were expected to be controversial since the IGCs inception. They lived up to that expectation and remain one of the significant\ndivergences, especially regarding monetary benefit-sharing from the commercialization of products from MGRs of areas beyond national jurisdiction (ABNJ). Although most delegates seem to agree that, currently, few such products exist and subsequently no significant benefits are generated, the desire of many to future-proof the agreement has led to extensive discussions, including on a potential rate for payments upon commercialization.\nEfforts to reach compromise included delegating the Conference of the Parties (COP) of the new instrument to develop the relevant modalities, but have failed, so far, to generate consensus. Furthermore, issues on the scope of this section have not been finalized. While most seem to agree that the new instrument will not apply to fish and fishing, as they fall outside its scope, references and terminology around digital sequence information/genetic sequence data generated disagreements. Issues on the temporal scope, regarding the agreement’s retroactivity, resurfaced at IGC5. In addition, provisions on intellectual property rights remained unresolved, including the relationship with bodies such as the World Intellectual Property Organization and the World Trade Organization.\nRegarding EIAs, important outstanding items still include the general approach, with opinions diverging between an impact- or an activity-based approach, which generates disagreements on provisions on EIAs for activities within national jurisdiction that are likely to have impacts in ABNJ. Further contentious points include the development of global minimum standards for the conduct of EIAs by relevant international frameworks and bodies (IFBs) or non-binding guidelines to serve the same purpose, the thresholds for the conduct of EIAs, and decision-making, such as the powers of the COP over EIAs conducted by parties.\nFurther work is needed to bridge the chasm of opinions on funding sources and the funding mechanism, while further discussion, despite extensive debates, will be needed on how to include the common heritage of humankind principle under general principles. References to precaution reinvigorated the saga on precautionary principle vs approach, while efforts for compromise language on “the application of precaution” found limited support. The functions of the COP of the new instrument, linking to various decision-making modalities across the text, generated further disagreements.\nThe relationship between the new agreement and relevant IFBs, including regional fisheries management organizations is a challenge that permeates the entire agreement. Stemming from the need to “not undermine” such IFBs, as included in the UN General Assembly resolution establishing the IGC, the appropriate balance is yet to be found, despite years of discussions.\nEfforts to positively reframe the relationship in terms of collaborations and synergies were welcomed during IGC-5 deliberations but are hardly new. Back in 2019, during IGC-2, a delegate underscored that “we could achieve more or less the same objectives and express the same concerns if we frame the discourse positively, in terms of collaborations and synergies with existing bodies rather than trying to identify what to do so we don’t undermine them.”\nA participant sounded concerned after listening to multiple proposals aiming to ensure that potential IFB activities on various areas under consideration, including EIAs or ABMTs, should not be undermined and suffice to achieve the objectives of the agreement on conservation and sustainable use. She pointed to the need to utilize “the undeniable wealth of information, practices, and guidelines” that these bodies have to offer, “while, at last,\nadmitting that they differ in scope, efficiency, and capabilities that simply prohibit any uniform considerations.” Other participants, stressing that the gaps in fragmented ocean governance in areas beyond national jurisdiction necessitated the new agreement in the first place, urgently cautioned against business as usual and merely depending on existing bodies performing vital conservation-related activities."
    }, {
      "heading" : "Breaking the Waves",
      "text" : "During the second week of IGC-5, in addition to creative proposals aimed at breaking the impasse, IGC President Rena Lee tried to use a few process- and content-oriented negotiating tactics. She moved some of the discussions to the level of “presidential consultations” behind closed doors, where she developed “highlevel package compromises” to overcome the obstacles to reaching a final agreement. A few participants in these confidential discussions acknowledged that the setting allowed for a more direct, frank exchange of views and enabled consideration of potential trade-offs.\nSome, however, emphasized that the BBNJ process is state-led and any potential compromises as well as their content should be developed by delegations, with a few pointing that while a package deal may be required, there are still various contentious points in the draft agreement, some of which are of a technical nature. “In this scenario, there can be no shortcuts to reaching consensus,” he offered, opining that even if a compromise proposal on a package deal developed by President Lee had been accepted, additional and time-consuming negotiations would have been needed to finalize the treaty text.\nWhile some noted that confidential discussions would be required in this final stage of the negotiations, in order to reach agreement, others were increasingly concerned with ensuring inclusivity and transparency. As one participant pointed out, this approach is not new for the IGC, recalling that at IGC-3, when textual negotiations began, the Bureau decided to open the informal informals to only a limited number of intergovernmental organizations and nongovernmental organizations, taking a somewhat different approach than other environmental negotiation processes. Holding closed discussions with limited or no participation of civil society or other observers was also a reality at IGC-4, further exacerbated by COVID-19-related restrictions. Concerned about the lack of transparency in negotiations on the high seas, the same participant concluded that “even if the end justifies the means, in our case there is yet no end result, so it is not easy to justify the means.” Other participants emphasized that, after so many years, positions of regional groups and individual states are no secret, which should allow for a more inclusive environment."
    }, {
      "heading" : "Failure as Part of Success",
      "text" : "While IGC-5 did not succeed in delivering a new ocean treaty, calling it a failure would be unfair. As both delegates and observers stressed during the negotiations, “having a weak treaty is not an option,” preferring to continue discussions to “get it right and develop the robust framework that the ocean needs.”\nSome participants, especially younger ones, expressed frustration over the pace of negotiations and the seemingly endless years to reach an agreement. A veteran, however, emphasized that IGC-5 is only partially, if at all, to blame for this development. He instead suggested—as President Lee and many delegates confirmed in their closing statements—that this session was “the most productive so far,” and “definitely brought us closer to the agreement.” He further stressed that, if questions regarding the slow pace of negotiations are\nto be raised, they should focus on earlier IGC sessions and delays in entering “negotiating mode.”\nOn a more general note, many participants at IGC-5 highlighted the need to find ways to improve the multilateral negotiation process, despite the significant challenges associated with reaching consensus. “Taking a couple of decades to finalize a treaty we agree is necessary is no longer an option,” a delegate offered. “Our practices have been unsustainable for too long; we have simply run out of time,” she explained.\nAs the first part of IGC-5 ran out of time, delegates at the second part will need to ensure that time does not run out for the ocean. A strong treaty addressing serious existing conservation concerns will allow future sustainable use for the benefit of all people, including future generations. As a delegate opined, as he was leaving UN Headquarters following the meeting’s conclusion, “At IGC-5 part two, we will still need enough creative ideas and considerable compromises.” He cautioned against complacency and a sense of achievement, stressing “Despite progress, there is still a lot of work to do. During the second part, there will be no room for error.”\nUpcoming Meetings UNGA 77: The 77th session of the UN General Assembly\n(UNGA 77) will open on Tuesday, 13 September 2022. The Assembly will likely consider a decision to resume IGC-5. The first day of the high-level General Debate will be Tuesday, 20 September 2022. dates: 13 September – December 2022 location: UN Headquarters, New York www: un.org/en/ga/\n7th International Marine Debris Conference: This conference will bring together governments, industry, academia, civil society, and all relevant stakeholders, to discuss the latest science, strengthen collaborations, find solutions and catalyze action to address the urgent, global problem of marine litter and plastic pollution. dates: 18-23 September 2022 location: Busan, Republic of Korea www: 7imdc.org/\nWomen in Law of the Sea Conference: The International Seabed Authority (ISA) Secretariat is hosting this three-day conference aimed at highlighting the important contributions of women to the development and implementation of the law of the sea, the participation of women in the institutions created by UNCLOS and related regional and sub-regional organizations, and the pathways to enhancing the potential for women to contribute to the law of the sea in the future dates: 26-28 September 2022 location: UN Headquarters, New York www: isa.org.jm/event/ women-law-sea-conference\nISA Council (Part III): The ISA Council will continue to discuss items on its agenda, including draft regulations on exploitation of mineral resources in the Area; and status of contracts for exploration and related matters, including information on the periodic review of the implementation of approved plans of work for exploration. dates: 31 October – 11 November 2022 location: Kingston, Jamaica www: isa.org.jm/\nUN Climate Change Conference: The 27th session of the Conference of the Parties (COP 27) to the UN Framework Convention on Climate Change, the 17th meeting of the Conference of the Parties serving as the Meeting of the Parties to the Kyoto Protocol (CMP 17), and the fourth meeting of the Conference of the Parties serving as the Meeting of the Parties to the Paris Agreement (CMA 4) will begin work on the Global Stocktake, among other matters. dates: 6-18 November 2022 location: Sharm El-Sheikh, Egypt www: unfccc.int/cop27\nPlastics INC-1: The first meeting of the Intergovernmental Negotiating Committee to develop an international legally binding instrument on plastic pollution, including in the marine environment, is scheduled to begin its work. dates: 28 November – 2 December 2022 location: Punta del Este, Uruguay www: unep.org/events/ conference/inter-governmental-negotiating-committee-meetinginc-1\nUN Biodiversity Conference (CBD COP 15): This meeting includes the 15th meeting of the Conference of the Parties (COP) to the CBD, the 10th meeting of the COP serving as the Meeting of the Parties to the Cartagena Protocol on Biosafety, and the 4th meeting of the COP serving as the Meeting of the Parties to the Nagoya Protocol on Access and Benefit-sharing. The meetings will be preceded by the fifth meeting of the Open-ended Working Group on the Post-2020 Global Biodiversity Framework from 3-5 December 2022. The meetings will review the achievement and delivery of the CBD’s Strategic Plan for Biodiversity 2011-2020 and take a final decision on the post-2020 global biodiversity framework, among other matters. dates: 3-19 December 2022 location: Montreal, Canada www: cbd.int/meetings\nResumed BBNJ IGC-5: This session will continue to negotiate, and possibly agree on, an international legally binding instrument under UNCLOS on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. dates: TBD location: UN Headquarters, New York www: un.org/bbnj/\nFor additional upcoming events, see sdg.iisd.org/\nGlossary ABMTs Area-based management tools ABNJ Areas beyond national jurisdiction ABS Access and benefit-sharing BBNJ Biodiversity in areas beyond national jurisdiction CB&TT Capacity building and transfer of marine technology CBD Convention on Biological Diversity CHM Clearinghouse mechanism COP Conference of the Parties DSI Digital sequence information EIA Environmental impact assessment GEF Global Environment Facility IFBs International frameworks and bodies IGC Intergovernmental Conference IPLCs Indigenous Peoples and local communities MAT Mutually agreed terms MGRs Marine genetic resources MPAs Marine protected areas SEAs Strategic environmental assessments SIDS Small island developing states STB Scientific and technical body TK Traditional Knowledge UNCLOS UN Convention on the Law of the Sea UNDOALOS UN Division for Ocean Affairs and the Law of the Sea WTO World Trade Organization"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. Monday, 29 August 2022",
    "creator" : "Adobe InDesign 17.4 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/26.pdf.json <==
{
  "name" : "26.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 239\nBBNJ IGC-5 #9\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nFriday, 26 August 2022\nBBNJ IGC-5 Highlights: Thursday, 25 August 2022\nOn the last full day of negotiations, discussions of the refreshed draft treaty text galloped ahead during the fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) on Thursday, 25 August 2022. Delegates met in informal informals, to thrash out issues related to: marine genetic resources (MGRs), including benefit-sharing questions; measures such as area-based management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); and capacity building and the transfer of marine technology (CB&TT). They also met in small groups, and closed-door “President’s consultations” throughout the day and into the evening."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including benefit-sharing questions: Facilitator Janine Coye-Felson (Belize) invited representatives of small groups to report on progress. On objectives (Article 7), a small group provisionally agreed to rephrase the approach to objectives. The draft text posits that “the objectives of the MGRs part are:” the fair and equitable sharing of benefits from MGRs of areas beyond national jurisdiction (ABNJ); the building and development of capacities of parties to carry out activities with respect to MGRs of ABNJ; the generation of knowledge, scientific understanding, and technical innovation; and the development and transfer of marine technology in accordance with the agreement.\nOn the material scope (Article 8.2), a small group agreed that the provisions of this part of the agreement shall not apply to fish and fishing, with the exact formulation on the latter still under discussion. Delegations also generally agreed on the need to refer to marine science-related activities, with discussions ongoing on the exact language.\nA small group also reported on the outcome regarding fair and equitable sharing of benefits (Article 11). On non-monetary benefits (Article 11.2), discussions focused on the nature of the obligations contained in the provision and their interrelationship. On depositing samples and associated data and information to publicly accessible repositories or databases (Article 11.3), the group discussed ways to streamline the provision as well as the timeframe for its operationalization. On monetary benefitsharing (Article 11.4), a small group noted that it had addressed a proposal, circulated on Wednesday evening, which was based on a garnering extra funding through contributions by parties as a percentage of their assessed contributions. He noted that predictability of extra funds was highlighted as an advantage, while insufficiency of these funds was flagged as the greatest challenge, acknowledging that opinions remained divided. He underscored that the exact modalities of such an arrangement need further discussion, as well as the issue of commercialization of products containing MGRs from ABNJ. Discussions in small groups continued into Thursday night.\nABMTs, including MPAs: Reneé Sauvé (Canada) facilitated the session. Delegates largely supported the provision related to implementation (Article 20), focusing their discussions on three issues. One regional group, opposed by one delegation, called to delete a reference to “as appropriate” on parties promoting the\nadoption of measures within relevant international frameworks and bodies (IFBs), of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties (COP). Many supported retaining text on the implementation of the measures not imposing disproportionate burdens on small island developing States (SIDS) and least developed countries (LDCs). There was limited divergence on text related to non-parties’ duty to cooperate, with some noting that this is covered under different sections of the text.\nOn monitoring and review (Article 21), many delegates welcomed the text. Regarding the paragraph on parties reporting to the COP on implementation of ABMTs, including MPAs, many supported the addition “and related measures.” One regional group welcomed the addition that this information shall be made publicly available by the Secretariat. On a paragraph that competent IFBs shall be invited to provide information to the COP, some welcomed the addition of “and their members,” while others called for its deletion.\nOn the paragraph on amendment, extension, or revocation of ABMTs, a cross-cutting group reported on text on traditional knowledge (TK), welcomed by many with some asking to also introduce it in other parts of the agreement, that the COP shall perform these functions “on the basis of the best available science and scientific information, as well as, where available, relevant TK of Indigenous Peoples and local communities (IPLCs).” Regarding a closing provision on not using the lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm, while some delegations preferred the precautionary principle, a number of regional groups preferred precautionary approach, which emerged as a likely compromise, pending outcome of work on other provisions.\nOn definitions, delegates welcomed the definitions of an ABMT and an MPA, with the latter setting out that they are areas “managed to achieve long-term biodiversity conservation objectives and may allow, where appropriate, sustainable use, provide it is consistent with the conservation objectives.” One delegation continued to oppose the reference to sustainable use.\nOne delegation then presented a structural proposal merging provisions on identification of areas (Article 17) into provisions on proposals (Article 17 bis) and assessment of proposals (Article 17 ter). Many welcomed the streamlined structure with some reserving their right to return to the wording, while others disagreed with the process of tabling proposals at the last moment.\nOn decision making (Article 19), three delegations tabled a compromise proposal based on Wednesday evening’s discussions, speaking to the powers of the COP in decision making.\nSome welcomed that the COP may, where proposed measures are within the mandate of IFBs, make recommendations to parties to this agreement and IFBs to promote the adoption of relevant measures through such IFBs in accordance with their mandates. Others said those recommendations should be directed to parties and not IFBs directly.\nOne regional group lamented the non-inclusion of their submitted text on ABMTs already adopted by IFBs and a relevant procedure.\nTwo regional groups and a delegation proposed additional language on cases where “an ABMT, including an MPA, established under this part subsequently falls, either wholly or in part, within the national jurisdiction of a coastal state, the\nEarth Negotiations BulletinFriday, 26 August 2022 Vol. 25 No. 239 Page 2\npart within national jurisdiction shall immediately cease to be in force. The COP at its next meeting shall review any part that remains beyond national jurisdiction and decide whether to amend or revoke the ABMT, including an MPA, as necessary.” Some supported the provision, while others indicated that such ABMTs should not automatically cease to exist but be allowed to continue “as necessary.”\nEIAs: Facilitator René Lefeber (the Netherlands) opened the session. A small group reported back on deliberations on public notification and consultation (Article 34) and EIA reports (Article 35), noting progress on certain parts of the text, but divergence of opinions on various provisions, which remain bracketed. A refreshed text on the two articles was submitted for further consideration.\nOn the definition of cumulative impacts (Article 1.9), delegates were split between two options, with some being flexible to work on either. A couple of delegations preferred not including a definition of cumulative impacts. Many queried reference to “incremental effects.” A regional group suggested: referring to “combined” impacts on the same ecosystems, supported by many; deleting reference to “past, present, or reasonably foreseeable activities”; and deleting reference to “ocean acidification and related impacts” in relation to climate change impacts. On the latter, a delegation suggested “taking into account the effects of climate change and ocean acidification.” Some requested clarifying “impacts on the same ecosystems,” offering relevant suggestions. Some suggested, opposed by a few, deleting reference to transboundary impacts.\nOn the definition of EIAs (Article 1.11), delegates could not find common ground among three options contained in the draft text. One noted that an EIA is a national impact assessment system that the state conducts, in line with requirements stipulated in national legislation, resulting in determining whether a proposed activity will take place. A small group was formed to continue discussions on the definitions.\nOn objectives (Article 21 bis), regarding “supporting the consideration of cumulative impacts,” delegates agreed to remove reference to transboundary impacts. A delegation noted that each provision contains issues that require further clarification, suggesting laying out, in simple terms, the aim of an EIA.\nOn the obligation to conduct EIAs (Article 22), the group tried to bridge the divide between an activity- or impact-based approach. Facilitator Lefeber noted that the revisions in the article offer a compromise. Many reserved their position to further review the provisions. A regional group reiterated their preference for an effect-based approach, tabling relevant language. A delegate requested that their previously submitted proposal is also included in the text. All options were included, and the text remains bracketed.\nOn publishing EIA reports in cases where planned activities in areas within national jurisdiction are likely to have impacts in ABNJ, a couple of delegations, opposed by others, suggested deletion, noting it is out of the scope of the agreement. A delegation suggested that, if a planned activity in ABNJ may cause significant harm to marine biodiversity, the potential impact needs to be assessed and the results of the EIA conveyed to other parties through the Secretariat or the COP.\nOn the relationship between the agreement and EIAs under relevant IFBs (Article 23), discussion focused, among others, on the development of global minimum standards and/or guidelines, with several delegations supporting the development of guidelines. A delegate stressed that EIAs fall under the purview of states, cautioning against assigning roles to other administrative structures. Discussions also touched on text proposed by a small group outlining the circumstances under which parties would not be required to conduct an EIA. Some delegations called to include language from a previous option, which notes that no EIA will be required if the activity is being conducted in accordance with rules and guidelines established under relevant lFBs that require EIAs, regardless of whether or not an EIA is required under those rules or guidelines.\nNoting a lack of consensus on several issues, Facilitator Lefeber closed the discussions on EIAs.\nCB&TT: Facilitated by IGC President Rena Lee, delegates conducted a full read of this part of the refreshed draft. On\nobjectives (Article 42), delegations were amenable to the text as drafted, with only minor textual edits. On cooperation on CB&TT (Article 43), they considered text that parties shall cooperate at all levels and in all forms, including through partnerships with and involving all relevant stakeholders, such as, where appropriate, the private sector, civil society, and IPLCs. Some preferred referring to IPLCs “and holders of TK,” while others preferred referencing “holders of TK, including IPLCs.”\nOn modalities for CB&TT (Article 44), delegations debated a small group submission that parties, “recognizing that capacity building, access to, and the transfer of marine technology, including biotechnology, among parties, are essential elements for the attainment of the objectives of this Agreement, shall ensure CB&TT to developing parties that need and request it.” Small group discussions will continue.\nOn modalities for transfer of marine technology (Article 45), delegates discussed a paragraph on economic and legal considerations, which was opposed by one delegation and supported by many. Some insisted on either deleting the reference to providing incentives to enterprises and institutions, which was not acceptable to others; or including the exact language from the World Trade Organization Agreement on Trade-Related Aspects of Intellectual Property Rights (TRIPS). A large grouping reported back on small group discussions that “marine technology transferred pursuant to this part shall be appropriate, relevant and, to the extent possible, reliable, affordable, up to date, environmentally sound, and available in an accessible form for developing parties.” A number of delegates supported the text, but some delegations proposed further work in a small group setting.\nOn types of CB&TT (Article 46), a delegation reported back on the discussions of a small group on the article, including reintroducing an indicative list in a second annex, noting that they had not discussed the content of the annex. IGC President Lee encouraged them to consider this during the course of the day. Some delegates asked to include references to a subsidiary body specific to the CB&TT committee. A large grouping asked to include a number of references, including to financial and other resources, and technical expertise. A regional group reported on compromise language on “in line with the free prior and informed consent of IPLCs as appropriate.”\nOn monitoring and review (Article 47), one regional group proposed a number of additions, including to the conduct of a needs’ assessment, which were supported by some. Others opposed deleting reference to developing countries.\nOn a CB&TT mechanism (Article 47 bis), one regional group asked for detailed additions on issues to be covered under the mechanism, opposed by others who suggested that this could be dealt with by the COP at a later stage. Delegates agreed to more general language that the CB&TT committee shall perform the functions assigned to it under this agreement. Many asked that states nominate experts and that the committee process be partydriven; and some insisted on designated seats for SIDS and LDCs, noting there is precedent for this in other committees.\nIGC President Lee encouraged small groups to continue their work, taking note of time limitations."
    }, {
      "heading" : "In the Corridors",
      "text" : "With one day to go until the curtain falls on the meeting, reviews were mixed about the prospect of agreement on a new high seas treaty. On one hand, some delegations, having given up hope, sought to create something like a clean slate for the next round. They made a host of textual proposals, with hopes that some of the new, and “sometimes outlandish suggestions” could perhaps be used as “bargaining chips” at a future meeting.\nBut those still holding out hope pointed to the intense work going on “behind the scenes,” particularly on MGRs. “That is our lynchpin,” shared one delegate, confident of a definitive outcome from IGC-5. “If we unlock MGRs tonight, other miracles can happen.” But, as not all delegates were privy to these talks, some wandered bewilderedly out of the day’s last informal, wondering whether an IGC-6 was just around the corner. All will be revealed on Friday.\nThe Earth Negotiations Bulletin summary and analysis of IGC-5 will be available on Monday, 29 August 2022 at enb.iisd. org/marine-biodiversity-beyond-national-jurisdiction-bbnj-igc5"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Friday, 26 August 2022",
    "creator" : "Adobe InDesign 17.4 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/27.pdf.json <==
{
  "name" : "27.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 238\nBBNJ IGC-5 #8\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nThursday, 25 August 2022\nBBNJ IGC-5 Highlights: Wednesday, 24 August 2022\nWith just days left before negotiations are scheduled to conclude, discussions of the refreshed draft treaty text continued at pace at the fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) on Wednesday, 24 August 2022. Delegates met in informal informals, to address: marine genetic resources (MGRs), including benefitsharing questions; measures such as area-based management tools (ABMTs), including marine protected areas (MPAs); and cross-cutting issues, including general principles and approaches, and international cooperation. They also met in small groups, and closed-door “President’s consultations” at various intervals during the day and into the evening."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "Preamble: This discussion was facilitated by IGC President Rena Lee. Delegates briefly discussed the preamble, with some suggesting changes, including to references to the UN Declaration on the Rights of Indigenous Peoples, Indigenous rights, and traditional knowledge (TK). One small group reported back on wording to recognize that knowledge held by Indigenous Peoples and local communities (IPLCs) is dynamic and evolves over generations. Others proposed additional paragraphs, including on environmental impact assessments (EIAs).\nGeneral provisions: This discussion was facilitated by IGC President Lee. Delegates discussed a provision related to without prejudice (Article 4 bis), setting out that any act or activity undertaken on the basis of the agreement shall be without prejudice to, and shall not be relied upon as a basis for asserting, supporting, furthering or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of land, insular or maritime sovereignty disputes or disputes concerning the delimitation of maritime areas. Some delegations supported a proposal to exclude reference to “asserting, supporting, furthering or denying,” claims to sovereignty, while others supported redrafting the provision. One proposed changing the title to “scope.” IGC President Lee tasked a drafting group with revising the text.\nDelegates embarked on the anticipated discussion on general principles and approaches (Article 5). Several delegations supported the polluter pays principle. One delegation, opposed by some, proposed wording noting that this provision should be understood within the context of common but differentiated responsibilities and respective capabilities. Another noted that this principle is unclear in the context of the BBNJ agreement.\nOne country grouping, four regional groups, and other delegations supported including the common heritage of humankind principle. One regional group and other delegations did not support its inclusion. Others suggested that this is not a recognized principle under international law, to which some responded that it is enshrined under the UN Convention on the Law of the Sea (UNCLOS), decisions under the International Tribunal on the Law of the Sea (ITLOS) and the UN General Assembly. Some reminded delegates that their countries had signed on to these instruments and urged them to support the principle here, warning that otherwise there would not be an\nagreement. A few suggested moving this and other principles to the preamble.\nOn the principle of equity and/or the fair and equitable sharing of benefits, one regional group proposed merging the two to read, “the principle of equity, including the fair and equitable sharing of benefits.” Others preferred referring to the fair and equitable sharing of benefits. One delegation called into question the principle of equity in relation to the BBNJ agreement. On the application of precaution, views diverged, with some supporting the text as drafted, and others either supporting the precautionary principle or the precautionary approach. Several delegations supported the ecosystem approach.\nDelegates broadly supported the inclusion of an integrated approach and an approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification, and restores ecosystem integrity.\nOn the use of the best available science and scientific information, as well as relevant TK of IPLCs, one regional group noted their support for the best available science, but opined that the TK of IPLCs could not be put on equal footing as science, and that TK should be excluded from this section as it is referenced under other parts of the draft treaty. In response, another regional group, supported by several other delegations, underlined that the TK of IPLCs is instrumental in informing formal scientific understandings of the conservation and sustainable use of BBNJ and is enshrined in multiple multilateral environmental agreements.\nOne regional group opposed the inclusion of a provision on the respect, promotion, and consideration of their respective obligations relating to the rights of IPLCs when taking action to address the conservation and sustainable use of BBNJ. Another supported the text, noting that it was a cross-regional proposal. One delegation, supported by others, proposed using language on the “rights of Indigenous Peoples, and the interests of local communities.”\nThere was broad support to include language on the stewardship of the areas beyond national jurisdiction (ABNJ) on behalf of present and future generations by protecting, caring for, and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and preserving the inherent value of biodiversity of ABNJ. One regional group preferred “guardianship” to “stewardship.”\nOne group of countries proposed a new principle on the special circumstances of small island developing states (SIDS). Another announced that they would no longer seek to include the principle of adjacency in this section.\nDelegates broadly supported text related to international cooperation (Article 6). Regarding the provision that parties shall cooperate, some delegates preferred to specify “members thereof” in regard to cooperation with relevant international frameworks and bodies (IFBs), while others felt this was not necessary.\nOn a provision that a party to a relevant IFB shall endeavor to promote the objective of the agreement when participating in decision making under the IFB, a coalition proposed, opposed by some, to add wording that “this will include, as appropriate, endeavoring to promote the consideration of decisions and recommendations made under this Agreement and under IFBs relevant to the conservation of marine biological diversity.”\nEarth Negotiations BulletinThursday, 25 August 2022 Vol. 25 No. 238 Page 2\nMGRs, including benefit-sharing questions: Facilitator Janine Coye-Felson (Belize) opened discussions on application (Article 8), addressing the temporal and material scope. On a provision noting that the agreement shall apply to activities with respect to MGRs of ABNJ and benefits arising from these activities after the entry into force of the agreement, opinions varied. Some stressed the need to better define the retroactivity issues. A regional group requested reference to derivatives. Others stressed that the objective is to foster marine scientific research, questioning excluding data and information already available. Some pointed to linkages with discussions on the relevant definition.\nFurther disagreement arose on the material scope, with the article noting that the provisions of this part of the agreement shall not apply to the use of fish and other biological resources as a commodity, and fishing and fishing activities regulated under relevant international law. A regional group suggested language to capture instances of change of use when fish is collected as a commodity and subsequently used for genetic research. A delegate queried the difference between “fishing” and “fishing activities.” A few opposed the term “commodity.” A delegation suggested reference to fisheries-related scientific research activities. Another proposed simply noting that the provisions do not apply to fish, marine mammals, and fishing.\nThree delegations suggested an additional provision to ensure that military interests are protected. Two delegations further put forth a proposal that the provisions of this part shall not apply to MGRs of ABNJ to the extent that there is a relevant IFB with competence to regulate activities with respect to MGRs, including sharing of benefits, which met strong resistance.\nOn activities with respect to MGRs of ABNJ (Article 9), delegates agreed on a provision developed by a small group, giving due regard for the rights and legitimate interests of coastal states in ABNJ in cases of in situ collection of MGRs of ABNJ. On intellectual property rights (IPRs) (Article 12), delegates could not reach agreement on a provision noting that parties shall implement the agreement and relevant agreements under the World Intellectual Property Organization (WIPO) and the World Trade Organization (WTO) in a mutually supportive and consistent manner. Some queried the terms “mutually supportive and consistent.” Others suggested links to traceability and disclosure of origin. A delegate responded that the correct forum to address these issues is WIPO, which is convening a diplomatic conference on an international instrument to address genetic resources and associated TK. A regional group suggested using language similar to Article 16 (access to and transfer of technology) of the Convention on Biological Diversity (CBD) on IPRs being supportive of, and not running contrary to, the objectives of this part of the agreement. Delegates tabled further suggestions to clarify the text, including that “parties shall implement this agreement in a manner that is mutually supportive and consistent with the rights and obligations under WIPO and the WTO.” A delegate cautioned that an artificially simplified approach will not be useful.\nA small group reported progress on notification on activities with respect to MGRs of ABNJ (Article 10) noting that refined text will be submitted. In the evening, small groups continued working on objectives (Article 7), the material scope (Article 8.2), and the fair and equitable sharing of benefits (Article 11).\nABMTs, including MPAs: Reneé Sauvé (Canada) facilitated the session. Delegates discussed a provision on emergency measures (Article 20 ante) in cases where an activity presents a serious threat to marine biodiversity of ABNJ, or when a natural phenomenon or human-caused disaster has, or is likely to have, a significant adverse impact. Many supported the provision, noting it future proofs the agreement, offering editorial suggestions to improve the text. Others requested further clarification, including on: the type of emergencies; the criteria for decisions; the type of emergency responses; and relevant practice under IFBs. Others, considering the call not to undermine the mandates of existing IFBs, did not support the inclusion of this article in the new agreement.\nOne delegation stressed the need to consider the rights of coastal states as under the UNCLOS Article 221 (measures to avoid pollution arising from maritime casualties). Another suggested focusing on preventive measures to avoid emergency situations\nrather than having to act under force majeure. On applying emergency measures if the threat cannot be managed by an IFB, a delegate requested language on consultations with those IFBs. Some delegations questioned the need to consult IPLCs and the scientific and technical body (STB) in emergency scenarios. One delegation acknowledged that the ABMT process would be abbreviated in emergency situations, with the understanding that the ABMT established would be strictly timebound. The text will be revised.\nDelegates also discussed the use of terms, specifically the definition of an MPA (Article 1.13). A small group reported back, noting that they had settled on defining an MPA as “a geographically defined marine area that is designated and managed to achieve specific conservation objectives and may allow, where appropriate, sustainable use, provided it is consistent with the conservation objectives.”\nFour regional groups and several delegations expressed their support for this formulation, with several lauding the qualifier for including the concept of sustainable use. One regional group and a few delegations called to either delete the definition or revert to an earlier proposal which aligns with the CBD and focuses on conservation. One delegate cautioned against using agreed language from other instruments, noting that the new BBNJ agreement will need to support sustainable use provisions in MPAs. Others opposed the definition, noting that MPAs are covered under the ABMT definition. Delegates agreed to consult informally to reach a solution.\nOn objectives (Article 14), one regional group and others asked to reintroduce the reference to networks of MPAs in the provision on conserving and sustainably using areas requiring protection. Another delegate preferred reference to “a system of ABMTs,” with a group explaining that this system should be “well connected.” On a bracketed provision on capacity building, one large grouping asked to retain the text, noting that it is linked to other relevant sections, and asked to consider a detailed listing of recipient countries. Many asked to refer to development rather than co-development.\nDelegates further considered provisions on identification of areas (Article 17); proposals (Article 17 bis); and assessment of proposals (Article 17 ter), with some noting issues with revisions introduced in the refreshed text. Divisions regarding a reference to precautionary measures, meant to be compromise language, resurfaced with some asking for a reference to the precautionary approach as set out in the Rio Declaration and others preferring the precautionary principle. Regarding the assessment of proposals, delegates asked to clarify that, while a preliminary review could be requested by the proponent, transparency measures should not be subject to such a request. Discussions continued into the evening."
    }, {
      "heading" : "In the Corridors",
      "text" : "A measure of “cautious optimism” permeated some quarters early Wednesday morning, with clusters of delegates pleased with the rumored progress coming from the President’s consultations. However, as these consultations are held behind closed doors, a number were left guessing on the specific areas where advances have been made. Many participants seemed less persuaded that a new agreement could be finalized over the remaining two days. “Without a concrete discussion on the overarching issues,” shared one delegate, “it won’t matter if we find convergence on the small potatoes.” Another, turning the argument upside down, offered a more optimistic perspective: “If the overarching issues are somehow resolved, then reaching consensus is only a matter of time.”\nIn some groups, discussions seemed to go in reverse, with delegations veering off-script from the refreshed draft, requesting the inclusion of their pre-IGC-5 submissions in the draft treaty. During discussions on ABMTs, for instance, delegates reopened text that many thought was agreed, including on the definition of an MPA. “I would not expect this at this stage of negotiations,” worried one delegate, “but maybe someone has a trick up their sleeve that will smooth the path” to adopting the new agreement. With two days left and an agreement still not in sight, one delegate, leaving the venue after another dense day of negotiating, suggested that “difficult decisions still lie ahead.”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Thursday, 25 August 2022",
    "creator" : "Adobe InDesign 17.4 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/28.pdf.json <==
{
  "name" : "28.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 237\nBBNJ IGC-5 #7\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nWednesday, 24 August 2022\nBBNJ IGC-5 Highlights: Tuesday, 23 August 2022\nDiscussions of the refreshed draft treaty text continued at the fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) on Tuesday, 23 August 2022. Delegates met in informal informals to discuss: marine genetic resources (MGRs), including benefit-sharing questions; measures such as area-based management tools (ABMTs), including marine protected areas (MPAs); and environmental impact assessments (EIAs). They also met in closed-door “President’s consultations” to make progress on the issues of greatest contention. Before reconvening for a night session on ABMTs, they met in a brief stocktaking plenary."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including benefit-sharing questions: Facilitator Janine Coye-Felson (Belize) opened discussions on notification on activities with respect to MGRs of areas beyond national jurisdiction (ABNJ) (Article 10). Many delegates highlighted that the restructured article moves in the right direction. They supported a general provision on promoting cooperation in activities with respect to MGRs of ABNJ, with some suggesting repositioning the provision under Article 9 (activities with respect to MGRs of ABNJ). Some requested further streamlining parties’ implementation obligations. A delegate noted that the article deals only with collection of MGRs, suggesting reflecting this in the title, with another responding that provisions on utilization also exist.\nOn subjecting in situ collection of MGRs to self-declaratory notification, a regional group and a few individual delegations expressed concern over “self-declaratory,” noting that the implementation of the obligation should be left to states. Some requested deleting the reference. A delegation requested further elaborating the definition of associated data and information.\nA regional group suggested clarifying a provision requesting updated information transmitted to the clearinghouse mechanism (CHM) in case of a material change to the information prior to the planned collection. A regional group suggested incorporating information on first acquisition of samples.\nOn parties taking necessary measures to ensure that, when MGRs of ABNJ are collected in situ, related information is transmitted to the CHM as soon as it becomes available, but no later than one year from the collection, a delegation asked for clarification on environmental “metadata.” A regional group suggested clarifying the trigger for sample deposition. Some expressed concern about transmitting information on where the unique identifiers associated with the original samples are, or will be, held. A delegation asked for clarification and consistency between using the terms “sample” and “original sample.”\nA few delegations suggested deleting a provision seeking to ensure that databases periodically notify the open and selfdeclaratory notification system within the CHM regarding access ex situ, and access to associated data and information, noting it is overly burdensome and offers no added value.\nOn parties taking the necessary measures to ensure that, where MGRs of ABNJ are subject to utilization, relevant information is\ntransmitted to the CHM no later than three years from the start of utilization, a regional group queried what happens if there are no results. A delegate responded that, in that case, the information will be transmitted to the CHM as soon as it becomes available. Another suggested that the information should be transmitted “if known.” A large group stressed the need to include derivatives and digital sequence information (DSI). Some noted that this provision is linked to the MGR definition. One regional group suggested including a provision regarding actions to be taken upon commercialization. A delegate suggested expanding the scope to refer to MGRs subject to further activities rather than to utilization. Some noted that parties will have difficulties enforcing the provision in cases of confidential information, property of private entities.\nRegarding MGR-related definitions, a regional group said that an instrument that does not reference DSI is unacceptable, and, with a large grouping, asked for such reference throughout the definitions.\nOn the definition of access ex situ (Article 1.1), one delegation asked to specify that it refers to samples after their removal from the wild. On the definition of access to associated data and information (Article 1.2) denoting access to genetic sequence data or other relevant data or information, one delegation asked to delete the reference to genetic sequence information, and to just refer to “including such data and information that could be considered DSI under the Convention on Biological Diversity (CBD).” This was opposed by a number of delegations, noting that the CBD negotiations are ongoing, with some requesting deleting the reference to the CBD. Two regional groups questioned whether this definition is needed since it does not appear in the text, calling for a definition of DSI. A regional group and a country grouping requested defining DSI but deleting the reference to access. Many noted that they saw DSI as part of the scope of the agreement.\nOn the definition of MGRs (Article 1.12), a number of delegations and a regional group opposed reference to associated information, while many developing countries and groupings supported it. On the definition of utilization of MGRs (Article 1.19) one delegation recorded their reservation on use of the term commercialization, one regional group asked to use language from the Nagoya Protocol, and to delete reference to research and just refer to utilization. Another delegation said the provision should focus on sustainable use and not on research. A number of delegates asked to delete reference to derivatives, with some also preferring not to have a cross-reference to a definition of biotechnology. Some noted that both terms are in the Nagoya Protocol. One regional group asked to take into account the tangible and intangible aspects of utilization.\nFacilitator Coye-Felson mandated a small group to work on Article 10, including links with other articles.\nABMTs, including MPAs: Facilitator Reneé Sauvé (Canada) opened the discussions on decision making (Article 19). Delegations commented on a paragraph noting that the Conference of the Parties (COP) shall take decisions on the establishment of ABMTs, including MPAs, and related measures on the basis of the final proposal and the draft management plan, taking into account the consultation process. Discussion focused on bracketed text on the relationship between the COP and relevant international frameworks and bodies (IFBs).\nEarth Negotiations BulletinWednesday, 24 August 2022 Vol. 25 No. 237 Page 2\nFive regional groups and individual delegations suggested deleting the bracketed text that the COP may establish ABMTs “where no other relevant global, regional, subregional, or sectoral body has competence to do so.” They emphasized that enough safeguards exist in the draft text to ensure that the mandates of IFBs are not undermined, including the draft management plan, Article 4 (relationship between this agreement, the Convention, and relevant IFBs), and the consultation process. One delegation supported retaining the text, underlining the need to clarify the COP’s powers, and supported setting these powers out in a chapeau for this article.\nA delegation stressed the need to ensure that the COP can establish ABMTs even if there are competent bodies, but also ensure that, if a relevant IFB puts in place protective measures on a certain activity, the COP does not establish measures on those exact competences. Another suggested that the COP shall, on the basis of the final proposal and, in particular, the draft management plan, taking into account the contributions and scientific inputs received during the consultation process, take decisions on the establishment of ABMTs, and, where no other relevant IFB has the competence to do so, adopt measures. A few cautioned against undermining the competence of relevant IFBs. One delegation, supported by several, called to reframe “not undermining” to “being mutually supportive” or “working in partnership with” relevant existing IFBs.\nUnderscoring the need to avoid competing or overlapping mandates, one delegation, supported by others, noted that few places in the high seas exist where IFBs with competencies can establish ABMTs. He proposed alternative ways to identify the competencies of the COP, including language on “respect of mandates,” and listing the COP functions of: adopting ABMTs, and measures within the ABMT; and providing recommendations to IFBs working on ocean management.\nTo avoid conflict with IFBs, one delegation suggested distinguishing the type of ABMTs to be established. A delegation suggested that the COP take decisions on ABMTs by consensus. Another noted that consensus-based decision making on ABMTs may be inefficient and unrealistic.\nA delegate raised questions related to the principle of the freedom of the high seas, referencing Convention articles, and noting that the COP, as a political instrument and without the relevant competence, cannot take decisions that impact all states.\nThey then discussed a related provision noting that, while respecting relevant IFBs, the COP would take decisions on complementary/compatible measures to those adopted by IFBs, and make recommendations to parties to promote the adoption of those measures. Some regional bodies and delegations supported the COP taking complementary measures and were also supportive of the COP recognizing IFB measures. Some called to merge provisions on the decision-making process with the provision on the COP’s decision-making powers, with some also supportive of including a reference to the COP not undermining relevant IFBs. One delegation underscored that ABMTs are established by IFBs and that decisions taken by these bodies are final. One delegation announced that there were small group discussions on this part.\nMany delegates supported the provision on cooperation and coordination, including the formulation “with regard to” related measures rather than “among” such measures by IFBs. One delegation instead proposed a listing of habitats critical to survival and listing competences under a review conference.\nEIAs: René Lefeber (the Netherlands) facilitated this session. On reporting on impacts of authorized activities (Article 40), delegates agreed that parties, individually or collectively, shall periodically report on the impacts of the authorized activity and monitoring results. They further agreed making the reports public through the CHM, but disagreed on whether to further submit them to the scientific and technical body (STB).\nOn submitting the reports to the STB for developing guidelines and best practices, a regional group requested deletion, noting that the provision is already covered in other parts of the agreement. A delegate proposed that the STB draw the reports from the CHM so that no submission is required. A delegation noted that the EIA process, including reporting, is a national procedure for evaluation, further suggesting that competent IFBs perform these tasks.\nOn the review of authorized activities and their impacts (Article 41), delegates agreed on the need to ensure the review of the monitored impacts of the authorized activity. A regional group suggested referring to impacts rather than “environmental” impacts, with several others calling to retain the reference to environmental impacts.\nDelegates discussed a provision noting that, if monitoring identifies adverse impacts that were not foreseen in the EIA, the party authorizing the activity or the STB shall review the decision, taking concrete steps, such as informing the COP, halting the activity, and requiring the proponent to implement mitigation measures. Several delegates suggested referring to “significant” adverse impacts and deleting reference to the STB noting that the party is responsible for the review. One regional group strongly supported all references to the STB and these remained bracketed. A delegation further suggested deleting the concrete steps following the review. Ultimately, delegates retained the list of steps, but kept it in brackets. One regional group underlined states’ responsibility, noting their opposition to the internationalization of the review process.\nThey also addressed the functions of the STB related to EIAs (Article 41 bis), with one delegation proposing reverting to the original title, namely, standards and guidelines/guidance/ guidelines related to EIAs. They agreed that the STB develop standards and/or guidelines or guidance for adoption of the COP on, among others, the determination of whether the threshold for the conduct of an EIA under article 24 has been reached or exceeded for activities, including on the basis of the nonexhaustive factors set out under thresholds and factors for conducting EIAs. They could not agree on the so-called positive or negative indicative, non-exhaustive list of activities requiring an EIA.\nOn EIA-related definitions, delegates agreed to delete the definition of activity under a state’s jurisdiction or control (Article 1.3). Regarding the definition of EIA (Article 1.11), a number of delegations and groups were ready to delete the definition in this section noting that EIAs are defined in the respective part. Other regions and large groupings requested retaining a definition, but differed over the three options. Discussions will continue."
    }, {
      "heading" : "Plenary",
      "text" : "In the late afternoon, the IGC convened for a stocktaking plenary, hearing progress reports from informal-informal discussions. BARBADOS pointed to gaps that need to be bridged in the remaining three days and asked to revert to an IGC-3like format of frank discussions in a smaller setting, to facilitate more efficient discussions. NICARAGUA noted that, without translations and consistent interpretation, they would reserve the right to correct the revised text when it is translated into Spanish.\nPresident Lee said that the Presidential consultations remain closed to observers and will tackle institutional arrangements on Wednesday. She urged delegates to make all necessary compromises to find consensus and use maximum flexibility to find innovative creative solutions to “find our way to the finish line.”"
    }, {
      "heading" : "In the Corridors",
      "text" : "On Tuesday, IGC President Lee invited delegations to consult with her in a closed setting in an effort to break the impasse on the most difficult parts of the negotiations. In examining the text, many brackets still exist, and some overarching, long-standing issues, such as the relationship between the agreement and existing relevant bodies, reared their heads during Tuesday’s debate. Delegates found themselves having to rehash their arguments on “not undermining” existing bodies and mandates, an issue around which they have been stuck in the mud for years. Some began to creatively craft more positive language on cooperation and synergies to reframe the debate. Although “we are doing this at IGC-5, at least we are finally doing it,” said one delegate, alluding to the fact that this has been a sticking point since the 2011 package was agreed.\nLooking at the bigger picture, many shared that “unlocking MGRs will give us a treaty.” Others went further, pointing to specific issues within the MGRs part of the draft treaty. The “crux of the matter for us is monetary benefit-sharing,” explained one delegation, “there is just no way around this one.”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Wednesday, 24 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/29.pdf.json <==
{
  "name" : "29.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 236\nBBNJ IGC-5 #6\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nTuesday, 23 August 2022\nBBNJ IGC-5 Highlights: Monday, 22 August 2022\nThe fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued on Monday, 22 August 2022, with discussions on the refreshed draft treaty text circulated on Sunday. Delegates met in various configurations throughout the day addressing: marine genetic resources (MGRs), including benefit-sharing questions; environmental impact assessments (EIAs); and cross-cutting issues, including implementation and compliance, and dispute settlement."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including benefit-sharing questions: Facilitator Janine Coye-Felson (Belize) introduced the refreshed draft of the agreement, noting that the MGRs section was restructured, incorporating many suggestions. Delegates addressed the fair and equitable sharing of benefits (Article 11). Many appreciated the restructuring and further work on the refreshed draft.\nMany delegates agreed with a general provision on fair and equitable benefit-sharing, stressing that reaching consensus on this part depends upon agreeing on relevant definitions and on other parts of the agreement. A delegation suggested that “parties shall ensure that adequate notice of, and opportunity for consent to, the sharing of such benefits shall be provided prior to the activity that triggers benefit-sharing.”\nOn a paragraph listing the types of non-monetary benefitsharing, opinions varied, with some suggesting not distinguishing between non-monetary and monetary benefits. Others, including regional groups, urged maintaining the distinction. References to access ex situ, and to associated data and information generated a debate, with some delegates requesting further work on the definitions. A few delegations did not support the establishment of an access and benefit-sharing mechanism. A delegate suggested including other forms of capacity building, such as monitoring, enforcement, adaptive conservation, and education. Another proposed sharing prevention and treatment methods on MGRs of areas beyond national jurisdiction (ABNJ) in cases of emergencies.\nOpinions varied on mandating the Conference of the Parties (COP) to determine additional forms of non-monetary benefitsharing. Those supporting the provision underscored the need to future-proof the agreement and those against emphasized it introduces legal uncertainty. A delegation suggested that a review conference, rather than the COP, undertake this function. Another proposed that the COP should take such decisions by consensus. Some noted that the provision is subject to discussion on modalities on capacity building and technology transfer (CB&TT).\nSome delegates queried a provision on the transfer of marine technology taking place under “mutually agreed terms.” One delegation noted that parties would be unable to require technology transfer in cases of privately held intellectual property rights. A regional group suggested technology transfer on “fair and most favorable terms, including concessional and preferential terms.”\nOn parties taking the necessary measures to ensure that samples, data, and information, subject to utilization of MGRs of ABNJ, are deposited in publicly accessible databases or repositories no later than three years from the start of utilization\nor as soon as they become available, delegates focused on the timeline. A regional group noted that three years is too long, especially regarding non-commercial research. Others stressed that three years is a reasonable period, adding that research can last longer than that. A regional group noted that samples are sometimes unavailable after research activities, suggesting sharing the relevant samples and information “if available.” Some queried depositing data and information, requesting distinguishing samples from associated information. A delegate suggested that relevant databases and repositories may be maintained “either nationally or internationally.” Facilitator Coye-Felson noted that the provision would be redrafted to address concerns.\nOne regional group underlined their attachment to a provision on the sharing of monetary benefits through the financial mechanism, with the modalities to be determined by the COP, underscoring that in addition to marine scientific research, bioprospecting towards commercialization of MGRs of ABNJ should be included in the agreement to future-proof it. Calling to decouple the provisions on access from those on benefit-sharing, one delegation expressed hesitance to agree to the related trackand-trace system which would operationalize monetary benefitsharing.\nOne delegation reminded delegates that monetary benefitsharing is already enshrined under the UN Convention on the Law of the Sea (UNCLOS) Article 82 (payments and contributions with respect to the exploitation of the continental shelf beyond 200 nautical miles). Another delegation suggested that the trackand-trace system would be costly and burdensome, making it inefficient to commercialize MGRs of ABNJ. He queried the monetary benefit-sharing triggers and questioned which products would be subject to benefit-sharing. Another suggested a system where monetary benefits could be substituted for non-monetary benefits, with one other calling for a functional benefit-sharing system.\nAcknowledging the central role of this provision in the new agreement, one delegation, supported by many, lamented a seeming “lack of sincerity” in discussions at this stage of negotiations. He highlighted his country’s experience in the collection and commercialization of MGRs, noting that any profits are higher than the collection costs. Describing the track-andtrace system, he further noted that marine scientists are already obligated to submit unique identifiers of geographic coordinates from collection sites, and that, in applying for a patent, one must disclose the origin of any samples. He lamented the lack of political will, pointing to UNCLOS Article 82 as a precedent for monetary benefit-sharing, and stated that the intellectual property rights provisions in the agreement will help seal any loopholes related to monetary benefit-sharing. A regional group noted, among others, that monetary benefits could be used for conservation. Others lamented the lack of political will to conclude negotiations, particularly on this part.\nParking this discussion, Facilitator Coye-Felson noted that a new working method may be required to address this issue.\nDelegates then opened discussions on transparency and traceability (Article 13).\nEIAs: This session was facilitated by René Lefeber (the Netherlands). Small groups reported back on their work.\nOn definitions (Article 1.11), delegations discussed three options. The first defines EIAs as processes to evaluate the potential environmental impacts of an activity with an effect on areas within or beyond national jurisdiction, “taking into account,\nEarth Negotiations BulletinTuesday, 23 August 2022 Vol. 25 No. 236 Page 2\ninter alia, interrelated social and economic, cultural and human health impacts.” This was supported by one regional group, with one delegation expressing willingness to delete reference to the interrelated impacts. Others supported the third option, defining an EIA as a process for assessing the potential effects of planned activities, carried out in ABNJ, under parties’ jurisdiction or control, that may cause substantial pollution of, or significant and harmful changes to, the marine environment.\nAgreeing to a compromise, many were amenable to an amended version of the second option, which defines an EIA as a process to identify, predict, and evaluate the potential effects that an activity may cause in the marine environment in the short-, medium- and long-term, so as to take measures to address the consequences of such an activity prior to its commencement. One delegation suggested not including a definition at all.\nRegarding the impact- versus activity-based approach, Facilitator Lefeber pointed to an opt-in provision (Article 22.4). The opt-in provision foresees that parties may extend the application of the agreement to planned activities under its jurisdiction likely to have impacts on ABNJ. While a number of delegates supported the compromise provision, a few opposed it and some regional groups questioned the incentive to opt-in.\nTo address the impasse, one regional group proposed two preambular paragraphs: recognizing the obligation to assess the effects of activities that may cause pollution of marine areas within or beyond national jurisdiction; and, mindful of the obligation, to ensure that pollution does not spread beyond the area where sovereign jurisdiction is exercised.\nRegarding decision making, delegates discussed a compromise (Article 38.4) foreseeing that “at the request of a party, the COP may provide advice and assistance to that party when determining if a planned activity under its jurisdiction or control may proceed.” Some supported the provision, as it also addresses capacity considerations. Regarding EIAs of convenience, delegates could not reach agreement on one of two options (Article 38.1); one leaving it entirely under the jurisdiction of the party if an activity may proceed, and the other stating that this only applies if the activity has equal or less impact than activities that require EIAs under that part.\nOn the threshold for conducting EIAs (Article 24.1), some delegates favored an expanded call-in mechanism, with most agreeing that full EIAs are only required when the threshold under UNCLOS is met, but not agreeing on the process where only a low threshold is met. Some opposed expansive provisions on EIAs, noting that these are under national jurisdiction.\nFacilitator Lefeber noted the lack of agreement on approaches for these critical issues. In the evening, delegates undertook an article-by-article read of the EIA section.\nCross-cutting issues: Victoria Hallum (New Zealand) facilitated the discussions. On implementation and compliance (Article 53, bis, and ter), delegates addressed two options. The first notes that parties shall ensure and monitor implementation, stipulating that the COP may adopt procedures and/or mechanisms to promote compliance. The second is more comprehensive, including the establishment of an implementation and compliance committee (ICC). Most delegates supported the second option. The vast majority of those preferring the first option were flexible to discuss the establishment of an ICC. Many stressed that the ICC should be transparent, non-adversarial, facilitative, and nonpunitive, with some requesting further clarification of the term “non-punitive.” Some suggested distinguishing between the ICC modalities and those of the dispute settlement mechanism.\nA delegation suggested deleting the provisions, noting that the responsibility for implementation lies with states. Some requested clarifying how the ICC will be distinguished from a committee on CB&TT.\nOpinions diverged on the ICC comprising states parties or experts in their individual capacity. A delegate pointed to Minamata Convention provisions that members “shall serve objectively and at the best interest of this agreement.”\nOn a provision that the ICC shall pay attention to the respective national capabilities and circumstances of parties, some noted that responsibilities are equal for all states. A regional group clarified that the principle of common but differentiated responsibilities does not imply different obligations, but taking into account different capacities in cases of unfulfilled obligations.\nA regional group further suggested addressing the consequences and parties’ responsibilities in cases of noncompliance, pointing to the obligation of states to ensure due diligence. Discussions will continue informally.\nOn the obligation to settle disputes by peaceful means (Article 54) and prevention of disputes (54bis), there was strong general agreement. A large grouping of states, supported by many, asked to clarify that the dispute settlement obligation “concerns the interpretation or application of this agreement,” with another delegation asking to specify “applicable” disputes.\nOn disputes of a technical manner (Article 54ter), many delegates supported the provision, with one delegation suggesting clarifying that technical matters include scientific ones.\nRegarding procedures for settlement of disputes (Article 55), delegates considered two options. The first foresees a mandatory dispute settlement mechanism, which was supported by many; and the second sets out a voluntary process, which was supported by a few.\nThe first option foresees the dispute settlement procedures in this part applying mutatis mutandis to the UNCLOS, whether or not states are also parties to the Convention, which raised concerns regarding non-parties. Some proposed including an additional provision noting that “nothing is this agreement shall be interpreted as conferring jurisdiction upon a court or tribunal, on an issue whose consideration involves concurrent consideration regarding jurisdiction, regarding continental or insular land territory of that party.”\nA number of delegates pointed to a provision foreseeing that a party to this Agreement that is not a party to UNCLOS, shall be free to choose one or more of the means of dispute settlement set out in UNCLOS Article 287 (choice of procedure). The second option leaves consent and the choice open until a dispute arises, which some opposed, noting that consent is given at the time of ratification.\nAnother delegation said both options were not required and there could just be reference to UNCLOS Article 287. A couple of delegates proposed maintaining the principle of choice of the dispute settlement mechanism while making the outcome mandatory, as a middle-ground solution. Many delegations supported text related to provisional arrangements (Article 55bis), with some suggesting aligning the language with similar articles under UNCLOS and the UN Fish Stocks Agreement (UNFSA).\nOn advisory opinions (Article 55ter), two regional groups and a number of individual delegations supported the text, which sets out that the COP may decide, by a two-thirds majority, to request the International Tribunal for the Law of the Sea (ITLOS) to give an advisory opinion on any legal question arising within the agreement’s scope. Several others called for the deletion of this provision, with one noting that it could lead to advisory opinions on the competence of another body, without that body’s consent. One delegation noted that the provision could be revised to clearly define the scope of the advisory opinion provided by ITLOS.\nFacilitator Hallum established a small group to consult on advisory opinions."
    }, {
      "heading" : "In the Corridors",
      "text" : "Working off of a refreshed draft of the treaty text, delegates dove back into negotiations after the brief respite of the weekend. However, negotiations did not progress “as they should at this stage.” While the EIA group tried to address major points of divergence, compromise proposals garnered limited interest, and alternatives even less. Delegates’ “homework” was to “consider the various views on the table and unlock the dilemmas to start moving in the direction of solutions, otherwise there will not be an agreement.”\nAnother group addressed the elephant in the room, as they ventured yet again into the land of monetary benefit-sharing. With the deadline for concluding the talks only days away, tempers frayed, and accusations of bad-faith negotiations silenced the room. At this point, the discussions seem to be binary, and delegations are beginning to tire. A lot now rests on the shoulders of IGC President Rena Lee as she leads bilateral and multilateral consultations on the knottiest parts of the draft text. “But, at least, we need to do our part,” urged a seasoned participant, “and agree on the easy bits.”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Tuesday, 23 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/3.pdf.json <==
{
  "name" : "3.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Chair’s streamlined non-paper on elements of a draft text of an international legally-binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction Explanatory note: As indicated at the third session of the Preparatory Committee established by resolution 69/292: Development of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "Chair’s streamlined non-paper on elements of a draft text of an international legally-binding instrument under the United\nNations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond\nnational jurisdiction\nExplanatory note: As indicated at the third session of the Preparatory Committee established by resolution 69/292: Development of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, this Chair’s non-paper aims to provide a streamlined version of the Chair’s non-paper issued on 28 February 2017. It is based on that non-paper and its supplement, and also takes into account the proposals, issues and ideas presented by delegations. The present non-paper provides a reference document to assist delegations in their consideration of the issues addressed by the Preparatory Committee. It provides a compilation of the ideas and proposals put forward by delegations without consideration for the level of support for these ideas and proposals. The inclusion of ideas and proposals in this document does not imply agreement to, or convergence of views on, such ideas and proposals among delegations. Where options are presented, the order of such options should not be construed as indicating a suggested order of priority. The content of this document is without prejudice to the position of any delegation on any of the matters referred to therein. Further, the elements listed are not necessarily exhaustive and do not preclude consideration of matters not included in this document. The Chair wishes to express his appreciation to the delegations that made available to him their suggestions, proposals and position papers for the preparation of this non-paper.1\n1 Available at http://www.un.org/depts/los/biodiversity/prepcom_files/rolling_comp/Submissions_StreamlinedNP.pdf\nTable of content I. Preambular elements II. General elements\nA. Use of terms B. Scope / Application\n1. Geographical scope 2. Material scope 3. Personal scope\nC. Objective(s) D. Relationship to UNCLOS and other instruments and frameworks and relevant global,\nregional and sectoral bodies III. Conservation and sustainable use of marine biodiversity of areas beyond national\njurisdiction A. General principles and approaches B. International cooperation C. Marine genetic resources, including questions on the sharing of benefits\n1. Scope 2. Guiding principles and approaches 3. Access and benefit-sharing\n3.1. Access to marine genetic resources of areas beyond national jurisdiction 3.2. Sharing of benefits from the utilization of marine genetic resources 3.2.1. Objectives 3.2.2. Principles guiding benefit-sharing 3.2.3. Benefits 3.2.4. Benefit-sharing modalities\n3.3. Intellectual property rights 4. Monitoring of the utilization of marine genetic resources of areas beyond\nnational jurisdiction 5. Clearing-house mechanism 6. Capacity building and transfer of marine technology\nD. Measures such as area-based management tools, including marine protected areas 1. Objectives of area-based management tools, including marine protected\nareas 2. Guiding principles and approaches 3. Process for the establishment of area-based management tools, including\nmarine protected areas 3.1. Identification of areas 3.2. Designation process\n3.2.1. Proposal 3.2.2. Consultation on and assessment of the proposal 3.2.3. Decision-making\n4. Implementation 5. Relationship to existing measures 6. Capacity-building and transfer of marine technology 7. Monitoring and review\nE. Environmental impact assessments 1. Obligation to conduct environmental impact assessments 2. Guiding principles and approaches 3. Activities for which an environmental impact assessment is required 4. Environmental impact assessment process\n5. Content of environmental impact assessment reports 6. Environmental impact assessments for transboundary impacts 7. Strategic environmental assessments 8. Compatibility of environmental impact assessment measures 9. Relationship to existing environmental impact assessment measures\nunder relevant legal instruments and frameworks and relevant global, regional and sectoral bodies\n10. Clearing-house mechanism 11. Capacity-building and transfer of marine technology 12. Monitoring and review\nF. Capacity building and transfer of marine technology 1. Objectives of capacity-building and transfer of marine technology 2. Principles and approaches guiding capacity-building and transfer of marine\ntechnology 3. Scope of capacity building and technology transfer\n2.1 Capacity-building 2.2 Technology transfer\n4. Modalities for capacity-building and technology transfer of marine technology 5. Funding 6. Monitoring, review and follow-up\nIV. Institutional arrangements A. Decision-making body/forum B. Subsidiary body/bodies C. Secretariat V. Clearing-house mechanism VI. Financial resources and mechanism\nA. Funding mechanism B. Rehabilitation / Contingency fund\nVII. Implementation VIII. Settlement of disputes IX. Non-parties X. Responsibility and liability XI. Review XII. Final clauses\nI. PREAMBULAR ELEMENTS\n1. Description of broader contextual issues, such as:\n• The importance of marine biodiversity for ocean health, productivity, and resilience, food security, ecosystem services and sustainable development for present and future generations.\n• The importance of both the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n• The link between climate change and oceans. • The usefulness of environmental impact assessments (EIAs) for the prevention and\nidentification of possible threats to the marine environment. • The importance of the utilization of area-based management tools (ABMTs), such as\nmarine protected areas (MPAs), to effectively protect and preserve marine biodiversity. • The importance of capacity building and technology transfer for States, particularly for\ndeveloping countries. 2. Description of the reasons for action, such as:\n• The need for a comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n• The need for close cooperation and coordination with the relevant existing bodies. • The desire for an effective regime for the conservation and sustainable use of marine\nbiological diversity of areas beyond national jurisdiction, including through a fair and equitable regime of access to and sharing of benefits of marine genetic resources.\n• The importance of legal certainty in the regime for access to marine genetic resources, and benefit sharing.\n3. Recognition that the United Nations Convention on the Law of the Sea (UNCLOS) sets out the legal framework within which all activities in the oceans and seas must be carried out. 4. Reference to, and recognition of the work under, relevant international instruments, such as the United Nations Fish Stocks Agreement (UNFSA), and bodies, such as the International Maritime Organization (IMO), the International Seabed Authority (ISA), regional fisheries management organizations (RFMOs), and regional seas organizations.\n5. Reaffirmation of the jurisdiction and sovereign rights of coastal States over their continental shelf, including beyond 200 nautical miles, where applicable.\n6. Some approaches and principles could also be set out in the preamble of the instrument, such as:\n• The instrument should not undermine existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.\n• Common heritage of mankind. • Freedom of the high seas. • Special considerations for developing countries, particularly small island developing\nStates (SIDS) and least developed countries (LDCs). • Importance of global and regional cooperation. • Fair and equitable participation of States in benefits derived from access to marine\ngenetic resources. • Common concern of humankind.\nII. GENERAL ELEMENTS\nA. USE OF TERMS2\n7. Definitions would need to be consistent with those contained in UNCLOS, UNFSA, and the Convention on Biological Diversity (CBD), including its Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilisation to the CBD (Nagoya Protocol), and other relevant international instruments, and adjusted to the context of marine biodiversity of areas beyond national jurisdiction. 8. The definitions would not be intended to cover trade in commodities.\n9. Possible terms and definitions could include:\n• Areas beyond national jurisdiction o “Areas beyond national jurisdiction” means the high seas and the Area, as\ndefined in UNCLOS.\n• Area-based management tools o Option 1: The definition of ABMTs could include three elements: (1) the\nobjective – ABMTs would be aimed at the conservation and sustainable use of marine biological diversity; (2) the geographic scope – ABMTs would be applied only to areas in the high seas and the international seabed area; (3) the function - ABMTs would include different functions and management approaches.\no Option 2: ABMTs are tools designed and applicable in a specified area located beyond national jurisdiction with a view to achieving a defined objective (environmental conservation or/and resource management). o Option 3: A spatial management tool for a geographically defined area through which one or several sectors/activities are managed with the aim of achieving particular objectives and affording higher protection than the surrounding areas. o Option 4: ABMTs include both sectoral and cross-sectoral measures that contribute to conservation and sustainable use of marine biodiversity. Crosssectoral ABMTs, including MPAs, and marine spatial planning, are those tools that require cooperation and coordination across multiple organizations and bodies, may achieve broader objectives and respond to cumulative impacts. Sectoral ABMTs include measures adopted by a competent international organization to achieve biodiversity conservation objectives for a specific area and include fisheries closures designated by RFMOs, Particularly Sensitive Sea Areas (PSSAs) designated by the IMO, or Areas of Particular Environmental Interest (APEIs/reference zones) designated by the ISA.\n• Biological diversity\no “Biological diversity” means the variability among living organisms from all sources including, inter alia, terrestrial, marine and other aquatic ecosystems and the ecological complexes of which they are part; this includes diversity within species, between species and of ecosystems.\n2 Definitions could be included under the respective parts of the instrument, unless these terms were to be used in more than one part of the instrument.\n• Biological resources o “Biological resources” includes genetic resources, organisms or parts thereof,\npopulations, or any other biotic component of ecosystems with actual or potential use or value for humanity.\n• Bioprospecting\n• Biotechnology\no “Biotechnology” means any technological application that uses marine biological systems, living organisms or derivatives thereof, to make or modify products or processes for specific use.\n• Continental shelf, as defined in UNCLOS\n• Derivatives\no “Derivative” means a naturally occurring biochemical compound resulting from the genetic expression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity (based on Nagoya Protocol, article 2).\n• Ecosystem\no “Ecosystem” means a dynamic complex of plant, animal and micro-organism communities and their non-living environment interacting as a functional unit.\n• Ecosystem-based management\no “Ecosystem-based management” means an integrated approach to management that considers the entire ecosystem, including all stakeholders and their activities, and resulting stressors and pressures with direct or indirect effects on the ecosystem under consideration. The goal of ecosystem-based management is to maintain or rebuild an ecosystem to a healthy, productive and resilient condition, through, inter alia, the development and implementation of cross-sectoral ecosystem-level management plans”.\n• Environmental impact assessment\no “Environmental impact assessment” means a process to evaluate the environmental impacts of activity to be carried out in areas beyond national jurisdiction, with an effect on areas within or beyond national jurisdiction, taking into account interrelated socioeconomic, cultural and human health impacts, both beneficial and adverse.\n• Ex situ collection\n• Genetic material\no Option 1: “Genetic material” means any material of plant, animal, microbial or other origin containing functional units of heredity (based on CBD, article 2). o Option 2: “Genetic material” means any material of plant origin, including reproductive and vegetative propagating material, containing functional units of heredity (based on International Treaty on Plant Genetic Resources for Food and Agriculture (ITPGRFA), article 2). o Option 3: “Genetic material” means any material of plant, animal, or microbial origin containing functional units of heredity collected from the Area; it does not\ninclude materials made from material, such as derivatives, or information describing material, such as genetic sequence data.\n• (Marine) genetic resources\no Definition must take into account the distinction between fish used for its genetic properties and fish as a commodity. The same distinction is relevant with respect to other animal species such as molluscs that can be used as commodities. o The definition could include the following elements: (1) animal, plant, microbe or other origin in the oceans and seas; (2) genetic materials containing functional units of heredity; (3) the actual or potential value; (4) the resources derived from areas beyond national jurisdiction. o Option 1: “Genetic resources” means genetic material of actual or potential value. o Option 2: “Marine genetic resources” means any marine genetic material of plant, animal, or microbial origin of actual or potential value collected from the Area. o Option 3: “Marine genetic resources” means any marine genetic material of plant, animal, microbial or other origin, containing functional units of heredity, being of actual or potential value.\n• In silico access\n• In situ collection o “In situ collection” means the collection of marine genetic material in\necosystems and natural habitats in areas beyond national jurisdiction.\n• Marine protected areas o The definition could distinguish MPAs as a subcategory of ABMTs which have a\nprimary stated objective of achieving long-term conservation of marine biodiversity and ecosystems.\no Any definition must be wide or flexible enough to encompass the high seas protected areas already created by RFMOs, so that they would be fully recognised as MPAs under the instrument. o Option 1: “Marine protected area” means a geographically defined area which is designated, regulated and managed to achieve specific conservation objectives (CBD, article 2). o Option 2: The definition of “protected area” provided in article 2 of the CBD is a starting point which would need to be adapted, as appropriate, in order to specifically focus on marine areas beyond national jurisdiction. o Option 3: “Marine protected area” means a designated geographically defined marine area [in areas beyond national jurisdiction] where human activities are regulated, managed or prohibited in order to achieve specific conservation objectives including the long-term conservation and resilience of nature. o Option 4: “Marine protected area” means a defined area of the marine environment, including its associated flora, fauna, historical and cultural features, which has been reserved by legislation or other effective means, including custom, with the effect that its marine biodiversity enjoys a higher level of protection than its surroundings. o Option 5: “Any marine geographical area that is afforded greater protection than the surrounding waters for biodiversity conservation or fisheries management\npurposes.” MPAs would not be limited to marine reserved areas or no-take zones.\n• Marine scientific research\n• Marine spatial planning o Marine spatial planning is a cross-sectoral ABMT that provides a framework for\nthe orderly and sustainable use of the oceans as envisioned by UNCLOS with a view to balance demands for development with the need to protect the marine environment. Sectoral ABMTs (e.g. fisheries closures, PSSAs, APEIs), other crosssectoral ABMTs (e.g. MPAs), strategic environmental assessments (SEAs) and EIAs are an integral part of this overarching planning approach. Marine spatial planning approaches would be ecosystem-based, adaptive and include all relevant stakeholders in the area under consideration.\n• Sustainable use\no “Sustainable use” means the use of components of marine biodiversity in a way and at a rate that does not lead to the long term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.\n• Technology\no “Technology” means hard technology as well as all of its associated aspects, such as specialized equipment and technical know-how, including manuals, designs, operating instructions, training and technical advice and assistance, necessary to assemble, maintain and operate a viable system and the legal right to use these items for that purpose on a non-exclusive basis. It also refers to infrastructure and enhancing technical capacity to make such transfer sustainable.\n• Transboundary environmental assessment\n• Transfer of marine technology\no The transfer of marine technology refers to the transfer of instruments, equipment, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the oceans.\n• Utilization of marine genetic resources\no Option 1: “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources, including through the application of biotechnology as defined in article 2 of the CBD. o Option 2: “Utilization of marine genetic resources” means to conduct commercial research and development on the genetic and/or biochemical composition of genetic resources, including through the application of biotechnology.\nB. SCOPE / APPLICATION\n1. Geographical scope\n10. Option 1: Areas beyond national jurisdiction. 11. Option 2: Areas not adequately addressed by existing international conventions.\n12. Does not apply to maritime zones under national jurisdiction, including the continental shelf beyond 200 nautical miles where applicable.\n2. Material scope\n13. All elements of the package specified in General Assembly resolution 69/292. 14. With regard to activities:\n• Option 1: Conservation, sustainable use and responsible management of all marine living organisms of areas beyond national jurisdiction.\n• Option 2: Activities carried out under the jurisdiction or control of a contracting party in areas beyond national jurisdiction.\n• Option 3: Any activity or development that has the potential to impact on marine biological diversity of areas beyond national jurisdiction, including on ocean processes.\n• Option 4: Activities with the potential to have significant effects on or to cause damage to marine biodiversity or ecosystems in areas beyond national jurisdiction regardless of where these activities occur.\n• Option 5: All activities that take place in areas beyond national jurisdiction and/or may have an impact on marine biological biodiversity and resources of areas beyond national jurisdiction. Where such activities are already managed or governed by an existing agreement, the instrument would apply relevant provisions of the existing agreement mutatis mutandis.\n• Option 6: All existing and new activities and sectors impacting on marine biodiversity of areas beyond national jurisdiction with respect to the elements identified in the “package”, while not undermining existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.\n• Option 7: Activities not adequately addressed by existing international conventions, e.g., UNCLOS and CBD. • Option 8: Fisheries management in areas beyond national jurisdiction would not form part of the negotiations.\n3. Personal scope\n15. The instrument would extend to States and entities in a manner similar to UNFSA.\nC. OBJECTIVE(S)\n16. Ensure the conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction. 17. Possible additional objectives could include:\n• Protect and preserve the marine environment. • Furthering of regional cooperation and regional cooperative mechanisms.\n• Prevent or eliminate excess capacity and ensure that levels of effort by entities involved are commensurate with the sustainable use of biological diversity as a means of ensuring the effectiveness of conservation and sustainable management measures.\nD. RELATIONSHIP TO UNCLOS AND OTHER INSTRUMENTS AND FRAMEWORKS AND RELEVANT\nGLOBAL, REGIONAL AND SECTORAL BODIES\n18. Relationship to UNCLOS: • Nothing in the instrument would prejudice the rights, jurisdiction and duties of States\nunder UNCLOS. The instrument would be interpreted and applied in the context of and in a manner consistent with UNCLOS.\n19. Relationship to other instruments:\n• The instrument should not undermine existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.\no Option 1: A without-prejudice clause would assist in achieving this purpose, including a provision similar to article 44 of the UNFSA to the effect that there would be no alteration of the rights and obligations emanating from other treaties. o Option 2: The instrument would not affect the competence of relevant international organizations and arrangements within their areas of competence.  State explicitly what role or function the instrument would not have in\nrelation to activities in areas beyond national jurisdiction, such as is done under the Convention for the Protection of the Marine Environment of the North-East Atlantic.\no Option 3: The regulations and measures put in place by the instrument and the governing body “shall be no less effective than international rules, standards and recommended practices and procedures”, in line with UNCLOS Article 208, para. 3. o Option 4: Standards applied in areas beyond national jurisdiction would not be lower than those for exclusive economic zones.\n20. The provisions of the instrument would not apply to vessels entitled to sovereign immunity (in line with article 236 of UNCLOS).\n21. Matters not regulated by UNCLOS or this instrument continue to be governed by the rules and principles of general international law.\nIII. CONSERVATION AND SUSTAINABLE USE OF MARINE BIODIVERSITY OF AREAS BEYOND NATIONAL JURISDICTION\nA. GENERAL PRINCIPLES AND APPROACHES3\n22. A distinction could be drawn between principles and approaches. 23. Any definitions and/or interpretation of guiding approaches and principles would need to be consistent with those already agreed under UNCLOS, UNFSA, CBD and other relevant international instruments, such as the Rio Declaration on Environment and Development. 24. Possible principles and approaches could include:\n• Recognition of need for a comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n• Respect for the freedoms and the balance of rights, obligations and interests enshrined in UNCLOS.\n• Incorporation of, and non-derogation from, the relevant principles enshrined in UNCLOS. • Common heritage of mankind. • Freedom of the high seas. • Recognition of existing relevant legal instruments and frameworks and relevant global,\nregional and sectoral bodies (in particular UNCLOS, UNFSA, RFMO/As, IMO, ISA, and regional seas conventions).\n• No undermining of existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.\n• Due regard for the rights of others. • Respect for the rights of coastal States over all areas under their national jurisdiction,\nincluding their continental shelves beyond 200 nautical miles where applicable. • Respect for the sovereignty and territorial integrity of coastal States. • Compatibility. • Adjacency and requirement to consult adjacent States. • Recognition of the role of adjacent coastal States as well as other States. • Enhanced cooperation and coordination between and among States and organizations\nto conserve and sustainably use marine biodiversity in areas beyond national jurisdiction.\n• Protection and preservation of the marine environment and its biodiversity, including for the benefit of future generations.\n• Duty not to transform one type of pollution into another or not to transfer damage or hazards.\n• Use of biodiversity of areas beyond national jurisdiction for peaceful purposes only. • Integrated approach. • Ecosystem approach. • Science-based approach. • Use of the best available scientific information. • Public availability of information. • Public participation.\n3 Possible ways of referring to approaches and principles could include: 1) explicit reference to these approaches and principles in the instrument (in the preamble of the instrument, in a stand-alone article, or some approaches and principles may benefit from further elaboration in an article of their own, similar to Articles 6 and 7 of UNFSA); 2) reflecting these approaches and principles in the content of individual provisions of the instrument by making them operational.\n• Stakeholder involvement. • Good governance. • Transparency. • Incorporation of traditional and local knowledge. • Accountability. • Equity. • Intra- and inter-generational equity. • Capacity-building and technology transfer. • Environmentally sound techniques and methods of operation in order to prevent or limit\ndamage to biological diversity. • Sustainable use of marine biodiversity. • Precautionary principle/approach. • Risk-based approach. • Polluter-pays principle. • Special interests, circumstances and needs of developing countries such as SIDS and\nLDCs. • Avoidance of disproportionate burden. • Adaptive management. • Ability to address cumulative impacts. • Traceability. • Flexibility. • Conservation of biodiversity as a common concern of humankind.\n25. The impacts of climate change could be a consideration for decisions made and actions taken under the instrument and decisions should not exacerbate or hasten the adverse impacts of climate change, especially upon SIDS. 26. No action or activity taken on the basis of the instrument would be construed or considered to be prejudicial to the positions of States Parties to a land or maritime sovereignty dispute or to dispute concerning the delimitation of maritime areas.\nB. INTERNATIONAL COOPERATION4 27. Cooperation, coordination, consultation and communication between and among States and international organizations, including regional and sectoral bodies, would be enhanced such as through exchange of information. 28. Guidance and recommendations could be provided to States, including through existing global, sectoral or regional organizations involved in the conservation and sustainable use of marine biodiversity beyond national jurisdiction, in the form of goals, procedures, criteria, standards and guidelines. 29. Agreed general biodiversity protection guidelines or methodology to take into account the impact on fish stocks of emerging issues such as the adverse impacts of climate change, ocean acidification or pollution could be provided. 30. States would have a duty to cooperate directly or through appropriate subregional, regional or global mechanisms, taking into account the specific characteristics of the subregion or region (see UNFSA article 8.1).\n4 See also section IV.\n31. States Parties, in implementing the instrument, would be required to work together to actively engage competent international organisations and arrangements to take actions within their competence to contribute to the achievement of the objectives of the instrument. Where a State Party would consider that action is desirable in relation to a question falling within the competence of relevant international organisations or arrangements, it would be required to draw that question to the attention of the organisations or arrangement competent for that question. The Parties who are members of the organisation or arrangement in question would be required to cooperate within that organisation or arrangement in order to achieve an appropriate response. 32. Any State proposing that action be taken by an intergovernmental organization having competence with respect to marine biodiversity, where such action could have a significant effect on conservation and management measures already established by a competent sectoral or regional organisation or arrangement could be required to consult through that organisation or arrangement with its members or participants. To the extent practicable, such consultation would take place prior to the submission of the proposal to the intergovernmental organization. 33. An incentive for existing organizations to improve their performance could be created, including through the expansion of mandates to explicitly enable the adoption of measures to conserve marine biodiversity in areas beyond national jurisdiction, the addition of new principles to an existing organisation’s governance framework, the development of processes within an existing organisation for implementing relevant parts of the instrument, or development of memorandums of understanding with other organisations to ensure better coordination. 34. If there is no body with a mandate for the conservation or sustainable use of marine biodiversity in a particular sector or geographic area of areas beyond national jurisdiction:\n• Option 1: The establishment of a relevant body would be encouraged. • Option 2: The establishment of a relevant body would not be encouraged as this would\nexceed the scope of the instrument. 35. In cases where there are a number of bodies but no effective coordination mechanism, effective coordination mechanism within a specific timeframe (article 8(5) UNFSA refers) could be encouraged. 36. Formal or informal regional cooperative mechanisms could be strengthened or developed. 37. A possibility for participation of and/or cooperation with relevant international organizations, within their respective mandates, in practical arrangements under the instrument would be envisaged. 38. The duty of international organizations to coordinate and cooperate could be further operationalized as follows:\n• Joint meetings where appropriate. • Consultation on matters related to areas beyond national jurisdiction with a view to\ncoordinate respective activities. • Cooperation in the collection of data and information relating to areas beyond national\njurisdiction. • Sharing of information and data regarding activities and the impact of activities under\ntheir mandate with a scientific body under the instrument.\n• Cooperation in the identification and implementation of the most effective conservation measures to protect areas in areas beyond national jurisdiction, within a specific timeframe.\n• Cooperation in the management of MPAs in areas beyond national jurisdiction. • Conduct of marine scientific research and joint assessments of the effectiveness of\nexisting MPAs and their conservation measures. • Regular reports to a conference of the parties on progress made. • Participation in meetings of the respective governing bodies as observers.\nC. MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF BENEFITS\n1. Scope\n39. Geographical scope:\n• Option 1: The instrument would apply to marine genetic resources of the Area and the high seas.\n• Option 2: The instrument would only apply to marine genetic resources in the Area. 40. Material scope:\n• Fish and other biological resources used for research on their genetic properties. o A scientifically-informed threshold would be established, whereby if a particular\n(fish) species is extracted or harvested for the purpose of bioprospecting for marine genetic resources beyond a certain amount (depending on species and habitat variability), it would be considered a commodity. Such threshold could be elaborated by a scientific/technical body under the instrument.\n• On in situ/ex situ/in silico resources: o Option 1: Applies to both in situ and ex situ marine genetic resources. o Option 2: Applies to in situ and ex situ marine genetic resources as well as in\nsilico and digital sequence data. o Option 3: Applies to marine genetic resources collected in situ.\n• On derivatives: o Option 1: Applies to derivatives. o Option 2: Does not apply to derivatives."
    }, {
      "heading" : "2. Guiding principles and approaches",
      "text" : "41. On the common heritage of mankind and the freedom of the high seas:\n• Option 1: The common heritage of mankind would underpin the new regime governing marine genetic resources of areas beyond national jurisdiction. This implies:\no The need to carry out activities for the benefit of mankind as a whole, irrespective of their geographical location, and taking into particular consideration the interests and needs of the developing countries. o No claim or exercise of sovereignty or sovereign rights of the areas beyond national jurisdiction nor any appropriation would be recognized. o Benefits would be shared in a fair and equitable manner. o Activities regarding the exploration, exploitation of the resources in the said\nareas would be governed by the instrument. • Option 2: The freedom of the high seas would be applied to marine genetic resources in\nareas beyond national jurisdiction. • Option 3: Common concern of humankind. • Option 4: No indication of the applicable legal regime.\n42. The use of areas beyond national jurisdiction and their resources by all States would exclusively for peaceful purposes. 43. The jurisdiction and rights of coastal States over their continental shelf, including beyond 200 nautical miles where applicable, would need to be respected. 44. Principle of adjacency. Coastal States could be allowed a greater role in conserving, managing and regulating access to the resources of high seas pocket areas. 45. Marine scientific research activities do not constitute the legal basis for any claim to any part of the marine environment or its resources, as recognized in article 241 of UNCLOS. 46. Traditional knowledge. 47. Legal certainty, clarity and transparency. 48. Encouragement of research, innovation and commercial development. 49. Sustainable collection of genetic material. 50. Environmentally sound techniques and methods of operation. 51. Fair and non-arbitrary rules and procedures for benefit sharing. 52. Simple, expedient and cost-effective procedures and mechanisms."
    }, {
      "heading" : "3. Access and benefit-sharing",
      "text" : "53. Existing access and benefit-sharing models that could be considered include:\n• The provisions in UNCLOS relating to marine scientific research. • Article 82 of UNCLOS. • The CBD and Nagoya Protocol. • The ITPGRFA. • The Antarctic Treaty System.\n54. A scientific/technical body under the instrument could elaborate and recommend to the global body guidelines for the access and benefit-sharing regime.\n3.1 Access to marine genetic resources of areas beyond national jurisdiction 55. On whether to regulate access:\n• Option 1: Free access to marine genetic resources could be provided, in line with UNCLOS provisions concerning marine scientific research in areas beyond national jurisdiction.\n• Option 2: Regulated access could be provided: o Option 2.1: For bioprospecting, not for marine scientific research purposes. o Option 2.2: For marine genetic resources of the Area. o Terms and conditions for access could be established, taking into account the\npossibility of change of use, including capacity building, transfer of marine technology, a requirement to deposit samples, data and related information\navailable in open source platforms such as databases, biorepositories and/or biobanks, and/or contribution to an access and benefit-sharing fund as conditions for access, drawn from the ISA model.\no The principles contained in the Nagoya Protocol could be drawn from with respect to knowledge associated with genetic resources and prior consent involving indigenous and local communities. o Require States to take appropriate and effective legislative, administrative or policy measures to provide that genetic resources utilized within their jurisdiction have been accessed in accordance with established regulation.\n56. In situ access to marine genetic resources of areas beyond national jurisdiction could be based, in particular, on the following:\n• Respect for the regime for marine scientific research under UNCLOS. • No hindrance to research and development. • Respect for the rights and obligations of coastal States over the resources under their\njurisdiction, as provided for in UNCLOS. • Conservation and sustainable use of marine biological diversity of areas beyond national\njurisdiction, in line with applicable UNCLOS provisions. • Obligations for flag States to carry out the collection of marine genetic resources in a\nmanner that does not harm the ecosystem and to use environmentally sound techniques and methods of operation.\n• Impacts upon neighbouring zones, including those under national jurisdiction. • Severity of impact upon adjacent States Parties. • Consider cost of remediation and anti-pollution measures. • Stricter environmental protection measures, if needed, in MPAs. • Research programmes on marine research that could support the conservation and\nmanagement of areas beyond national jurisdiction with the participation of developing countries inspired by article 16 of the ITPGRFA.\n3.2 Sharing of benefits from the utilization of marine genetic resources"
    }, {
      "heading" : "3.2.1 Objectives",
      "text" : "57. Contribute to conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction. 58. Be beneficial to present and future generations. 59. Promote marine scientific research. 60. Enhance research and development. 61. Promote capacity building and technology transfer. 62. Build capacity to access marine genetic resources of areas beyond national jurisdiction.\n3.2.2 Principles guiding benefit-sharing 63. Possible principles guiding benefit-sharing could include:\n• Balance between the interests of participating States and other entities engaged in the access and use of marine genetic resources.\n• Be fair and equitable on the basis of the common heritage of mankind. • Be transparent. • Be conducive to the conservation and sustainable use of marine biodiversity in areas\nbeyond national jurisdiction. • Not negatively impact States’ rights to conduct marine scientific research consistent with\nthe regime under UNCLOS. • Be conducive to marine scientific research conducted in accordance with UNCLOS, as\nwell as to the promotion of knowledge generation and innovation and not be detrimental to research and development.\n• Give due consideration to SIDS and LDCs. • Increase scientific knowledge on conservation of biodiversity. • Benefits from humane use of derivatives and not promote or allow the use of derivatives\ntowards destruction or impairment of human life or towards non-peaceful purposes.\n3.2.3 Benefits 64. Types of benefits could include:\n• Option 1: Both monetary and non-monetary. • Option 2: Non-monetary benefits.\n65. Possible monetary benefits could include those mentioned in the Annex to the Nagoya Protocol and in Part IV of the ITPGRFA. 66. Possible non-monetary benefits could include:\n• Those mentioned in the Annex to the Nagoya Protocol. • Those mentioned in Part IV of the ITPGRFA. • Facilitation of marine scientific research. • Collaboration in marine scientific research and in research and development\nprogrammes. • Access to and dissemination of all forms of resources, samples, data and related\nknowledge, including through mechanisms for data sharing, such as a clearing-house, data banks, sample collections, and open access gene pools.\n• Dissemination of research and development results relating to marine genetic resources. • Collection and sharing of data and knowledge on the associated marine environment,\nbiodiversity and ecosystems. • The instrument could provide for a framework to specify, coordinate, promote and\nmonitor the implementation, with respect to marine genetic resources from areas beyond national jurisdiction, of the provisions contained in Part XIII (‘Marine Scientific Research’), such as promoting international cooperation in marine scientific research (article 242, UNCLOS), making knowledge resulting from marine scientific research available by publication and dissemination (article 244, para. 1, UNCLOS), and promoting data and information flow and the transfer of knowledge (article 244, para. 2, UNCLOS).\n• Transfer of technology, including based on Part XIV of UNCLOS. • Capacity-building, including participation of scientists from developing countries in\nscientific research, access to scientific research vessels, educational opportunities and training programmes, activities to enhance, facilitate and stimulate the sharing of material, information and knowledge, strengthening capacities for technology transfer, institutional capacity-building, human resources and materials to strengthen capacities for the administration and implementation of access regulations, a global scholarship fund, and development of regional centres of excellence.\n• Other socio-economic benefits (e.g. research directed to priority needs such as health and security).\n67. The particular types of benefits that could be shared at particular points in the process could be considered.\n3.2.4 Benefit-sharing modalities\n68. A mechanism that takes into account existing benefit-sharing mechanisms such as the ISA could be considered. 69. A clearing-house mechanism could be established.5 70. Possible benefit-sharing modalities could include:\n• A fund could be established within the possible clearing-house mechanism: o The general purpose of the fund could be outlined in the instrument, whereas\ndetailed modalities could be developed by the governing body or provided through a protocol.\no Funded through royalties or milestones payments. o LDCs would be the primary beneficiaries of the fund. o Specific allocation for SIDS could be foreseen. o Benefits would be used for conservation and sustainable use of the ocean and\nmarine biodiversity of areas beyond national jurisdiction. o Consideration could be given to whether special exemptions would be extended\nto developing and least developed countries where there would be obligations to pay into a benefit-sharing fund.\n• A system similar to the annual partnership contribution under the World Health Organization (WHO) Pandemic Influenza Preparedness (PIP) Framework for the Sharing of Influenza Viruses and Access to Vaccines and Other Benefits could be established.\n• International programmes on marine research could be established to support the conservation and management of the marine environment in areas beyond national jurisdiction. Inspired by the ITPGRFA, Part V (Supporting components), the research programmes could include provisions on the participation of developing countries. The programmes could be linked to existing national research institutions and have research activities on genetic material from areas beyond national jurisdiction which may in turn generate monetary benefits for the participants. Another possibility would be to require developed Parties to include developing partners in their research and exploration activities on marine genetic resources.\n• A hybrid mechanism by combining a project-based approach similar to the ITPGRFA Benefit-Sharing Fund could be established with inspiration drawn from the WHO PIP Framework."
    }, {
      "heading" : "3.3 Intellectual property rights",
      "text" : "71. Option 1: Intellectual property rights, including disclosure of origin requirements in patent applications, would not be within the scope of the instrument, as this issue would need to be dealt with within the existing institutional frameworks competent in this subject-area (World Intellectual Property Organization (WIPO) and World Trade Organization (WTO)).\n5 See sub-section 5 in this section.\n72. Option 2: A mandatory disclosure of origin of the marine genetic resource in patent applications or other intellectual property right would be established. 73. Option 3: The instrument would prohibit private appropriation and the exercise of intellectual property rights where this would limit access to marine genetic resources for further research and other aims. If intellectual property rights were claimed in respect of products developed from marine genetic resources, the approach taken in the ITPGRFA could be considered. 74. Option 4: The matter of intellectual property rights would have to be addressed in a manner that ensures consistency with the work being conducted under WIPO. 75. Option 5: A sui generis system would be developed."
    }, {
      "heading" : "4. Monitoring of the utilization of marine genetic resources of areas beyond national jurisdiction",
      "text" : "76. Users could be required to register their activities. 77. A protocol, code of conduct or guidelines could be developed in order to ensure transparency in the use of marine genetic resources of areas beyond national jurisdiction. 78. A depository of information on marine genetic resources extraction could serve as a mechanism to trace the provenance of marine genetic resources obtained in areas beyond national jurisdiction. 79. A “passport” for marine genetic resources of areas beyond national jurisdiction could be introduced. This passport could be drawn from the Certificate of Compliance under the Nagoya Protocol, which would accompany genetic resources in order to demonstrate their origin at any stage of research, development, innovation, or commercialization. 80. A role for the ISA in monitoring of the utilization of marine genetic resources could be provided. 81. National authorities in charge of intellectual property rights could be established as a checkpoint to monitor the utilization of marine genetic resources and ensure benefit sharing.\n5. Clearing-house mechanism6 82. The Nagoya Protocol Access and Benefit-Sharing Clearing House could be used as a model or expanded on to hold records and data related to marine biodiversity of areas beyond national jurisdiction. 83. The clearing-house mechanism could:\n• Include global information services such as a website for the instrument, a network of experts and practitioners, mechanisms to exchange information and a network for clearing-house mechanisms at the regional, sub-regional and/or national levels.\n• Include information on access to samples and sample collections, access to and transfer of technology and capacity building and funding opportunities, and data and knowledge sharing.\n• Facilitate exchange of research results.\n6 See also sub-section 3.2 in this section.\n• Take into account the special circumstances of SIDS and LDCs. 84. The flag State could be required to report on accessed marine genetic resources from areas beyond national jurisdiction to the clearing house after the material has been deposited. A sample could also be provided to a public collection. 85. The deposit of sufficient information in a clearing-house could be required to enable use of marine genetic resources. 86. A platform for various organizations to cooperate and collaborate for better sharing of data/information could be created.\n6. Capacity building and transfer of marine technology7 87. Proponents of marine genetic resources-related activities could be required to provide capacity building specifically to SIDS. 88. Elements of capacity building could include:\n• Provision of education/training in science and technologies, policy and governance, including through joint research efforts supported through the establishment of a global scholarship fund, and enhanced through collaboration in research and development on marine genetic resources.\n• A fund with specific allocation for SIDS.\nD. MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS"
    }, {
      "heading" : "1. Objectives of area-based management tools, including marine protected areas8",
      "text" : "89. Conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. 90. Protection and preservation of the marine environment. 91. Protection, maintenance and restoration of ocean health and resilience, including key ecosystem processes, habitats and species, and areas which are vulnerable to impact(s), including from climate change, such as unique, fragile/sensitive, rare or highly biodiverse habitats and features as well as areas essential for the survival, function, or recovery of particular stocks or rare or endangered marine species (such as breeding or spawning grounds), or for the support of large ecosystems. 92. Protection of representative marine ecosystems, biodiversity and habitats, including through a global, coherent and representative network of effectively managed ABMTs, including MPAs, in areas beyond national jurisdiction."
    }, {
      "heading" : "2. Guiding principles and approaches",
      "text" : "93. Possible guiding principles and approaches could include:\n7 See also sub-section 3.2 in this section. 8 There is a need to determine whether it is practicable for the instrument to provide an exclusive list of objectives of ABMTs, including MPAs\n• Consistency with UNCLOS, UNFSA and other relevant treaties. • No undermining of existing relevant legal instruments and frameworks and relevant\nglobal, regional and sectoral bodies. • Taking advantage of the work and expertise of existing relevant legal instruments and\nframeworks and relevant global, regional and sectoral bodies. • Respect for the jurisdiction and rights of coastal States over the continental shelf,\nincluding beyond 200 nautical miles where applicable. • Compatibility of measures taken for the EEZ and for areas beyond national jurisdiction. • International cooperation and coordination. • Necessity. • Proportionality. • Ecosystem approach. • Precautionary principle/approach. • Use of the best available science. • Integrated approach. • Preventive principle. • Threats-based approach. • Representativity. • Adaptive management. • Protection and preservation of the marine environment. • Different levels of protection. • Establishment and management of ABMTs, including MPAs, on an individual, case-by-\ncase and temporary basis. • Sustainable use. • Balance of interests between activities for the protection and preservation of the marine\nenvironment and other lawful activities at sea. • Multi-use approach. • Equitable use. • Transparency. • Inclusivity. • Public participation. • Consultation. • Accountability. • Polluter-pays principle. • Traceability. • Liability. • Stewardship of the marine environment for present and future generations. • No disproportionate burden on coastal States. • Traditional knowledge of local and indigenous communities."
    }, {
      "heading" : "3. Process for the establishment of area-based management tools, including marine protected areas",
      "text" : "94. Option 1: “Global model” – A global overarching framework would be created to enable the identification, designation, management and enforcement of ABMTs, including MPAs, in areas beyond national jurisdiction. 95. Option 2: “Hybrid model” – General guidance and objectives would be developed at the global level to enhance cooperation and coordination and provide a level of oversight to the decision-making and implementation by regional and/or sectoral mechanisms.\n96. Option 3: “Regional and/or sectoral model” – General policy guidance to promote cooperation and coordination would be provided at the global level, while recognising the full authority, without oversight from a global mechanism, of regional and sectoral organizations in decision-making. 97. The process would not be a “one-size-fits-all” approach. Rather, it would be on a “case-bycase” basis taking into account common guidelines established by the global instrument's institutions."
    }, {
      "heading" : "3.1 Identification of areas",
      "text" : "98. Areas requiring protection through ABMTs, including MPAs, could be identified on the basis of best available science. 99. Possible criteria for the identification of areas could comprise:\n• General criteria and/or guidelines based on existing internationally recognized criteria such as those for CBD’s Ecologically or Biologically Significant Marine Areas (EBSAs), IMO’s PSSAs, vulnerable marine ecosystems (VMEs), and ISA’s APEIs, including uniqueness, rarity, vulnerability, fragility, sensitivity, representativeness, dependency, naturalness, productivity and diversity.\n• Criteria used under regional agreements. • Contribution to a global representative network could be duly considered. • Relevance of certain species or ecosystems for livelihoods and food security. • Socioeconomic factors could also be at the core of the process of determining the size\nand location of ABMTs and MPAs. • Criteria could be further developed, including on the basis of the best available scientific\ninformation and recommendations from a competent scientific advisory body. • Any new criteria agreed to by States and a decision-making body under the instrument.\n100. The work done by the IMO, CBD to describe EBSAs and RFMOs could be helpful in identifying priority biodiversity areas and vulnerable marine ecosystems."
    }, {
      "heading" : "3.2 Designation process",
      "text" : ""
    }, {
      "heading" : "3.2.1 Proposal",
      "text" : "101. Possible proponents could include:\n• States Parties to the instrument, individually or collectively, or in collaboration with relevant organizations.\n• Those States and entities that would be entitled to become Parties. • A scientific/technical committee under the instrument. • Other intergovernmental organization(s) within their respective mandates. • Non-governmental organizations.\n102. Proponents would be encouraged to seek views and inputs from relevant stakeholders, including civil society, in the process of developing their proposals. 103. The proposal would need to take into account the best available science, the precautionary approach/principle, and follow an ecosystem approach.\n104. Possible elements of a proposal could include: • The delimitation of the area/spatial boundaries. • A description of the objective(s). • A description of the characteristics and biodiversity values of the area and the sensitivity\nof the species/habitats concerned, including an evaluation of the current state of the marine ecosystem.\n• A description of impacts, including cumulative impacts, identification of threats and possible activities with adverse impact.\n• The conservation or management measures needed to reach the specified objective(s), including human activities that would be banned, a management plan and socioeconomic mitigation measures.\n• A description, if relevant, of how the proposed site could contribute to ecologically representative MPA networks, including its possible relationship to existing MPAs or other ABMTs.\n• Information on neighbouring areas, including areas within national jurisdiction such as those covered by submissions under article 76 of UNCLOS.\n• Information relating to possible interference with other legitimate uses of the sea and, when appropriate, related possible socio-economic costs.\n• Information on international organizations and bodies whose action might be relevant in order to achieve the conservation objectives, including existing conservation measures by other international organizations.\n• Whether prior consultations with those organizations have been held. • Identification of any overlap between the proposed ABMT and an existing ABMT,\nincluding measures for coordination. • Timing:\no Option 1: A time period would be indicated for the conservation and management measures.\no Option 2: The duration for the measures would not be indicated. • Monitoring and review, including elements of a research and monitoring plan. • Enforcement plan."
    }, {
      "heading" : "3.2.2 Consultation on and assessment of the proposal",
      "text" : "A possible process for conducting consultations on and assessing the proposals could include the following: 105. A proposal could be circulated through the secretariat to:\n• Option 1: States Parties and relevant global, regional or sectoral organizations and frameworks.\n• Option 2: All States, including non-Parties, relevant global, regional or sectoral organizations, and civil society.\n106. States, competent global, regional or sectoral organizations, and civil society representatives could be invited to submit comments on the proposal. 107. The agreement of States that are adjacent to areas beyond national jurisdiction where an ABMT could be created would be required when such an ABMT is under consideration. 108. There would be a time-bound period within which feedback and comments regarding the proposal could be submitted. The duration of the consultation process could be established in the instrument.\n109. The contributions made during the consultation process could be made publicly available by the secretariat, which would also collect, compile and forward all comments back to the proponent. 110. The proponent would revise its proposal, as necessary, based on the comments received through the consultation process. 111. The proposal could be reviewed through a mechanism for scientific consideration and advice such as by a scientific/technical body, which would consider whether a similar MPA exists and how it could be complemented with protection under the instrument, provide advice on the proposal’s compatibility with the instrument’s scientific criteria, as well as make other recommendations, including on ecologically representative MPA networks and biogeographical classification schemes. 112. A scientific/technical body could make recommendations on the proposal.\n3.2.3 Decision-making\nIn making a decision on the designation of ABMTs, including MPAs, the following could be considered: 113. The process of designation or establishment of ABMTs, including MPAs, would need to be consistent with the purposes and principles of the Charter of the United Nations, UNCLOS and other relevant legal instruments. 114. It would be necessary for the new instrument to provide for cooperation and coordination with existing regional and sectoral institutions. The relevant existing frameworks and noncontracting Parties would be allowed to join discussions of a global institution, such as a conference of the parties, as observers. 115. Measures taken by coastal States for the conservation and sustainable use of marine biodiversity within their national jurisdiction would need to be taken into account. 116. Adjacent States would be given particular consideration so that measures taken do not undermine their sustainable development. 117. The designation could include consideration of climate change and underwater noise impacts. 118. Depending on the conservation objectives of individual MPAs, as well as the vulnerability of their features/ecosystems and the pressures on them, different levels of protection could be necessary. 119. Time period for the ABMTs, including MPAs:\n• Option 1: The designation would be for an indefinite period. • Option 2: The designation would be time-bound. • If, at a later stage, an MPA were to fall entirely within a maritime area under the\nsovereignty or jurisdiction of a coastal State, it would cease to be in force. The coastal State could decide to adopt similar measures under its national law. In case of partial overlap, the MPA’s spatial boundaries would be amended accordingly.\n120. Decisions on ABMTs would need to be based on scientific data with ABMTs being universal and binding in nature. 121. Option 1: A global institution would make decisions on:\n• The spatial boundaries of the area to be designated as MPA. • The establishment of such area. • Appropriate conservation and management measures to be taken in the MPA. • In taking the decisions, all efforts would need to be made to reach consensus. Majority\nvoting could be envisaged. • The ISA could be an essential component, as it has a mandate already recognized by\nUNCLOS. 122. Option 2: Information about a designated area and activities that could potentially harm or cause adverse impacts to that area would be referred to relevant bodies and frameworks with purview over such activities for consideration and possible management measures or other action by those bodies.\n• When a designated area has multiple relevant bodies with purview over activities that could potentially harm or cause adverse impacts to that area, a process could be established by which those bodies could coordinate and cooperate, including during the consideration of and, as appropriate, implementation of possible management measures.\n• If the existing framework decides to take different measures from those identified by the Conference of the Parties or none at all, the Conference of the Parties would ask the existing framework for consultations. The States Parties to the instrument and the relevant existing frameworks would cooperate as much as possible within the relevant frameworks to ensure these existing frameworks duly respect the decision of the Conference of the Parties and take appropriate conservation and management measures.\n• Ways and means could be considered to make relevant measures binding upon all States Parties, including non-members of the relevant existing frameworks.\n123. Option 3: Any issues related to the establishment and management of ABMTs, including MPAs, would be addressed within existing international mechanisms.\n• An MPA proposal would be presented to the appropriate regional seas convention, which following public consultations, would consider the proposal in relation to the requirements of the instrument and relevant input from the public consultation.\n• The MPA, including any measures that fall within its competence could be adopted by the regional seas convention which would announce its decision on its website. The decision made by the regional seas convention, in accordance with the requirements of the instrument, would be binding on all States Parties to the instrument.\n• The regional seas convention, or one of its Parties, would forward the MPA decision specifically to other relevant bodies, such as IMO, RFMOs, other regional seas conventions, ISA, etc. The States Parties would be under an obligation to pursue the objectives of the instrument in all relevant mechanisms where they are participating.\n• Other relevant bodies would consider whether the activity they are managing are relevant to the conservation goals and if measures within their competence would be required.\n• The MPA would be on the agenda of the meeting of States Parties to the instrument following the decision, providing for accountability, transparency, review and stakeholder participation.\n124. Where there is no competent body to recommend measures to address the impact of a specific activity in the proposed area:\n• Option 1: The Parties would identify specific measures to meet the conservation objectives of the area. • Option 2: Such measures would be developed and considered by Parties and those States and entities that would be entitled to become Parties.\n• Option 3: The instrument would encourage the countries and organizations concerned to establish a new organization or framework and to participate in its activities.\n125. Upon designation, a secretariat under the instrument would notify States Parties and nonParties, relevant global, regional or sectoral organizations and frameworks, as well as all other stakeholders of the establishment of a new MPA, as well as its objectives, its management measures and the monitoring and review plan."
    }, {
      "heading" : "4. Implementation",
      "text" : "126. MPA management measures would come into effect a certain number of days after adoption by the decision-making body, at which moment they would be binding on States Parties with respect to the processes and activities carried out under their jurisdiction or control, and on organizations. 127. It would be the responsibility of States Parties to the instrument to implement the management measures established with respect to activities and processes under their jurisdiction or control as flag States. The flag State and the port State concerned could cooperate in the implementation and enforcement of the MPAs. 128. Where the implementation of an MPA management measure would prevent a State Party from fulfilling an existing obligation under another relevant legal instrument or framework or by a relevant global, regional or sectoral body, the management measure would not enter into effect for the State Party concerned. Should this circumstance no longer apply, the MPA management measure would be considered to be binding on the State Party concerned. 129. Parties would commit to using their best efforts to ensure the adoption of necessary measures by the relevant organizations of which they are members. 130. Competent international organizations with mandate over the marine area concerned could be tasked with implementing and enforcing the ABMTS, including MPAs. They could also be invited to adopt specific measures necessary to achieve the conservation objectives of the new instrument. They could also be requested to develop and implement biodiversity strategies and action plans as a tool to integrate biodiversity considerations into management and decision-making. 131. It would be important to ensure that area-based management measures would be made in a manner that takes account of action related to conservation and sustainable use of marine biodiversity taken by States in areas within national jurisdiction, and the interests of those coastal States adjacent to areas beyond national jurisdiction. 132. Nothing would prevent States Parties from adopting additional and stricter measures from those adopted by the competent international organizations with respect to their vessels or with regard to activities and processes under their control and jurisdiction.\n133. While the management plan would not be applicable to non-Parties to the instrument, these would be notified of the designation and invited to consider implementing appropriate management measures for activities and processes under their jurisdiction having an impact on the conservation objectives of the MPA. 134. Any management measures and any enforcement of management measures would need to be consistent with UNCLOS, including but not limited to sovereign immunity (in line with article 236) and the obligations in article 237."
    }, {
      "heading" : "5. Relationship to existing measures",
      "text" : "135. The relationship between provisions concerning ABMTs, including MPAs, in existing mechanisms and those to be made in the new instrument involves the relationship between existing international treaties and the instrument, which would need to be addressed in line with the general principles concerning treaty application as provided for under the Vienna Convention on the Law of Treaties. 136. ABMTs, including MPAs, would not undermine existing MPAs and regulations that are implemented by relevant global, regional and sectoral bodies. 137. Nothing in the instrument would prejudice the ability of States to designate ABMTs, including MPAs, under other legal instruments and frameworks and relevant global, regional and sectoral bodies, or the obligations of States pursuant to such designations. 138. On a procedure of recognition of regional and sectoral ABMTs, including MPAs:\n• Option 1: ABMTs, including MPAs, adopted by existing regional and sectoral mechanisms would go through a process of recognition by the global mechanism. Recognition would not derogate from the authority of a body to apply measures.\n• Option 2: Sectoral ABMTs (e.g. RFMO VME closures, IMO PSSAs, or ISA APEIs) would not require a formal global recognition process, but the global body would be informed and the ABMTs included in the clearing-house mechanism and information-sharing mechanism."
    }, {
      "heading" : "6. Capacity-building and transfer of marine technology",
      "text" : "Possible terms for capacity-building and transfer of marine technology could include: 139. Necessary support for developing countries, including obligations on developed States Parties to provide technical, scientific and funding support in the development of proposals, review of proposals, development of management measures, and monitoring of ABMTs. 140. Provisions to avoid the transfer of disproportionate conservation burden on SIDS (e.g. modelled on article 7 of UNFSA)."
    }, {
      "heading" : "7. Monitoring and review",
      "text" : "Possible elements of monitoring and review could include the following: 141. The ABMTs, including MPAs, would be kept under regular review and be monitored on the basis of best available science against the objectives identified to assess their effectiveness.\n142. A particular MPA’s conservation and management plan and any specific measures applied to it could be adjusted to reflect the status of the area based on a review process. 143. On the role of a scientific/technical body:\n• Option 1: A scientific/technical body under the instrument would oversee the monitoring and review of ABMTs, including MPAs.\n• Option 2: This function could be delegated to regional bodies where possible and appropriate.\n144. States Parties and competent global, regional or sectoral organizations could be required to report regularly on the implementation of the measures for activities under their purview. To this end, the instrument could provide for standardized reporting, with an associated timeframe for reporting, including through relevant regional and sectoral bodies. 145. Reports could be addressed to the secretariat that would make them available to a competent scientific advisory body for its consideration and recommendations as appropriate, to all States Parties for consideration and decision if necessary, as well as to the general public, for information. 146. The monitoring and review process would take into account the scientific data and information provided by the scientific committee established under the new instrument, States, regional and sectoral bodies, as well as by relevant global and regional processes and frameworks (e.g. the Regular Process for Global Reporting and Assessment of the State of the Marine Environment, including Socioeconomic Aspects) and civil society. It could account for exogenous factors such as climate change. 147. The review process could result in the publication of a progress report and identify any shortcomings by Parties, non-Parties, and regional or global bodies, affecting the effectiveness of the measures. 148. The review could lead to the maintenance of the status quo established by the MPA, a modification of any of the parameters established, or the removal of the MPA. The conservation objectives and/or the management measures could be adjusted, if and when necessary, based on best available scientific information and recommendations from a competent scientific advisory body. 149. One way of mitigating displacement of destructive activities to other locations could be by giving a global governing body the mandate to monitor and assess such risks of displacement and introduce countermeasures. 150. There could be a mechanism under the instrument for a global monitoring, control and surveillance (MCS) system to ensure that protected areas would be meeting their objectives and to identify violations by vessels as well as cases of regular non-compliance. This mechanism would facilitate information sharing and joint operations between existing MCS systems. 151. The instrument could establish a compliance mechanism. Following the outcome of the review process, Parties, stakeholders, including civil society, as well as the compliance committee itself, could submit a report of non-compliance. When a Party would be identified to have failed to discharge its obligations under the instrument or, in the case of non-Parties, under international law, to co-operate on the protection and preservation of the marine environment, by not taking measures or exercising effective control to ensure that its vessels or nationals do not engage in any\nactivity that undermines the effectiveness of the instrument’s conservation measures, the compliance committee would make recommendations on ways to rectify their acts or omissions. The non-complying Party and non-Party would be notified and offered a reasonable time to respond to the alleged non-compliance and rectify its actions or omissions. When necessary, the instrument would adopt measures to facilitate compliance (e.g. technical assistance and capacity building) based on recommendations from the compliance committee. If the Party or non-Party continues to undermine the effectiveness of the protected area, and/or if the ecosystem or any of its components under protection is under serious threat, the Parties to the instrument would adopt appropriate responsive measures. The responsive measures would be designed to ensure that the conservation objectives of the area are met.\nE. ENVIRONMENTAL IMPACT ASSESSMENTS 152. Internationally accepted standards, processes and protocols, including those reflected in the following instruments, could be referenced in developing the provisions on EIAs:\n• UNCLOS. • Convention on Environmental Impact Assessment in a Transboundary Context (Espoo\nConvention). • Revised Voluntary Guidelines for the Consideration of Biodiversity in Environmental\nImpact Assessments and Strategic Environmental Assessments in Marine and Coastal Areas of the CBD (UNEP/CBD/COP/11/23).\n• International Guidelines on Deep-Sea Fisheries in the High Seas of the Food and Agriculture Organization of the United Nations (FAO).\n• ISA recommendations for the guidance of contractors for the assessment of the possible environmental impacts arising from exploration for marine minerals in the Area (ISBA/19/LTC/8).\n• Protocol on Environmental Protection to the Antarctic Treaty."
    }, {
      "heading" : "1. Obligation to conduct environmental impact assessments",
      "text" : "153. States would be required to conduct EIAs, as provided in article 206 of UNCLOS. 154. This obligation could be operationalized, including through the possible development of general guidance/guidelines.\n• A scientific/technical body could elaborate and recommend guidance to a global decision-making body, including criteria and thresholds for activities in areas beyond national jurisdiction.\n155. The obligation to conduct EIAs would rest with the State under whose jurisdiction or control the activity in question takes place, namely where the State exercises effective control over a particular activity or the State exercises jurisdiction in the form of licensing or funding a particular activity, and not simply activities conducted by a vessel flying a State’s flag. 156. The EIA could be carried out by a third party, such as a research institution or a private company, under the direction and control of the State."
    }, {
      "heading" : "2. Guiding principles and approaches",
      "text" : "157. EIAs would contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n158. Possible guiding principles and approaches could include: • Precautionary principle / approach. • Ecosystem approach. • International cooperation. • Integrated approach. • Use of the best available science / science-based approach. • Transparency. • Inclusiveness. • Consultation. • Fairness. • Effectiveness. • Inter- and intra-generational equity. • Responsibility to protect and preserve marine environment. • Polluter-pays principle. • Stewardship. • No-net-loss principle."
    }, {
      "heading" : "3. Activities for which an environmental impact assessment would be required",
      "text" : "159. The obligation to conduct EIAs would relate to planned activities under the jurisdiction or control of States. 160. Possible approaches to set out when an EIA would be required could include:\n• Option 1: EIAs would be mandatory for all proposed activities in areas beyond national jurisdiction. • Option 2: EIAs would be required under specified circumstances, including based on: o Possible threshold levels could be:\n Option 1: Based on UNCLOS article 206 (“reasonable grounds to believe that a proposed activity may cause significant and harmful changes to the environment”).  Option 2: More stringent requirements than UNCLOS to include “any harmful” changes.  Option 3: “Minor or transitory impact” as a preliminary threshold requiring initial assessment to determine whether significant impacts would be likely and formal EIA and reporting would be required as a result.  Option 4: More than a “minor or transitory effect”.  For areas designated for application of ABMTs under the instrument, or\notherwise designated for their significance/vulnerability at the international level (e.g., EBSAs, VMEs, PSSAs, MPAs), a specific threshold could be determined.\n Threshold could be included in an annex. o Approaches to listing activities could include:\n Option 1: Develop an indicative list of activities that would require EIAs (cf. Espoo Convention, Appendix III).\no A list would be non-exhaustive and not legally-binding. o A list would be placed in an annex.\n Option 2: Develop a list of activities exempt from EIAs.  A list could be developed by the institution with responsibility for\nguiding the conduct of EIAs.\n A list could be reviewed or updated by a conference of the parties to reflect new and emerging uses and scientific and technological developments.\no Where an activity in areas beyond national jurisdiction is already covered by existing obligations and agreements, possible approaches could include:  Option 1: It would be unnecessary to conduct another EIA for these\nactivities under the instrument.  Option 2: No such activity would be seen as exempt by definition.\n• Activities in areas designated for application of ABMTs under the instrument, or otherwise designated for their significance/vulnerability at the international level (e.g., EBSAs, VMEs, PSSAs, MPAs), would require an EIA.\n161. EIAs would not be related to global processes (for example, ocean acidification, global warming), which depend on many factors, and regulation of which is currently carried out within the relevant competent international structures. 162. Cumulative impacts could be considered:\n• Option 1: Possible cumulative effects would be taken into account, including those resulting from climate change, ocean acidification, and deoxygenation that may increase the significance of the effect of proposed projects.\n• Option 2: Cumulative impacts would be assessed “as far as practicable”."
    }, {
      "heading" : "4. Environmental impact assessment process",
      "text" : "163. Possible general procedural steps for the conduct of EIAs could include:\n• Screening o Option 1: Decision on the need for an EIA would be made by the State party under\nwhose jurisdiction the proponent operates. o Option 2: A global body under the instrument would articulate when or how\nactivities in areas beyond national jurisdiction trigger the need for an EIA. • Scoping • Assessment and evaluation of impacts\no An assessment of the potential impacts of the proposed activities in every dimension would need to be taken into account. o The related evaluation and analysis of the risks and potential impacts or effects of the proposed activities to marine environment would be done on the basis of recognized scientific methods.\n• Reporting of the EIA o Consistent with articles 205-206 of UNCLOS, the reports of the results of the assessments would be published and communicated. • Review / Monitoring\no Consistent with article 204 of UNCLOS, States would be required to keep under surveillance the effects of any activities being undertaken following the positive outcome of any EIA.\n164. Possible approaches to public participation/involvement could be as follows:\n• Option 1: Consultation would exist at each stage of the EIA process, beginning with the scoping phase.\n• Option 2: The type and frequency of public notification and consultation would reflect an activity’s level of risk and its anticipated impacts.\n• Option 3: Stakeholders would have an opportunity to provide inputs before decisions are made.\n165. Stakeholders for the conduct of public consultation could be:\n• Adjacent coastal States that may be affected by the impacts of the activity. • States Parties to the instrument. • Regional or sectoral bodies existing in the area where the activity would be conducted. • Relevant intergovernmental and non-governmental organizations. • Relevant experts from the scientific community and/or a scientific and technical\ncommittee created by the instrument. • Affected industries.\n166. The relevant State(s) could circulate a draft assessment that includes public comment and input and the information required by the instrument to all relevant stakeholders. 167. The proponent of a proposed activity in areas beyond national jurisdiction would be required to notify the State under whose jurisdiction the proponent falls. 168. A scientific/technical body could:\n• Oversee the EIA process. • Review proposals and provide recommendations to a global decision-making body\nregarding submissions on EIAs, including an assessment of cumulative impacts of human activities in areas beyond national jurisdiction and proposed provisions of an environmental management plan, including monitoring, review and compliance provisions.\n• Carry out periodic and ex-post evaluations. • A pool of experts capable of conducting EIAs for activities in areas beyond national\njurisdiction could be created under a scientific/technical body and could be commissioned to conduct and evaluate EIAs by States with capacity constraints.\n169. An SEA/EIA administrative oversight committee could:\n• Establish guidelines for EIAs. • Ensure that the EIA and SEA processes would be properly conducted by the appropriate\nentities and provide advice to a global body on EIAs and SEAs. 170. Where relevant international organizations have competence as regards EIAs in areas beyond national jurisdiction within specific sectors and/or areas, States could be required to conduct EIAs either directly or through relevant global, regional or sectoral bodies. 171. The draft assessment, along with any subsequent comments and recommendations, would be made publicly available on a website or equivalent. 172. Any completed EIA would be included in a report to a global body. States Parties, relevant bodies, non-governmental organizations, etc. would be given the opportunity to evaluate and scrutinize the assessments, considerations and decisions. 173. A decision on whether to proceed with proposed activity could be made by:\n• Option 1: The State Party under whose jurisdiction or control the activity takes place. • Option 2: An international body created under the instrument, such as a conference of\nthe parties, with the advice of a technical and scientific committee under such a body, and with an appeals process.\n174. It would be necessary to ensure that the outcome of the EIA is duly taken into account in decisions on the authorization of activities and on any accompanying mitigation or compensation (redress) measures. 175. The proposed activity would be permitted only where the assessment concludes that the activity would not have significant adverse impacts, or could be managed to avoid such impacts. Each decision to permit an activity would include an environmental management plan. 176. When an activity would not be authorized, an appeals process could be provided for. 177. Neither the EIA itself nor the State’s decision based on the EIA would be subject to review by any outside entity or process. 178. On the question of who would bear the costs of EIAs:\n• Option 1: The instrument could address who would bear the costs for an EIA. o The costs of the EIAs could be borne by or contributed to by the operator. o The costs of conducting the EIA could be borne by the proponent of an\nactivity. o In the case of activities carried out by developing countries, consideration\ncould be given to the need for financing and/or other means of cooperation (capacity-building and technology transfer).\n• Option 2: The decision on costs could be left to the national competence of States Parties."
    }, {
      "heading" : "5. Content of environmental impact assessment reports",
      "text" : "179. The content of EIA reports could include:\n• A description of the proposed activity and its purpose. • A description of the environment likely to be affected, including any dependent or\nassociated ecosystems, ecosystem services provided, impacted sensitive or vulnerable areas and vulnerability to climate stressors.\n• A description of the ecosystem services provided by the area. • A description of the potential environmental impact of the proposed activity, including\nimpacts on ecosystem services. • Cumulative, direct, indirect, short-term and long-term, positive and negative effects. • A description, where appropriate, of reasonable alternatives to the proposed activity,\nincluding the non-action alternative. • A description of mitigation measures to keep adverse environmental impacts to a\nminimum. • Baseline information. • An indication of predictive methods and underlying assumptions, as well as the relevant\nenvironmental data used, and an identification of gaps in knowledge and uncertainties encountered in compiling the required information.\n• Follow-up actions to verify the accuracy of the EIA and the effectiveness of mitigation measures, including where appropriate, an outline for monitoring and management programmes and any plans for post-activity analysis.\n• A rehabilitation plan, if necessary. • Enforcement and compliance provisions. • A non-technical summary.\n180. A generic EIA template could be developed."
    }, {
      "heading" : "6. Environmental impact assessments for transboundary impacts",
      "text" : "181. Article 206 of UNCLOS could serve as a basis for assessing transboundary impacts. 182. Transboundary impacts would not require separate assessment processes. 183. With regard to activities in areas within national jurisdiction having impacts beyond national jurisdiction, the following would need to be considered\n• Option 1: All human activities with the potential for significant adverse impacts in areas beyond national jurisdiction would need to be assessed, regardless of where they actually take place.\n• Option 2: The instrument would not cover EIAs for those activities within national jurisdiction.\no States Parties would be required to develop national legislation to cover activities within areas under their national jurisdiction and to publish reports.\n184. Activities in areas beyond national jurisdiction that have a potential impact upon the areas or resources within national jurisdiction would be subject to a transboundary EIA. 185. When an activity in areas beyond national jurisdiction would have an impact on an adjacent coastal State:\n• Option 1: That coastal State would be given due attention in the conduct of a project planning and EIA, including through consultation with the coastal State.\n• Option 2: That coastal State would be notified and allowed to be intimately involved in the EIA process, particularly the evaluation, and the activity would not be allowed to proceed without the specific approval of the affected coastal State.\n• Communities would also be notified and consulted. • Civil society could also be notified and consulted. 7. Strategic environmental assessments9\n186. On whether or not to include a provision on SEAs:\n• Option 1: The object of EIAs would be the planned “activities” under the jurisdiction or control of States, excluding SEAs. • Option 2: The conduct of SEAs would be provided for. o Clear, transparent and effective requirements and procedures for SEAs would be\nestablished. o The parameters for EIAs in the instrument would equally apply to SEAs. o Cooperation between States at the regional level would be facilitated, either ad\nhoc or in the context of existing regional or global institutions, for conducting SEAs in areas beyond national jurisdiction.  SEAs would be developed at the regional level, prior to commencing\nactivities requiring EIAs.  Regional and global organizations would be encouraged to prepare SEAs\nwhere they have mandates.\n9 See also sub-sections 4 and 12.\n Mechanisms would be established in the instrument to engage global sectoral organizations, such as IMO and ISA, as well as regional conventions in regional SEA processes.\no SEAs would be collectively funded.\n8. Compatibility of environmental impact assessment measures10 187. Compatibility with coastal State measures could be built into EIAs conducted in relation to areas beyond national jurisdiction adjacent to areas within coastal State’s jurisdiction."
    }, {
      "heading" : "9. Relationship to existing environmental impact assessment measures under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies",
      "text" : "Possible approaches to EIA measures under relevant instruments and frameworks and relevant global, regional and sectoral bodies could include the following: 188. Existing relevant legal instruments and frameworks, in particular UNCLOS, as well as relevant global, regional and sectoral bodies should not be undermined. 189. Existing processes and guidance developed to assess the impacts of human activities on biodiversity features applicable in areas beyond national jurisdiction, including those under regional and sectoral regimes would be respected. 190. There would be no duplications between EIAs conducted under the instrument and EIAs conducted under the relevant existing bodies. 191. Existing activities managed under regional and sectoral organizations could be allowed to continue where these organizations are mandated to consider the environmental impacts in the regulation of their respective activities. The instrument could play a useful role in assisting to coordinate these efforts. 192. Cooperation and information sharing between the different conventional regimes that envisage an EIA would be facilitated. 193. The global body under the instrument could assure transparency, accountability and stakeholder scrutiny of assessments and decisions made."
    }, {
      "heading" : "10. Clearing-house mechanism",
      "text" : "194. Information gathered in connection with an EIA process in areas beyond national jurisdiction would be made publicly available. 195. A central repository of publicly available data and information on EIAs, SEAs, and baseline data on areas beyond national jurisdiction, such as a clearing-house mechanism could be established, including to:\n• Publish draft EIAs. • Provide for stakeholders to comment on the draft EIAs within a set deadline. • Communicate the results of EIAs.\n10 See also section 6.\n• Contribute to capacity-building, in particular for developing countries, including by facilitating access to a globally shared body of best practices.\n196. A clearing-house would, as far as possible, be cost-effective, take advantage of information technologies, including through a dedicated website managed by DOALOS."
    }, {
      "heading" : "11. Capacity-building and transfer of marine technology",
      "text" : "197. The special needs of developing countries, in particular SIDS, LDCs and land-locked developing countries would need to be taken into account, including necessary technical, knowledge and financial assistance, as well as development of infrastructure, institutional capacity and transfer of marine technology, amongst others. 198. Adequate capacity-building and transfer of marine technology would need to be ensured, including through collaboration, e.g. voluntary peer review mechanisms or “twinning” amongst States Parties. 199. The special circumstances of SIDS would need to be adequately addressed.\n• The mechanism would need to ensure that the required capacity would be available for SIDS, so that the contents of the EIAs and associated implications are fully understood and comprehended.\n• Financial and technical support to develop and review EIAs and to encourage more equity in activities in areas beyond national jurisdiction could be included.\n200. Developing countries could be provided with an opportunity to submit joint EIAs where appropriate."
    }, {
      "heading" : "12. Monitoring and review",
      "text" : "Possible approaches to monitoring and review could include the following: 201. Consistent with article 204 of UNCLOS, States would monitor and keep under surveillance the effects of any activities undertaken following the EIA, as well as compliance with any conditions (such as prevention, mitigation or compensation measures) related to their authorization. 202. Monitoring and review could be performed as follows:\n• Option 1: A monitoring and review mechanism would ensure compliance. o On an annual basis, States Parties would be required to prepare and submit to a\nreview committee a report detailing their implementation of the EIA-related provisions of the instrument. States could also report on any failures to implement the EIA-related provisions by other parties. The reports would be made publicly available without delay.\no With the assistance of the secretariat and the scientific body, the committee would prepare an annual synthesis document evaluating States’ compliance with their EIA-related obligations, identifying any specific instances of noncompliance and publish such report. o Affected coastal States and relevant regional/sectoral bodies would be consulted by the monitoring and compliance committee in the conduct of monitoring and evaluation activities.\n• Option 2: Monitoring and review would be performed by the State or the proponent of an activity with regular reporting to the State concerned.\n203. After termination of the activity, there would be a follow-up evaluation to ensure environmental protection was upheld, which could take the form of natural capital accounting and be compared against the baseline established during the screening phase. 204. A contingency fund could be established to mitigate possible harmful effects on the environment caused directly by the activity. In line with the polluter-pays principle, proponents of the activity would deposit an agreed sum of money, which would be returned to the proponent upon satisfactory completion of an ex-post EIA and clearance from the scientific committee of the global body. 205. Reports about subsequent measures and monitoring results would be made publicly available.\nF. CAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY11\n206. The instrument could define general obligations in promoting cooperation to develop capacity and transfer of marine technology, including in the following manner:\n• Option 1: Capacity-building and transfer of marine technology are cross cutting issues and affect all the other issues in the package deal, and thus would be mainstreamed into the other sections of the instrument.\n• Option 2: A dedicated section would be included which would focus on the various elements with links to the other sections.\n207. Capacity-building and technology transfer provisions would be coherent with and enhance the implementation of or operationalize existing provisions on capacity-building and transfer of marine technology of UNCLOS and other international agreements.\n208. The instrument could include provisions with reference to the following:\n• UNCLOS, Part XIV. • CBD, article 18.1. • Criteria and Guidelines on the transfer of marine technology of the Intergovernmental\nOceanographic Commission (IOC) of UNESCO. • Small Island Developing States Accelerated Modalities of Action (SAMOA) Pathway\n(paras. 102 and 111). • Stockholm Convention on Persistent Organic Pollutants, articles 11 and 12, paras. 1 and\n2. • Minamata Convention on Mercury, article 14.1. • Istanbul Programme of Action for the Least Developed Countries for the Decade 2011-\n2020 (IPoA).\n1. Objectives of capacity-building and transfer of marine technology 209. The instrument could provide for general and specific objectives relating to capacity-building and transfer of marine technology for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. These could include:\n• Improving the capacity of developing countries in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n11 Capacity-building and transfer of marine technology could be mainstreamed throughout the instrument or be included in a standalone section.\n• Increasing, disseminating and sharing knowledge and expertise on the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction, and empowering all States to fully take part in the achievement of the instrument’s objectives. • Coordinating efforts relating to the conservation and sustainable use of marine resources.\n• Enhancing and developing the capacity of developing countries to implement the instrument.\n2. Principles and approaches guiding capacity-building and transfer of marine technology\n210. Possible guiding principles and approaches could include:\n• Duty to cooperate and collaborate under UNCLOS. • Duty to promote the development of marine scientific and technological capacity of\nStates under UNCLOS. • Duty to provide scientific and technical assistance to developing countries under\nUNCLOS. • Provision of data and information on the basis of best available science. • Needs-driven and meaningful. • Long-term support. • Pertinence. • Effectiveness. • Equality. • Mutual benefit. • Transparency. • Integrated approaches. • Duty to provide preferential treatment for developing countries under UNCLOS. • Special regard to the requirements of developing States (similar to obligations under\nPart VII of UNFSA). This duty would include consideration of the countries with special interests and needs:\no SIDS. o LDCs. o Land-locked developing countries. o Geographically disadvantaged countries. o Coastal African States. o Coastal communities vulnerable to the impacts of climate change. o Specific challenges of developing middle-income States.\n• Promote the role and participation of women. • Consider the principles included in the IPoA. • Involve relevant stakeholders, including private actors and organizations. • Part XIV of UNCLOS would provide a basis for capacity-building and transfer of marine\ntechnology, and the IOC Criteria and Guidelines on Transfer of Marine Technology would provide a basic framework for capacity-building and transfer of marine technology.\n• Enhance the implementation of and build upon lessons learned from existing instruments and mechanisms, including UNCLOS, ISA, IOC-UNESCO, United Nations Framework Convention on Climate Change (UNFCCC), CBD, IPoA, without undermining or duplicating them.\n• Optimize the use of available financial, human and technical resources.\n211. As regards the relationship between intellectual property rights and capacity-building and transfer of marine technology:\n• Option 1. Ensure the protection of intellectual property rights. • Option 2. Give due regard to intellectual property rights. • Option 3. Strike a balance between the protection of intellectual property rights and the\npromotion and dissemination of technology, including by referring to intellectual property in the organizations that are competent in such issues, in particular WIPO or WTO Trade Related Aspects of Intellectual Property Rights.\n3. Scope of capacity-building and technology transfer\n212. Both capacity-building and transfer of marine technology could address: • Access, collection, analysis and use of data, samples, publications and information. • Implementation of UNCLOS obligations to promote the development of marine scientific\nresearch capacity in developing States and to promote the transfer of marine science and technology.\n• Benefits from developments in marine science related activities. • Capacity-building in respect of access and benefit sharing.12 • Development, implementation and monitoring of ABMTs, including MPAs.13 • Conduct and evaluation of EIAs, and participation in SEAs.14 • Implementation of the Sustainable Development Goals, in particular Sustainable\nDevelopment Goal 14."
    }, {
      "heading" : "3.1 Capacity-building",
      "text" : "213. With regard to the types of capacity-building activities for inclusion in the instrument, the following could be considered:\n• Option 1. A list would not be included given that it might be too prescriptive and could hamper the ability to adapt to future developments. A general requirement would be included in the instrument leaving details to be possibly determined at a later stage by an ad hoc working group. • Option 2. An indicative, non-exhaustive and flexible list of activities would be incorporated. It could include the following:\no Development of human resource and institutional capacity, through initiatives at the regional, sub-regional and national levels across sectors and organizations to implement the instrument. o Individual capacity-building through short-term, medium-term and long-term training and scholarships, exchange of experts. o Scientific, educational, technical assistance, including in natural and social sciences, both basic and applied, including oceanography, chemistry, marine biology, marine geospatial analysis, ocean economics, international relations, public administration, policy and law, training in science and technologies, including through the establishment of a global scholarship fund. o Assistance in the development, implementation and enforcement of national legislative, administrative or policy measures, including associated regulatory, scientific and technical requirements on a national or regional level.\n12 See also section C. 13 See also section D. 14 See also section E.\no Establishment or strengthening of the capacity of relevant organizations/ institutions. o Access to and acquisition of necessary knowledge and materials, information, and data in order to inform decision making of the developing countries. o Awareness-raising and knowledge sharing, including on marine scientific research. o Development of joint research cooperation programmes, technology in marine science, necessary infrastructure, acquisition of necessary equipment to sustain and further develop R&D capabilities in country, including data management. o Collaboration and international cooperation in scientific research projects and programmes. o Establishment or strengthening of the capacity of relevant organizations/ institutions."
    }, {
      "heading" : "3.2 Technology transfer",
      "text" : "214. Any definition of transfer of marine technology would need to be broad enough to take account of future developments in science.\n215. The IOC Criteria and Guidelines on the Transfer of Marine Technology provide an important reference point, and details could be included on what is considered technology for the purpose of technology transfer, with the possibility for revision to meet the requirements of the instrument.\n216. Technology transfer could include the following:\n• Access to technology that is appropriate, reliable, affordable, modern and environmentally sound.\n• Hard technology as well as other associated aspects such as computers, autonomous underwater vehicles and remotely operated underwater vehicles.\n• Specialized equipment, such as acoustic and sampling devices, multi-beam echo sounding, acoustic underwater positioning systems.\n• Observation facilities and equipment, in situ and laboratory observations such as analysis and experimentation, molecular tools for high-resolution observation of microbes to larger invertebrates that would allow sequencing of DNA at sea and back on shore.\n• IT infrastructure that would allow advanced data analysis and storage of data, including high-resolution, large-scale and long-term data collection.\n• Data and specialised knowledge inclusive of, but not limited to, equipment, manuals, sampling methodology, criteria, reference materials, guidelines, protocols, samples, processes, software, methodologies and infrastructure.\n• Institution building at the regional, sub-regional and national levels, including for the management of data.\n• Training and technical advice and assistance necessary to assemble, maintain and operate a viable system and the legal right to use these items for that purpose on a nonexclusive basis.\n• Innovative financial mechanisms for marine technologies. 4. Modalities for capacity-building and technology transfer\n217. Capacity-building and technology transfer could be provided as follows:\n• Through clear, simple, targeted procedures and modalities that operate as expeditiously as possible, by working directly or through appropriate global, regional organizations and bodies.\n• On a case-by-case basis, country specific and needs driven, to provide tailored solutions for States requiring it.\n218. Capacity-building and transfer of marine technology would need to be responsive to national and regional needs, priorities and requests, with flexibility to adapt to changing needs and priorities. Needs could be evaluated through:\n• Periodic assessments of the needs identified by developing States carried out at national and regional levels, involving all relevant States and stakeholders.\n• A holistic evaluation of existing capacities, including institutional and human resource capacities.\n• Data from the Sustainable Development Goals indicators.\n219. Transfer of marine technology could be provided as follows: • Option 1: On fair and reasonable terms and conditions as well as through favourable\nterms and conditions. • Option 2: On a voluntary basis, on mutually agreed terms and conditions that respects\nintellectual property rights and fosters science, innovation, research, and development. • Option 3: On a voluntary basis, on favourable terms, including on concessional and\npreferential terms, as mutually agreed.\n220. Cooperation at all levels would be important and could be facilitated through: • North-South, South-South and triangular cooperation and partnerships with relevant\nstakeholders, including intergovernmental organizations, non-governmental organizations, academia, the business sector/private sector and philanthropic organizations.\n• Collaboration between Regional Seas Programmes and RFMOs. • Development of joint scientific research projects in cooperation with institutions in\ndeveloping countries and the establishment of national and regional scientific centres of excellence, including as data repositories.\n• Sharing knowledge for, and raising awareness on the importance of effective conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction.\n• Joint venture arrangements and advisory and consultative services which enable human resources development, education, technical assistance/cooperation, development and transfer of technology.\n221. Development of human resources as well as technical and research capabilities related to the objectives and material scope of the instrument could be effected through the following:\n• Creation of training opportunities at national, regional and global levels, including exchange postings and workshops.\n• Establishment of mentoring and partnerships. • Development of regional centres for skill development. • Establishment of a global scholarship programme to foster science, policy and\ngovernance research on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction in a similar manner to the United Nations – Nippon Foundation of Japan Fellowship Programme.\n• Development of a strong global professional alumni network as a pool of human resources, networking, mutual learning, and a foundation of international cooperation.\n222. Best practices and lessons learned from existing mechanisms would need to be utilized wherever relevant and applicable, including:\n• The mechanism under the ISA. • CBD, article 16. • The Agreement on Port State Measures to Prevent, Deter and Eliminate Illegal,\nUnreported and Unregulated Fishing.\n5. Clearing-house mechanism 223. A global system, linking clearing-house mechanisms networks at the global, regional and national levels and providing a central “one-stop shop” access to information could be established.\n224. The interoperability and linkages between existing clearing-house mechanisms could also be improved.\n225. A clearing-house mechanism could perform the following functions:\n• Provide a platform or repository, including as a centralized information access point for the dissemination of, sharing and coordination of knowledge, including traditional knowledge, data and information, technological activities, including access to evaluations and publications.\n• Help to ensure quick/one-stop access to information on capacity-building and technologies in relation to the objectives and scope of the instrument.\n• Promote and facilitate access to corresponding expertise and know-how, including through virtual classes.\n• Provide information on existing opportunities and projects, activities and programmes occurring in areas beyond national jurisdiction and a method for matching needs and opportunities for capacity-building and transfer of marine technology.\n• Identify best practices and recognize gaps to better support the implementation of the instrument.\n• Develop initiatives at national, regional and global levels. • Promote international coordination and collaboration. • Facilitate open access to samples and knowledge.\n226. A Secretariat or other institutions could be in charge of administering the clearing-house mechanism.\n227. A clearing-house mechanism could build on and not duplicate existing instruments, mechanisms and frameworks, including the following:\n• UNCLOS, Part XIV. • The IOC-UNESCO Criteria and Guidelines on Transfer of Marine Technology, the\nInternational Oceanographic Data and Information Exchange and the Ocean Biogeographic Information System. The relationship between the instrument and IOC could be clarified, including whether to enhance the role of IOC through additional financial support or resources to provide and develop a structure for fostering coordination and collaboration.\n• The work of ISA. • The Nagoya Protocol. • The UNFCCC and the Paris Agreement. • The ITPGRFA Global Information System.\n• The Convention on Access to Information, Public Participation in Decision-Making and Access to Justice in Environmental Matters (Aarhus Convention).\n6. Funding 228. A funding mechanism(s) to ensure adequate, predictable and sustainable funding for capacity-building and transfer of relevant marine technology, as well as to promote the establishment of genuine partnerships between the private sector and private and public actors in developing countries, could be established as follows:\n• Option 1: A voluntary trust fund would be established. • Option 2: An existing funding mechanism would be utilized, for example the Global\nEnvironment Facility. • Option 3: A special fund and other distinct funding mechanisms such as a rehabilitation\nor liability fund, as well as a contingency fund would be established. • Option 4: A combination of voluntary and mandatory mechanisms.\n229. Funding would be provided through:\n• Voluntary and mandatory proceeds. Existing funding mechanisms such as the Nagoya Protocol, and ISA capacity-building funding arrangements could be models to draw from.\n• Contributions resulting from the access to and utilization of marine genetic resources; premiums paid during the approval process for EIAs; penalties incurred for noncompliance for EIAs; and a percentage of the amount paid for the transfer of technology.\n• Contributions from sponsoring States or private entities proposing to explore and exploit marine biological diversity resources of areas beyond national jurisdiction, with rates of contribution depending on considerations such as the size of area involved, type of activities, and risks associated with the proposed activities.\n230. The funding mechanism could be integrated with the climate change mechanism, and similar funding mechanisms, for instance taking into account carbon footprints.\n231. Contributions to the fund would be open to Member States, other entities as well as nongovernmental organizations, foundations, research centres, individuals, etc.\n232. New ocean sustainability finance tools could be considered, such as the Coalition for Private Investment in Conservation. 233. The fund could be used to fund capacity-building and transfer of marine technology related activities and programmes, including:\n• Finance the participations of developing countries in major meetings under the instrument.\n• Assist developing countries in meeting their commitments under the instrument. • Support scholarships and fellowships, programmes, training, and other opportunities for\nnationals of developing countries to learn about activities related to marine biological diversity of areas beyond national jurisdiction and participate fully in the operationalization of an instrument.\n• Support regional scientific and technological centres with pooled global resources to enhance technology transfer efforts.\n• Support the development a clearing-house for capacity-building and transfer of marine technology.\n234. Any funding mechanism would need to have minimal conditionality for access and use of funds. 235. The resources for capacity-building and technology transfer would need to be promptly received by the target State. 236. Priority access to a fund and preferential treatment could be given to SIDS and LDCs. 237. The fund could have dedicated earmarking for vulnerable States.\n7. Monitoring, review and follow-up\n238. A monitoring, review and follow-up process could: • Enable the review on a periodic basis of the capacity constraints faced by developing\ncountries, in particular SIDS, so that the recipient countries and regions’ needs could be adequately met, on a stable and long-term basis.\n• Measure the success of capacity-building and technology transfer efforts, utilizing quantitative and qualitative data, carried out in a joint collaborative effort undertaken at the national, regional and global level.\n239. A monitoring, review and follow-up process could be carried out through the following: • An advisory (scientific and/or technical) or decision-making body under the instrument. • A review conference and/or meeting of the States Parties could be convened on a\nregular basis to assess the needs and to fill in the gaps, supported by a Secretariat and/or a compliance committee.\n• States Parties could be made aware of the progress made in capacity-building under the instrument.\n• A review process that would be inclusive of all stakeholders which contribute to capacity-building and transfer of marine technology.\n240. Reporting requirements could be established that would be regular, transparent, comprehensive and streamlined for SIDS and facilitate periodic and systematic reviews, including of needs and priorities.\nIV. INSTITUTIONAL ARRANGEMENTS\n241. The instrument could provide for institutional arrangements as follows:\n• Option 1: “Global model” – Scientific advice, decision-making, review and monitoring of implementation would be done at the global level.\n• Option 2: “Hybrid model” – General guidance, criteria and standards would be set at the global level while regional and sectoral organizations would be relied upon for scientific advice and implementation and compliance, with a level of oversight as regards decision-making and implementation at the global level.\n• Option 3: “Regional or sectoral approach” – A global mechanism would aim at facilitating coordination and cooperation while leaving regional and sectoral bodies with the full authority to decide on measures and ensure follow-up and review of implementation.\n242. The possibility of using mechanisms already in place could be examined."
    }, {
      "heading" : "A. DECISION-MAKING BODY/FORUM",
      "text" : "243. The institutional arrangement for the instrument would provide for an overarching framework at the global level that would meet regularly. It could be organized as follows:\n• Option 1. A new international organization, with a meeting or conference of the parties would be established. The conference of the parties would be convened every year and a Review Conference15 every five years.\n• Option 2: The mandate of the ISA would be expanded to oversee the implementation of the instrument.\n244. The global body could be composed of an assembly and a council, with limited membership whose members would be elected by the assembly. 245. Possible functions of a global body could include:\n• Establish objectives, procedures, criteria, standards and guidelines, based on best available scientific information, including traditional knowledge.\n• Oversee/review the implementation of the instrument. • Adopt decisions related to the implementation of the instrument.16 • Establish subsidiary bodies and provide guidance to these bodies, as considered\nnecessary. • Facilitate and promote cooperation and coordination among different stakeholders,\nStates and competent organizations, including by establishing processes for cooperation and coordination with existing bodies.\n• Administer a global information repository. • Consider and adopt amendments to the instrument. • Promote harmonization of appropriate policies and measures for the conservation and\nsustainable use of marine biodiversity of areas beyond national jurisdiction. • Ensure compliance with the instrument. • Adopt programmes of work and budgets relating to the work of the instrument. • Assess the effectiveness of the instrument in securing the conservation and sustainable\nuse of marine biodiversity in areas beyond national jurisdiction, and if necessary, propose means of strengthening the implementation of the instrument in order to\n15 See also section XI. 16 See e.g. sections III.C, III.D, III.E and III.F.\nbetter address any continuing problems in the conservation and sustainable use of marine biodiversity.\n• Review information received from States Parties and relevant sectoral and regional mechanisms on actions taken with regard to the implementation of the instrument. • Adopt decisions on how to undertake implementation in the absence of a competent regional body or where such a body fails to take action.\n• Consider any other issues as decided by the Parties. 246. The regulations and measures put in place by the global body “shall be no less effective than international rules, standards and recommended practices and procedures”, in line with UNCLOS article 208 (3). 247. Participation in meetings could be open to non-Parties, relevant inter-governmental organizations, non-governmental organizations and other stakeholders, in an observer capacity. 248. The global body could welcome input from existing regional and sectoral organizations, civil society, and other stakeholders as appropriate. 249. The meetings of the global body could be held at a venue at which most delegations, and in particular SIDS, maintain a permanent presence, in order to take fully into account their particular capacity constraints. 250. Some decision-making as well as implementation could be conducted at the regional level, so as to adequately reflect regional and sub-regional specificities. 251. States Parties would be encouraged to, where possible, cooperate through regional instruments with an objective to implement measures adopted under the new instrument. 252. A regional/sub-regional forum could be established and could meet at regular intervals, prior to the meeting of the global body, to:\n• Take decisions on measures to implement based on global criteria, standards and measures.\n• Organize broad and inclusive consultations with relevant stakeholders on relevant projects.\n• Report to the global body. • Make recommendations or submissions for improving the implementation of the\ninstrument to the global body. 253. The regional/sub-regional forum could be composed of two chambers (adjacent coastal States; and all parties to the instrument) and its meetings could be open to representatives of existing regional organizations, existing sectoral organizations, international organizations, and other stakeholders. 254. Where a subregional or regional organization or arrangement exists and has the competence to establish conservation and sustainable use measures, States Parties to the instrument could be required to become a member of such organization in order to effectively cooperate in such organization or arrangement, and actively participate in its work. 255. A State Party which is not a member of a subregional or regional organization or arrangement or is not a participant in a subregional or regional organization or arrangement could nevertheless cooperate, in accordance with relevant international agreements and international law,\nin the conservation and management of the relevant fisheries resources by giving effect to any conservation and management measures adopted by such organization or arrangement. 256. Representatives from relevant organizations, both governmental and non-governmental, concerned with biological diversity beyond areas of national jurisdiction could be afforded the opportunity to take part in meetings of subregional and regional organizations and arrangements as observers or otherwise, as appropriate, in accordance with the procedures of the organization or arrangement concerned. Such representatives may be given timely access to the records and reports of such meetings, subject to the procedural rules on access to them."
    }, {
      "heading" : "B. SUBSIDIARY BODY/BODIES",
      "text" : "257. A scientific and/or technical body could be established as a subsidiary body, including as follows:\n• Option 1. A scientific and/or technical body would be established. It could utilize scientific committees under existing frameworks. It could be organized in chambers or sub-commissions similar to the Commission on the Limits of the Continental Shelf.\n• Option 2. One scientific committee covering all sea areas would be established. • Option 3. Multiple scientific committees with each one covering a sea area would be\nestablished. 258. The possible composition of these bodies could include:\n• Multidisciplinary subject-matter experts nominated by governments, including from States Parties on issues covered by the instrument.\n• Representatives and international experts specializing in various elements of the instrument, for example from the FAO and the IMO.\n• Experts in or relevant traditional knowledge holders. 259. A scientific and/or technical subsidiary body could perform the possible following functions:\n• Decision-making, this could be by consensus in principle. • Making recommendations to the global body in relation to marine genetic resources,\nincluding questions on the sharing of benefits,17 ABMTs, including MPAs,18 EIAs,19 and capacity building and transfer of marine technology.20\n• Identifying new and emerging issues relating to the conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction.\n• Providing advice on scientific programmes and international cooperation in research and development related to conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction.\n• Responding to scientific, technical, technological and methodological questions that the decision-making body and its subsidiary bodies might submit.\n• Providing regular assessments of the state of scientific knowledge of marine biodiversity of areas beyond national jurisdiction. Due consideration could be given, among others, to the question of what kind of input could be received from the Regular Process, as well as other relevant processes (such as the EBSA process).\n• Carrying out additional functions such as those of a financial, budgetary and legal nature, as deemed necessary.\n17 See also section III.C. 18 See also section III.D. 19 See also section III.E. 20 See also section III.F.\n260. Additional subsidiary bodies could be established under the instrument as follows: • An SEA/EIA administrative oversight committee.21 • A compliance committee to review general issues of compliance and implementation of\nthe instrument.22 • A finance and administration committee.23 • A committee on capacity-building and transfer of marine technology. • A mechanism/entity with a mandate to oversee access and benefit-haring of marine\ngenetic resources.24 261. Taking into account the special case of SIDS, each of the subsidiary bodies could allocate dedicated seats to SIDS.\n262. At the regional level, regional arrangements could be established to facilitate implementation of the instrument, including regional experts panels or committees, such as regional area-based management committees, regional capacity-building and transfer of marine technology committees, regional enforcement committees, and regional finance and administration committees."
    }, {
      "heading" : "C. SECRETARIAT",
      "text" : "263. The functions of the secretariat could be modelled on article 319 (2) of UNCLOS and article 15 of General Assembly resolution 49/28, as well as the general functions of secretariats under other instruments, such as the CBD and UNFCCC. 264. Procedures established by the secretariat could take into account the special circumstances of SIDS. 265. Whether a permanent secretariat would be required or whether secretariat services could be provided by an existing international body, such as secretariat the Division for Ocean Affairs and the Law of the Sea, Office of Legal Affairs (DOALOS/OLA) services would need to be provided in a cost-effective manner. DOALOS/OLA could serve as secretariat for the instrument with the necessary allocation of human, technical and financial resources.\n266. The secretariat and the depositary may not necessarily be the same.\n21 See also section III.E. 22 See also section VII. 23 See also section VI. 24 See also section III.C.\nV. EXCHANGE OF INFORMATION / CLEARING-HOUSE MECHANISM\n267. Exchange of information and data would be promoted between States as well as relevant regional, sectoral and global organizations (similar to article 17 of CBD).\n268. Clear information would be provided and principles established to allow meeting papers, meeting reports, decisions, annual reports and results of any performance monitoring of the organization to be made available in a timely manner to Parties, civil society and outside institutions.\n269. The instrument could include an article on transparency, taking a similar approach as in article 18 of the Convention on the Conservation and Management of High Seas Resources of the South Pacific Ocean. Alternatively, requirements to promote/ensure transparency could be integrated throughout the instrument.\n270. States and subregional or regional biological diversity management organizations and arrangements could give due publicity to conservation and sustainable management measures and ensure that laws, regulations and other legal rules governing their implementation would be effectively disseminated.\n271. A clearing-house mechanism could be established and perform the following functions:\n• Promoting and facilitating the sharing of information, knowledge and data. • Promoting and facilitating technical and scientific cooperation. • Maintaining a network of experts and practitioners among Parties and partners. • Gathering information on:\no Marine genetic resources and the data deposited by entities that obtain permits to access said resources. o Benefit-sharing in its monetary and non-monetary forms, possibly including payments and financial resources. o Scientific data regarding ABMTs and EIAs, as well as follow-up reports and related decisions taken by competent bodies.\no Capacity-building and transfer of marine technology opportunities and offers. • Linking to regional and national clearing-house mechanisms.\n272. Regional clearing-house mechanisms would be part of the global clearing-house mechanism.\n273. The clearing-house mechanism could be managed by the secretariat.\n274. An evolutionary approach could be employed where the information-sharing functions would be carried out by the secretariat until such a time when the extraction of marine genetic resources becomes a reality, at which point a specific body would be established.\nVI. FINANCIAL RESOURCES AND MECHANISM\nA. FUNDING MECHANISM\nPossible approaches to funding could include the following:\n275. Funding to support the implementation of the instrument could be provided through:\n• Mandatory sources (contributions from States Parties and royalties and milestone payments from exploitation of marine genetic resources).\n• Voluntary contributions from States Parties, States non-Parties, international financial institutions, donor agencies, intergovernmental organizations, non-governmental organizations; and natural and juridical persons.\n276. A global trust fund could be established to perform the following functions:\n• Fund the participation of developing States Parties in the instrument’s processes. • Assist developing countries in meeting their commitments under the instrument,\nincluding through conduct of EIAs. • Fund capacity-building activities. • Fund technology transfer-related activities and programmes, including training. • Support the conservation and sustainable use programmes by holders of traditional\nknowledge in local communities, including in areas within national jurisdiction, so as to support coherence in ocean management.\n• Support public consultations at the national and regional levels.\n277. An endowment fund, managed by the secretariat, could promote and encourage the conduct of collaborative marine scientific research in areas beyond national jurisdiction including research activities related to marine genetic resources in these areas, by supporting the participation of qualified scientists and technical personnel from developing countries in marine scientific research programmes and activities and by providing opportunities to these scientists to participate in relevant initiatives.\n278. Possible approaches to ensure that the special case of SIDS would be taken into account could include:\n• Providing for a SIDS specific allocation in the fund(s). • Providing for a special SIDS procedure with a pre-application process, which could then\ntrigger a support mechanism to prepare the required application. • Making use of existing funding mechanisms.\n279. It would be necessary to ensure that procedures for access to funding and reporting would not be burdensome.\n280. A finance and administration committee could carry out the following possible functions:\n• Draft financial rules, regulations and procedures. • Assess contributions of Parties. • Draft rules, regulations and procedures on the equitable sharing of financial and other\neconomic benefits derived from marine genetic resources and the decisions to be made thereon.\n• Facilitate resource mobilisation for implementation of the instrument and provide assistance to Parties, especially developing countries, and among those, particularly LDCs and SIDS.\n• Review and plan budget. • Monitor the funds established in the instrument. • Report to the global body.\nB. REHABILITATION / CONTINGENCY FUND Possible approaches to address rehabilitation and contingencies could include the following: 281. A mechanism to deal with loss, damage and contingencies could be developed drawing on experience from the Warsaw Mechanism for Loss and Damage established under the UNFCCC, and other similar regimes.\n• Such mechanism would have a residual nature, i.e. to enter into action only when the primary entities liable or responsible could not completely deal with the damage or rehabilitation need.\n• Clear criteria would be established for the funding, which could come from an enterprise’s up-front payment, sponsoring States’ deposit of a bond, voluntary contributions, mandatory contributions, or a mix of all of these.\n282. In line with the polluters-pay principle, a rehabilitation fund could be established. Private entities wishing to engage in the exploration and exploitation of marine biodiversity of areas beyond national jurisdiction would be required to contribute to the fund, in accordance with a scale tied to the degree of potential environmental harm stemming from activities related to marine biodiversity of areas beyond national jurisdiction of those entities. The fund would be used to finance the rehabilitation of marine biodiversity of areas beyond national jurisdiction, including their natural environments, in the event of pollution or other damaging impacts on marine biodiversity of areas beyond national jurisdiction and/or the areas beyond national jurisdiction in which they reside.\n283. A contingency fund could be established to finance environmental disasters, such as pollution and other catastrophic disasters caused by human activities.\nVII. IMPLEMENTATION\n284. States and all those engaged in management of biological diversity could be required, for areas under the instrument, to adopt harmonised measures for the long-term conservation and sustainable use of biological diversity.\n285. States, individually or collectively, including through sectoral and regional organizations where these exist, would be responsible for implementation, as well as ensuring compliance and enforcement of their flag vessels, nationals, and entities under their jurisdiction, with respect to the instrument.\n286. States would be required to enact legislation and regulations and/or adopt measures necessary to ensure compliance with the standards, measures and procedures set up in the instrument. 287. Possible approaches to monitoring and reviewing compliance could include:\n• Developing a global MCS system for areas beyond national jurisdiction to facilitate information sharing and joint operations between existing MCS systems. • Possible institutional arrangements could include: o Option 1. The global body could be in charge of monitoring and reviewing\ncompliance with the instrument, and enforce its provisions whenever they may be breached.  Compliance could be the focus of a specifically mandated body established by\nthe conference/meeting of parties. It could be established as follows: o The committee could be composed of a facilitative branch that would\nprovide advice and assistance to Parties in order to promote compliance and an enforcement branch that would determine consequences for Parties not meeting their commitments.\no The non-compliant Parties and non-cooperating non-Parties would be notified and offered a reasonable time to respond to the alleged noncompliance and rectify their actions or omissions. o Non-compliance complaints by non-State actors could be received by this body for further analysis and brought to the attention of the global body for appropriate follow up.\no Option 2. Regional and sectoral bodies could be in charge of monitoring and reviewing compliance with the instrument.\n288. Any mechanism for implementation and enforcement would take account of regional bodies.\n289. A regular reporting and review process could be set up whereby:\n• Parties and relevant regional or global bodies would report back regularly on the implementation of the instrument and conservation and management measures. These reports would be publicly available.\n• Input from the scientific committee, all relevant regional or global bodies, and stakeholders, including civil society, as well as information gathered through the global MCS system would be provided.\n• The review process would publish a progress report and identify any shortcomings by Parties, non-Parties, and regional or global bodies, affecting the effectiveness of the measures adopted by the instrument.\nVIII. SETTLEMENT OF DISPUTES\nPossible approaches to dispute settlement could include the following: 290. There could be a dispute prevention mechanism to pre-empt any dispute from arising. Such issues could be examined either by a specific committee or by selected experts. 291. States would be required to resolve their disputes relating to the interpretation and application of the instrument by peaceful means. 292. The parties could consider submitting the case to a third-party procedure based on explicit mutual agreement. 293. Consideration could be given to the means contained in Article 33 of the Charter of the United Nations. The 1982 Manila Declaration on the Peaceful Settlement of Disputes could also serve as a model. 294. With regard to the provisions of UNCLOS relating to the peaceful settlement of disputes:\n• Option 1: The provisions reflect a good starting point for consideration of dispute resolution under the instrument.\n• Option 2: It would not be appropriate to directly apply these provisions. 295. The provisions of UNFSA on dispute settlement could be used as a model. 296. Jurisdiction could be given to the International Tribunal for the Law of the Sea over contentious disputes, as well as advisory powers. A special chamber to deal with issues related to marine biodiversity of areas beyond national jurisdiction could be created. 297. A new body using the International Tribunal for the Law of the Sea as model could be established. 298. Regional dispute settlement mechanisms could also be considered. 299. Consideration could be given to the inclusion of qualified opt-out mechanisms modelled on the South Pacific Regional Fisheries Management Organization’s Convention mechanism, where a measure could go forward and a State opting-out could have recourse to arbitration over the matter.\nIX. NON-PARTIES 300. Non-Parties could be encouraged to become parties to the instrument.\n301. States that would not be Parties to the instrument would not be discharged from their general obligations under UNCLOS and customary international law, including the obligation to protect and preserve the marine environment as well as the obligation to cooperate in good faith, and to ensure that their activities do not undermine the effectiveness of the instrument’s conservation measures.\n302. The relevant rules of the Vienna Convention on the Law of Treaties would apply.\nX. RESPONSIBILITY AND LIABILITY 303. Possible approaches to responsibility and liability include:\n• Option 1: A provision similar to article 35 of UNFSA would be included. • Option 2: A provision would be included which reflects and builds upon the\nresponsibility of States under international law to not cause damage to areas beyond national jurisdiction or to other States, by “ensur[ing] that activities within their jurisdiction or control do not cause damage to the environment of other States or of areas beyond the limits of national jurisdiction”.\n• Option 3: No provision on responsibility would be included in the instrument as the articles on Responsibility of States for Internationally Wrongful Acts elaborated by the International Law Commission and attached to General Assembly resolution 56/83 represent an authoritative body of international law in this field.\n304. Guidance could be drawn from the polluter-pays principle, the International Law Commission Articles on Transboundary Harm from Hazardous Activities, as well as conventional regimes addressing liability.\n305. In determining the scope of the liability, guidance could be drawn from Section 21 of the draft regulations on exploitation of mineral resources in the Area of the ISA.\n306. The 2011 Advisory Opinion of the International Tribunal on the Law of the Sea on responsibilities and obligations of States sponsoring persons and entities with respect to activities in the Area could inform the instrument.\nXI. REVIEW 307. A possible mechanism for regular review of the effectiveness and implementation of the instrument could be established, similar to the review mechanism set out in article 36 of UNFSA. Reviews could be carried out, based on agreed criteria, within a set period of time after entry into force of the instrument, for example after five years, and regularly thereafter.\n308. A short period of time between the reviews would need to be ensured.\n309. Reviews could address the following aspects:\n• Performance of the institutional body set up under the instrument in carrying out its designated functions.\n• Decisions taken under the instrument against the objectives, principles and standards set out in the instrument.\n• Performance of Parties to the instrument in terms of implementation of the instrument. • Performance of regional and sectoral bodies with a role in the conservation and\nsustainable use of marine biodiversity in areas beyond national jurisdiction in fulfilling their functions under the instrument.\nXII. FINAL CLAUSES\n310. The instrument would contain standard final clauses, such as those contained in articles 37 to 50 of UNFSA and 309 to 319 of UNCLOS, including provisions relating to settlement of disputes, signature, ratification and accession, entry into force, reservations and exceptions, declarations and statements, amendment, denunciation, participation by international organizations, depository, and authentic texts.\n311. Consideration would need to be given to the number of ratifications required for entry into force, ensuring a prompt entry into force.\n312. With regard to participation:\n• Universal participation would be sought. The instrument would be open for signature, ratification and accession by all States and other entities on the same basis as provided for in UNFSA (articles 37-39).\n• Similarly to article 305 in connection with Annex IX of UNCLOS, the instrument would also be open for signature by international organizations allowing for the participation of the European Union.\n• Consideration could be given to the necessity and possibility of provisional application of the instrument."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2017,
    "abstractText" : "As indicated at the third session of the Preparatory Committee established by resolution 69/292: Development of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, this Chair’s non-paper aims to provide a streamlined version of the Chair’s non-paper issued on 28 February 2017. It is based on that non-paper and its supplement, and also takes into account the proposals, issues and ideas presented by delegations.",
    "creator" : "Acrobat PDFMaker 11 for Word"
  }
}

==> anc/index-builder/documents-json/30.pdf.json <==
{
  "name" : "30.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 235\nBBNJ IGC-5 #5\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nMonday, 22 August 2022\nBBNJ IGC-5 Highlights: Friday, 19 August 2022\nThe fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) finalized a first reading of the substantive parts of the draft treaty text on Friday, 19 August 2022. Delegates met throughout the day addressing: marine genetic resources (MGRs), including benefitsharing questions; measures such as area-based management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); capacity building and the transfer of marine technology (CB&TT); and provisions related to financial resources. In the evening, they met in a stocktaking plenary to discuss the way forward for the last week of the meeting."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including benefit-sharing questions: Facilitator Janine Coye-Felson (Belize) opened discussion on objectives (Article 7). One regional group proposed that the chief objective under this part should be to promote the scientific understanding of MGRs in areas beyond national jurisdiction (ABNJ) as a fundamental contribution to the implementation of the agreement for the conservation and sustainable use of marine biodiversity. Dissenting, a regional group underlined that the purpose of the MGRs part of the agreement is outlined in the 2011 package.\nOne delegation, supported by a country grouping, proposed that the objectives of this part of the agreement are to contribute to the realization of a just and equitable international economic order, which takes into account the interests and needs of humankind as a whole and, in particular, the special interests and needs of developing countries. Delegations also considered a list of countries requiring special consideration, with one country grouping noting it was coordinating small group discussions on country listings, and another calling to include a reference to the special circumstances of archipelagic states. A number of delegations preferred excluding references to the material scope, with some opposing the particular reference to digital sequence information (DSI). They instead supported a more general reference to the conservation and utilization of MGRs in ABNJ.\nSome delegations noted that the objectives should promote the transfer of marine technology on mutually agreed terms. One delegation called for the promotion of the development and transfer of marine technology on mutually agreed terms, taking into account technology holder’s rights. A small group was established to further discuss this provision.\nDelegates also discussed activities with respect to MGRs of ABNJ (Article 9). Several delegations suggested deleting provisions on: MGRs of ABNJ also found in areas within national jurisdiction and the respective rights of coastal states; not claiming sovereign rights over MGRs of ABNJ; and the utilization of MGRs for the benefit of humankind, while considering the needs of developing states. They noted these are reiterations of UN Convention on the Law of the Sea (UNCLOS) provisions and make no difference to material obligations.\nOthers preferred amending the provision on the benefit of humankind to note that the utilization of MGRs of ABNJ shall be for the interest of all states and the benefit of humankind as a whole, particularly for the benefit of advancing scientific knowledge and further promoting the conservation and sustainable use of marine biodiversity.\nRegarding conducting activities with respect to MGRs of ABNJ for peaceful purposes, one delegation suggested that states shall not conduct scientific research of MGRs to the detriment of the human race, or for unethical or unapproved purposes as recognized by national and international law.\nABMTs, including MPAs: The discussion was facilitated by Renée Sauvé (Canada), who requested small groups to report back on their deliberations. Regarding identification of areas (Article 17) and consultations on and assessment of proposals (Article 18), a small group, among others, discussed an opt-out provision making progress. On the duration of consultations, another small group suggested that the period be timebound and the duration recommended by the scientific and technical body (STB) in consultation with the proponents, taking into account the reasonable time needed for stakeholder responses.\nOn implementation (Article 20), the discussion focused on several bracketed provisions with many delegates suggesting retaining the text. On not imposing a disproportionate burden to small island developing States (SIDS) directly or indirectly through the implementation of ABMT-related measures, a regional group, suggested placing the provision in a different part of the document. One delegation suggested deletion, noting that obligations apply equally to all parties, as in UNCLOS, and capacity building is the avenue for assistance. Many others, including regional groups and states, emphasized the importance of the provision. A regional group suggested elaborating on what happens when a disproportionate burden is placed, and reminded delegates that the term is used in the Agreement on Port State Measures. Another regional group, supported by individual states, suggested including least developed countries (LDCs).\nOn promoting the adoption of measures with relevant international frameworks and bodies (IFBs) to support\nimplementation, a regional group suggested “working in a manner that delivers” such measures. A few delegations suggested promoting the adoption of measures “as appropriate.” One suggested deletion, noting the provision undermines the role of IFBs.\nOn encouraging states that are entitled to become parties to the new agreement and active in areas where an ABMT has been established, to adopt supporting measures, one delegation noted that the agreement should not create obligations on non-parties. On the duty to cooperate when a state is not a participant in an IFB and does not agree to apply the measures, one regional group and individual delegations noted that all states should cooperate, as outlined in Article 6.\nOn monitoring and review (Article 21), the article contains provisions on: parties reporting to the COP on the implementation of ABMTs and related matters, making the report publicly available; monitoring and reviewing ABMTs by the STB; assessing effectiveness of measures and progress through the review; taking the necessary measures after the review in relation to the ABMT; and inviting IFBs to report on the implementation of measures they have established.\nIn response to a request for clarification regarding “related matters” to the implementation of ABMTs, one delegation explained the evolution of the negotiation. Delegates further suggested deleting bracketed text referring to the extension of time-bound ABMTs, noting it is overly-specific and unnecessary. Opinions diverged on whether to refer to the precautionary principle/approach or the application of precaution. Regarding inviting IFBs, the vast majority of states suggested that IFBs “shall” rather than “may” be invited to report to the COP.\nA delegation proposed that, in addition to the reports, the STB advice and recommendations also be made publicly available. Another emphasized that, following the review, decisions on ABMTs should be taken on the basis of an adaptive management approach. A regional group suggested referring to the precautionary principle and an ecosystem approach as well as, where relevant, to traditional knowledge (TK) of Indigenous Peoples and local communities (IPLCs). One delegation noted that the current formulation “science, scientific knowledge, as well as the TK of IPLCs” intentionally places them at the same level. One delegation suggested referring to scientific “evidence” rather than “information,” pointing to relevant UNCLOS provisions. One regional group suggested referring to best available science.\nFacilitator Sauvé invited a report back from a small group working on interim and emergency measures. A representative of the small group noted that they addressed procedures, scope, and placement in the text, achieving progress on all fronts. She highlighted the need to future-proof the new agreement and imagine the unexpected, including events such as underwater volcanic eruptions, submarine landslides, sudden expansion of invasive alien species induced by climate impacts, marine heatwaves, or marine debris space strikes. She emphasized that the focus is on emergency measures, although they are interim in nature, and added that the text draws from the UN Fish Stocks Agreement and the South Pacific Regional Fisheries Management Organization.\nDelegations, among others: noted that the focus should be on emergency elements rather than on activities having certain negative effects; discussed thresholds; exchanged opinions on\nthe placement, deliberating the link between emergencies and ABMTs; and discussed consultation with IFBs to clarify their capacity and ability to take relevant action. Facilitator Sauvé noted that this concluded the first reading of the section.\nEIAs: This session was facilitated by René Lefeber (the Netherlands). On monitoring (Article 39), delegates discussed two options on parties ensuring monitoring for activities in ABNJ. The first addressed the continuous monitoring of environmental, social, economic, cultural, and human health impacts/effects in accordance with the conditions set out in the activity’s approval. The second entailed determining the effects of activities that are likely to pollute the marine environment, in accordance with UNCLOS Articles 204-206 (monitoring and environmental assessment).\nSome emphasized that the scope should be limited to environmental impacts, consistent with UNCLOS. Opinions diverged between the two options. On the first, a regional group, supported by some, said that monitoring should be done “in accordance with UNCLOS.” One delegation suggested removing references to the UNCLOS articles. On the second, a regional group and individual states requested substituting reference to “polluting” the marine environment with “having a negative impact on” or “impacting.”\nOn reporting (Article 40), delegates discussed two options: one seeking to ensure reporting on the monitoring results at appropriate intervals, and the other addressing reporting, including collective reporting, on monitoring and review results. Some noted that linking reporting with review complicates the provision. One delegation said that reporting intervals are determined by EIA outcomes. Supported by others, one suggested simply stating that parties should publish reports on the monitoring of activities through the clearinghouse mechanism.\nDelegations agreed that the reports shall be submitted to the clearinghouse mechanism, but opinions varied on further submitting them to the STB. Many suggested deleting provisions allowing the STB to request independent consultants to review the reports, or other states and IFBs to highlight cases of noncompliance, noting they should be addressed under the review mechanism. Some requested further clarification on the STB’s role. Following a suggestion by Facilitator Lefeber, many supported the STB considering the reports to develop best practices and/or guidelines.\nRegarding the review of authorized activities (Article 41), delegates discussed two options. The first notes that, if adverse impacts are identified during monitoring, the party shall review the decision to authorize an activity. The other includes specific steps in case of significant adverse effects, including inviting recommendations from the STB for a COP decision. Opinions diverged on the two options with those supporting the simpler version stressing that any decision lies with the party, adding that the provision should refer to “significant” adverse impacts. Some suggested clarifying that the article refers to activities that were monitored under Article 39.\nDelegates further addressed a provision on resolution in case of disagreements, with a few states noting that it should be placed under dispute settlement. On informing and consulting all relevant stakeholders, the text included two options on including all states, in particular adjacent coastal states and SIDS, or the states “potentially most affected.” Opinions varied, with some delegates insisting on recognizing the special circumstances of\nSIDS. Others said the issue is already covered in other articles. Some noted that it is impossible to actively consult with all states.\nOn strategic environmental assessments (SEAs) (Article 41ter), some regional groups and individual states supported an SEA-related obligation to future proof the agreement and manage cumulative impacts. Opinions varied on two options on undertaking SEAs, with one of them referencing the threshold established under Article 24 (thresholds for EIAs). A regional group suggested combining the two options to note that parties, individually or in cooperation with other parties, shall ensure that SEAs are carried out for plans and programmes under their jurisdiction or control conducted in ABNJ, which meet the threshold established under Article 24. A state emphasized that there are two interpretations on SEAs, one focusing on a specific plan/programme and the other closer to a regional EIA, finding merit in both.\nOpinions further diverged on the definition, with some reiterating a suggestion to refer to SEAs as a process for assessing the potential effects of plans or programmes carried out in ABNJ, under the jurisdiction or control of parties that may cause substantive pollution of, or significant and harmful changes to, the marine environment. Others preferred not defining the term.\nThey also considered guidance to be developed by the STB (Article 41bis), debating whether the STB would develop standards and/or guidelines or guidance for consideration by the COP. Many supported that the STB develop standards/guidelines/ guidance on assessment of cumulative impacts in ABNJ. One delegation underlined that the COP would develop the standards/ guidelines/guidance.\nNoting that the group had completed a first reading, Facilitator Lefeber encouraged delegates to work on outstanding issues over the weekend.\nCB&TT: Facilitated by IGC President Lee, delegates discussed provisions on cooperation in CB&TT (Article 43). They agreed to text noting that parties shall cooperate to assist developing parties through capacity building and the development and transfer of marine technology. Delegations considered a new suggestion to qualify that this cooperation should have a “particular emphasis to unobstructed access to technology necessary to achieve the optimal balance between conservation and sustainable use.” The proponent explained that this would ensure that all states, and not just those which can afford green technology, can implement all parts of the treaty, including establishing ABMTs. One country grouping suggested taking this up under the section on ABMTs. Several others did not agree to the proposal. They then addressed a listing of country groups, with some suggesting shortening the list to adhere to agreed UN language, and others calling to include archipelagic states and geographically disadvantaged developing states. Delegations will consult informally to resolve the issue of country listings throughout the draft text. One regional group suggested ensuring that reporting requirements are not “unduly” onerous.\nOn objectives of CB&TT (Article 42), one large grouping, supported by regional groups and others, proposed additions in regard to marine scientific research and to strengthening capacity for local and national research, and to conduct EIAs and SEAs. Another delegation requested deleting the reference to the latter. Many opposed including reference to derivatives, noting that these issues had yet to be resolved in other parts of the agreement. Others expressed reluctance to add more detail, urging for a\nstreamlined provision. Another regional group, supported by many, asked to include reference to cooperation to the provision on participation. One delegation asked to delete reference to access to marine technology. One delegate reiterated that they did not want detailed sections on objectives in each part but rather a general one and asked to delete this article.\nOn types of CB&TT (Article 46), many delegates supported a provision listing some types of CB&TT, and some asked to: refer to research results and include a reference to financial resources in the chapeau; add personnel; delete reference to biotechnology; and to move the reference to prior informed consent to make clear it relates to IPLCs.\nRegarding a paragraph on the COP or a subsidiary body developing a list, a country grouping proposed having a specific paragraph referring to a CB&TT committee and the COP further developing the indicative list. Many also supported two regional groups who tabled their proposal to reintroduce the annex with an indicative, non-exhaustive list of CB&TT activities, so it forms part of the agreement, and can be periodically reviewed and amended more effectively. A number of delegations preferred not reintroducing the annex, with a few suggesting including the list of CB&TT activities in a conference document instead, which others opposed because it does not have the same weight. Some developed countries, while comfortable with the text without an annex, indicated they could accept one.\nA small group reported on their work on the first two paragraphs of Article 44 on modalities for CB&TT, noted that they had debated whether the modalities should combine capacity building and the transfer of marine technology, or include them as separate provisions. Another small group on a provision on additional technology transfer modalities (Article 45) noted that it had carried out an initial discussion of controversial text on the issue.\nIGC President Lee established a small group to coordinate on outstanding issues.\nCross-cutting issues: IGC President Lee facilitated the discussion on financial resources and mechanism. Delegates considered funding (Article 52). One large grouping made an overarching statement requesting distinct provisions for institutional and non-institutional funding. They insisted that financial resources have to be adequate, underlining the need for: mandatory contributions to facilitate developing country participation and CB&TT; and the creation of a robust finance committee. One regional group pointed to other financial rules and provisions for the adoption of the budget and asked not to list details in the treaty text.\nRegarding a provision on a voluntary trust fund for participation of representatives of developing countries, delegates agreed to add specific reference to SIDS. Many called for mandatory funding for such participation, noting that voluntary contributions are not sufficient. Most developed countries supported the current reference to a voluntary trust fund.\nRegarding a provision on a special fund with a number of listed activities, some regional groups insisted on mandatory requirements for the fund to be financed by contributions of developed countries and operated by a financial committee. Many developed countries asked to delete the reference to assessed contributions and some also to payments by private entities. A number of delegates pointed out that the removal of the requirement of assessed contributions would make funding\nunpredictable. The representative of a large grouping suggested that one cannot say CB&TT is a key implementing function and then not allocate any mandatory funding to it, pointing out that capacity-building funds are part of many core budgets, including of the UN Division for Ocean Affairs and the Law of the Sea (UNDOALOS). IGC President Lee stated that she would convene a small group for further discussions on funding.\nOne regional group suggested the Global Environment Facility (GEF) as one of the funding institutions for the special fund, also proposing that the financial mechanism shall include any other funding modality identified as required for implementation.\nOn the role of the GEF, one delegation cautioned against being overly detailed in funding proposals to the Facility, calling instead for the development of good work programmes. Others called for the funding purposes to apply more generally to all funding sources. One delegation noted that the GEF can fund projects and programmes alongside other funders. One country grouping called on delegations to consider other sources of innovative funding, noting the dearth of ocean financing. Another delegation underlined the need for different funds, with different modalities to guarantee developing states access to implementation financing.\nA representative of the GEF cautioned that financing from multiple funds can introduce complexities which could hamstring access to funding; and clarified that the GEF would not be a source of financing for the special fund. Some asked the GEF whether a provision suggesting that the Facility operate under the “authority and guidance” of the COP was appropriate. The GEF pointed to similar wording in the Convention on Biological Diversity (CBD), while noting that the reference to “authority” had been omitted in more recent agreements, which some asked to delete. Some delegates asked to delete a sentence that the financial mechanism shall operate within a democratic and transparent system of governance, which others wanted to retain. Many stressed the importance of the provision on access to funding for developing State parties.\nDelegations then assessed two options on the review of financing. The first detailed the establishment of a working group on financial resources to periodically report, and make recommendations on the identification and mobilization of funds. The second outlined that the COP would undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness, and accessibility of financial resources. Many delegations supported merging the two. A number of regional groups and delegations supported a “finance committee” over a working group, with others cautioning against establishing too many bodies. One delegation underlined the need to understand financing needs before discussing the details of a financial mechanism.\nOn those responsible for financing implementation, one delegation suggested sharing the financial responsibility, proposing language from the Minamata Convention on Mercury stating that “each party undertakes to provide, within its capabilities, resources in respect of those national activities that are intended to implement this Convention.” Others strongly supported that developed parties should provide financial resources to developing parties. One delegation noted that similar language was included under the CBD, the UN Framework Convention on Climate Change (UNFCCC), and the Paris Agreement.\nViews diverged on the mechanism’s provision of “adequate, accessible, and predictable” financial resources. Some wished to\ndelete “accessible and predictable,” with one delegation calling for clarification on the term “accessible financing.” Others called for including “new and additional” financial resources. Some delegations requested mentioning that the mechanism will support developing countries including SIDS. Discussions will continue."
    }, {
      "heading" : "Plenary",
      "text" : "The IGC convened for a stocktaking plenary, hearing progress reports from informal-informal discussions. Some small groups also reported on their work. In response to the reports, Sierra Leone, for the AFRICAN GROUP, noted that the small group addressing MGRs did not seem to have a clear mandate, which had sidelined the African Group’s submission and impacted the regional group’s participation. He called for more inclusive discussions at the small-group level.\nCommenting on the working method, the G-77/CHINA recognized the utility of small group discussions while noting their proliferation may undermine their purpose if delegations become unable to effectively participate. Barbados, for CARICOM, indicated their commitment to have an ambitious and implementable agreement and to work as hard as possible over the next week to complete the work by the end of the session. Underlining the importance of inclusivity, the EU pledged to work with all delegations to secure a speedy conclusion of the negotiations.\nMEXICO proposed that a “legal scrubbing group” could start to convene in parallel to ongoing negotiations. This was opposed by CHINA who prioritized a strong agreement over a speedy conclusion of the negotiation process, underscoring that nothing is decided until everything is decided.\nIGC President Lee acknowledged the concerns on the proliferation of small groups, noting that they may be a “necessary inconvenience.” On the way forward, she outlined her intention to produce a “refreshed text” over the weekend to be issued on Sunday, 21 August, with some provisions reflecting a possible way forward. She requested delegations’ flexibility on that and the programme of work for the rest of the meeting, with informal informals scheduled to address outstanding issues. She announced that she would conduct states-only “President’s consultations” to make progress on the more difficult issues, which will be held throughout the second week. She noted further consultations with the Bureau on the possible establishment of a “scrub committee.”"
    }, {
      "heading" : "In the Corridors",
      "text" : "As the meeting reached its halftime point interval, delegates left the UN Headquarters with mixed feelings ahead of a deserved weekend break. On the one hand, there was restrained optimism, evidenced by the warm applause at the end of Friday’s stocktaking plenary. Following a very busy week, progress was reported in all thematic areas under consideration, with a delegate noting that “we have shown that agreement on the controversial issues is not out of reach.” On the other, agreement on some issues remained murky. Many pointed to multiple overarching issues where limited advances have been made, other than crystallizing opposing views. As negotiations enter the second, critical week, participants at IGC-5 increasingly realize that their actions “have the power to determine whether a new treaty on ocean governance will be agreed.” Whether this conference will go down in the history as a tremendous win for the high seas or not is now, also, a race against time."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Monday, 22 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/31.pdf.json <==
{
  "name" : "31.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 234\nBBNJ IGC-5 #4\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nFriday, 19 August 2022\nBBNJ IGC-5 Highlights: Thursday, 18 August 2022\nThe fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued its work at UN Headquarters on Thursday, 18 August 2022. Delegates met throughout the day and into the evening to discuss: marine genetic resources (MGRs), including benefit-sharing questions; measures such as area-based management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); and cross-cutting issues, including institutional arrangements."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including benefit-sharing questions: Facilitator Janine Coye-Felson (Belize) opened the session inviting a report back from an informal group addressing text on access to traditional knowledge (TK) of Indigenous Peoples and local communities (IPLCs) associated with MGRs of areas beyond national jurisdiction (ABNJ) (Article 10bis). The small group noted that interested states reached agreement on the title to refer to “TK of IPLCs associated with MGRs in ABNJ.” They further reformulated the paragraph, suggesting that members take measures, where relevant and as appropriate, to ensure that TK associated with MGRs in ABNJ that is held by IPLCs shall only be accessed with their free, prior, and informed consent, or approval and involvement. Access to and the use of such TK shall be on mutually agreed terms.\nDelegates then focused on application (Article 8), addressing the agreement’s material, temporal, and geographical scope. The article contains two options with one of them applying the agreement’s provisions on MGRs collected in situ in ABNJ after the entry into force of the agreement for the respective party. The second option, in addition to MGRs collected in situ, includes those accessed ex situ¸ including as digital sequence information (DSI). The article further contains an exclusionary clause on the use of fish as a commodity and/or on fishing and fishing activities regulated under relevant international law.\nOpinions varied on the material scope with some delegations wanting to focus on MGRs collected in situ. Others urged the inclusion of ex situ resources, including DSI, and the expansion of the temporal scope to include MGRs collected before, but utilized after, the agreement’s entry into force. A regional group and individual states noted that they cannot accept any retroactivity. Another regional group cautioned that the agreement may take several years to enter into force.\nOn the exclusionary clause, many underscored that fish as a commodity do not fall under the scope of the agreement and suggested retaining the text, including the bracketed parts. A regional group suggested excluding fishing activities and the management of living marine resources. One delegation responded that management plans generate scientific information supporting the management of fish stocks. Two regional groups expressed concerns regarding limiting the scope. Some suggested using specific articles from the UN Convention on the Law of the Sea (UNCLOS) and the UN Fish Stocks Agreement (UNFSA) rather than a general reference to relevant international law.\nDelegates offered suggestions to streamline the text, combining the material and temporal scopes. A regional group queried the\nmodalities in case of change of use/intent, noting that a fish may be harvested as a commodity and, subsequently, researched for their genetic properties. Some supported that the latter would fall under the agreement. Others emphasized that establishing such a track and trace system would be costly and inefficient. Deliberations will continue.\nDiscussions then focused on the use of terms (Article 1) related to MGRs, including: access ex situ, including as DSI; biotechnology; collection in situ; derivative; MGRs; and utilization of MGRs. On the definition of MGRs, opinions varied between two options. The discussion focused on the inclusion of DSI with many delegations preferring the simpler formulation noting that while disagreeing with reference to DSI in the definition, they do not oppose relevant benefit-sharing.\nFinally, delegations briefly commented on intellectual property rights (Article 12), with one country grouping expressing dissatisfaction that there would be insufficient time to discuss this important provision, which has never been discussed by the IGC. A number of delegations supported reference to respecting the rights and obligations of parties to the World Trade Organization (WTO) and the World Intellectual Property Organization (WIPO). One regional group, supporting a delegation, noted that the initial thrust of the provision was to address patents on commercialization of MGRs from ABNJ, pointing to text outlining this position submitted in 2019.\nFacilitator Coye-Felson noted that she would request more time for discussions on this provision before the planned revision of the text over the weekend.\nABMTs, including MPAs: The penultimate discussion on this issue for the first week was facilitated by Renée Sauvé (Canada). Delegates addressed consultation on and assessment of proposals (Article 18), with some considering that text outlining the details of a technical, non-political preliminary review could be included as a new paragraph under the proposal process (Article 17). Expressing flexibility, others asked to streamline the section. One delegation noted that this article encroaches on the mandates and activities of relevant international frameworks and bodies (IFBs).\nOne delegation, opposed by many, suggested deleting reference to adjacent coastal states as entities to be consulted on proposals. Several delegations also supported additional language on the assessment of proposals made for ABMTs in “high seas pockets,” which are high seas areas completely surrounded by states’ exclusive economic zones.\nOn the timebound nature of the consultation process, delegations were amenable to a suggestion that the treaty should not be too prescriptive in setting a specific timeline. One delegation, supported by many, proposed that the process be timebound, allowing a reasonable time period for all stakeholders to respond. Another proposed that the period could be indicated by the scientific and technical body (STB) upon its evaluation of the proposal. They also discussed the merits of setting a time limit, with some proposing two years.\nSeveral delegations supported the inclusion of language taking into account the special circumstances of small island developing States (SIDS).\nOn decision-making (Article 19) many delegations recognized a core role for the COP, while one delegate said that there is no UN General Assembly mandate to create new structures, stating that establishment of ABMTs is the prerogative of IFBs. Delegates\nEarth Negotiations BulletinFriday, 19 August 2022 Vol. 25 No. 234 Page 2\ndiscussed two different options: a more detailed one, preferred by many; and a second one clearly setting out that the COP “shall establish ABMTs,” which many others considered critical, while expressing readiness to integrate it with the other option. Some delegations, opposed by others, favored including an opt-out provision, while another pointed to possible emergency measures. Some stated that ABMT establishment must be based on advice from the STB, with others suggesting broadening this. A number of delegates suggested that ABMTs should be established based on consensus, whereas others suggested a high threshold for a vote if necessary. One delegation suggested an additional provision that, upon establishment or amendment by an IFB, ABMTs established by the COP shall be amended or revoked.\nThe most controversial provisions were those on the role of the COP in regard to ABMTs and respecting the role of IFBs. In their discussions, some insisted on a reference to complementarity, opposed by some, with others calling for a definition of the term. A few suggested that the COP only operate where there are no IFBs. Some suggested that the COP can make recommendations to IFBs, noting that these bodies would take their own decisions. One regional group suggested stating that other international agreements shall not be undermined. Some, opposed by others, urged establishment of a designated consultation body. A number of delegates said that a provision on not undermining the sovereign rights of states was not necessary, while others called to retain it.\nFacilitator Sauvé called on small group discussions to make progress on outstanding issues.\nEIAs: This session was facilitated by René Lefeber (the Netherlands), who invited reports from the small groups tasked with addressing specific parts of the text. On objectives (Article 21bis), the small group agreed on four of the objectives, slightly amending the original draft. Reference to transboundary impacts remained bracketed. Two additional objectives, suggested by a regional group, will be further discussed following the development of the rest of the text.\nOn the obligation to conduct EIAs (Article 22), the small group was able to streamline the text. Divergence remains regarding activity- or impact-based approaches. Many supported a proposed paragraph on transparency in relation to EIAs for activities that take place within national jurisdiction.\nOn the relationship between this agreement and EIAs under relevant IFBs (Article 23), the small group suggested deletion of a provision on the establishment of an inter-agency working group. The small group will reconvene to address outstanding issues.\nOn the process for EIAs (Article 30), delegates considered a lengthy and technical article, which was the result of a streamlining exercise following a joint proposal submitted at IGC4. The process for EIAs includes elements on: screening; scoping; impact assessment and evaluation; and mitigation, prevention, and management of potential adverse effects. It further includes provisions on joint EIAs as well as EIAs conducted by third parties, including the potential creation of a pool of experts in that respect. A regional group and an individual state undertook to further streamline the text and work with other delegations over the weekend.\nOn screening, many states and regional groups suggested deleting reference to EIAs required for activities in areas identified for their significance or vulnerability, pointing to the list of criteria for EIAs. Many suggested referring to “planned” rather than “proposed” activities. On making publicly available relevant information in cases where no EIA is required, some suggested that all screening decisions should be made publicly available. On an envisioned process where parties may register their views and lead to a review of the result of a screening process of another party, many supported the process but disagreed on its modalities, including on whether it should apply strictly to the screening stage. On scoping, a state requested deletion of reference to the identification of key social, economic, and cultural impacts, noting it is not compatible with UNCLOS Article 206 (assessment of potential effects of activities).\nMany supported conducting joint EIAs as well as the involvement of third parties, including creating a pool/roster of experts, but discussion will be required to iron out the details.\nOpinions diverged on whether the COP or the state proponent of the activity will decide upon conducting an EIA after third-party screening. One delegation suggested language on the financial strength of the actor engaged in activities to ensure the polluter pays principle is operationalized in cases of substantial harm to the environment. A delegation cautioned against complex provisions, noting that states are responsible for EIAs and decide how to conduct them according to national legislation. Discussions will continue.\nOn public notification and consultation (Article 34), opinions varied between two options outlining the procedures to be established. While further work will be required to reach consensus, delegates generally agreed on the importance of the provision and many noted that the procedure needs to be transparent, inclusive, and proactive. One delegation called for differentiating Indigenous Peoples from local communities, also with respect to traditional knowledge.\nOn EIA reports (Article 35), some supported the content of such reports, offering additional suggestions. Different opinions were tabled on whether the party shall publish the report with the secretariat issuing relevant notifications, or whether the party should publish the report with the STB. A state offered language on financial due diligence. In the evening, delegates discussed decision making (Article 38).\nInstitutional arrangements: Facilitated by Thembile Joyini (South Africa), delegates finalized their consideration of provisions related to the COP (Article 48). They queried language on the COP adopting interim or emergency measures to address serious threats to BBNJ. The proponent noted that such threats include marine heat waves, underwater volcanic eruptions or earthquakes, and even the possibility of a space marine strike. A small group was established to further clarify this issue. Many regional groups and delegations were amenable to include language on the COP periodically reviewing the agreement’s effectiveness. One delegation preferred a review conference under a framework agreement, not a BBNJ COP.\nOn the STB (Article 49), some delegates proposed to refer to technical, in addition to scientific, expertise. Instead of specifying it there, one group of states asked to list the different areas of expertise members should hold, and to prioritize the equitable geographical representation requirement. One regional group requested a reference to gender balance. On the secretariat (Article 50), one regional group proposed a new, standalone, dedicated secretariat, noting that assigning duties to the UN Division for Ocean Affairs and the Law of the Sea (UNDOALOS) would mean co-mingling budgetary resources with other UN bodies. In support of this, a number of regional groups and other delegates favored a standalone body with full competence, solely dedicated to the agreement. Another regional group, supported by a number of delegates, preferred UNDOALOS as the secretariat, due to the immediacy of the matter, the functions, and their expertise. Delegates also noted that states have duty-stations in New York and cautioned that budget conversations for standalone secretariats can be difficult. One delegate urged caution in designating a new secretariat and asked which organization would host it. The proponent responded that it should not be part of an existing institution and the first COP should designate the location. Most delegates welcomed UNDOALOS serving as the Secretariat in the interim."
    }, {
      "heading" : "In the Corridors",
      "text" : "On Day 4, delegates engaged in frenetic negotiations to complete a first reading of the entire text, trying to beat a deadline to have their submissions in by Friday to facilitate the revision of the draft treaty text by the Secretariat on Saturday for review on Sunday. Showing strains of fatigue, delegates rushed between informal-informals and small group discussions, skipping lunch and running late into the evening. “This is definitely the kind of negotiations we have been clamoring for,” opined one participant during a 15-minute pause, “but whether it will be enough to push us over the line is still an open question.” Even when agreement is reached on certain contentious topics, it is always conditional upon reaching common ground on other parts of the text. On Thursday, the motto “nothing is agreed until everything is agreed,” was repeated enough times to echo throughout UN Headquarters."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Friday, 19 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/32.pdf.json <==
{
  "name" : "32.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 233\nBBNJ IGC-5 #3\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nThursday, 18 August 2022\nBBNJ IGC-5 Highlights: Wednesday, 17 August 2022\nThe fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued at UN Headquarters on Wednesday, 17 August 2022. Delegates met in a brief stocktaking plenary in the morning, and then in informalinformal discussions throughout the day and into the evening on: capacity building and the transfer of marine technology (CB&TT); measures such as area-based management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); and cross-cutting issues, including institutional arrangements and general provisions."
    }, {
      "heading" : "Plenary",
      "text" : "Delegates heard reports from the facilitators of the informalinformal discussions and from small groups tasked with resolving sticky issues. Noting their desire to reach consensus on an instrument resembling the UN Fish Stocks Agreement (UNFSA), the RUSSIAN FEDERATION drew attention to the difficulties in streamlining options which are sometimes mutually exclusive, also pointing to a “zero option” deleting entire sections of the current text. The ALLIANCE OF SMALL ISLAND STATES (AOSIS) and PACIFIC SIDS (PSIDS) said that SIDS’ special circumstances must be recognized throughout the agreement.\nFinal provisions: On ratification (Article 59bis), the EU reported that the small group on ratification by regional economic integration organizations (REIOs) met and indicated readiness to integrate this into the general article on ratifications (Article 59)."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "ABMTs, including MPAs: This discussion was facilitated by Renée Sauvé (Canada). On proposals (Article 17), one delegation indicated that they would prefer only including general principles on ABMTs since this is a framework agreement, which should allow for regional and sectoral organizations to do the detailed work. Most other delegations indicated general agreement with the provision while proposing amendments, including for “establishment of” ABMTs and broad collaboration with stakeholders. One regional group suggesting defining “stakeholders.” Regarding a paragraph on key elements for proposals, which delegates generally supported, suggestions included: references to scientific knowledge and the traditional knowledge of Indigenous Peoples and local communities; specific human activities to include submarine cables; reference to a management plan rather than priority areas; and deletion of a reference to duration. A number of delegates supported broadening a specific reference to consultations with adjacent coastal states to refer to all states that may be impacted, while others preferred to keep it as a special reference. One large group also commented on the annexed list of indicative criteria. Some delegates indicated readiness to have the Conference of the Parties (COP) review criteria rather than instituting an amendment process.\nDelegates further addressed identification of areas (Article 17bis). The article stipulates that ABMTs, including MPAs, shall be identified by reference to a list of indicative criteria, taking into account, among others, the application of precaution. The article also includes two options on the proponents of a proposal applying\nthe indicative criteria and that the scientific and technical body (STB) takes these into account when reviewing the proposals. The two options are similar; the first notes that the criteria shall be applied “ as relevant,” while the second is more descriptive. Some suggested deleting the article, noting that the important elements are already covered in other parts of the text.\nOn the list of indicative criteria, a state suggested adding sustainability of reproduction, and existence of conservation and management measures. Another suggested taking into account socio-economic factors. A delegation noted that the criteria need to be consistent with those for the identification of ecologically or biologically significant marine areas (EBSAs) under the Convention on Biological Diversity (CBD).\nOn the two options, some preferred the clarity in the first option. Others favored the second option, but suggested qualifying the use of criteria “as relevant,” noting that the list is indicative. Some delegations noted that both options are redundant, requesting simplification or deletion.\nPointing to the need to balance competing interests, a state suggested providing a set of guiding principles based on best practice for establishing ABMTs under relevant international frameworks and bodies (IFBs). Another offered suggestions on: forming a network of MPAs; the special circumstances of SIDS; and considering criteria already established by other IFBs.\nOn the application of precaution, some favored using “precautionary principle”; others “precautionary approach”. Others, reminding delegates that “application of precaution” was used because of the principle/approach disagreement, favored the compromise language. A small group was established to discuss outstanding issues.\nEIAs: This session was facilitated by René Lefeber (the Netherlands). Reporting back on informal consultations on the objectives of EIAs (Article 21bis) and the obligation to conduct EIAs (Article 22), both groups noted that further discussions are required.\nA lengthy discussion took place on the relationship between the agreement and EIA processes under IFBs (Article 23). Many supported that the COP develop procedures for the STB to coordinate with relevant IFBs to regulate activities in areas beyond national jurisdiction (ABNJ). Some states opposed reference to the overly prescriptive language on the “impacts” of these activities and to language on the establishment of an inter-agency working group. Others insisted on an impact-based approach rather than an activity-based one, suggesting that an inter-agency working group “may,” rather than “shall,” be established. A few countries proposed a simpler formulation that the COP develop a mechanism for cooperation with relevant IFBs, while a delegation suggested giving the consultation role to the STB.\nOn cooperation for the promotion of EIAs, and standards and guidelines, a regional group and some states suggested deleting “standards,” noting they imply a binding character. A few suggested that states individually promote EIAs, standards, and guidelines.\nOpinions diverged on two options on developing global minimum standards and/or guidelines for the conduct of EIAs by the STB with the collaboration of IFBs. Some groups and states supported the development of global minimum standards. Others opted for the development of non-binding guidelines, which can become best practices, noting that binding standards cannot\nEarth Negotiations BulletinThursday, 18 August 2022 Vol. 25 No. 233 Page 2\nbe imposed on other bodies. A state noted that global minimum standards already exist for air and water pollution, suggesting that EIAs under IFBs “are guided by” those standards rather than “conform” to them. Another urged not undermining the mandates of IFBs.\nMost states agreed with a provision on publishing the EIA reports conducted under IFBs through the clearinghouse mechanism. On a provision on the monitoring, reporting, and review of activities that meet the criteria for not conducting an EIA, some states noted that activities conducted under IFB standards should be monitored and reviewed under each IFB, requesting deletion. Others supported the provision. A small group will continue discussions on the controversial elements of the article.\nOn thresholds and criteria and/or processes for EIAs (Article 24), delegates discussed two options. The first, supported by some regional groups and states, includes reference to screening for any planned activity in the marine environment that may trigger minor or transitory effects and outlines a tiered approach for addressing these activities. Others, however, preferred the second option, which aligns with UN Convention on the Law of the Sea (UNCLOS) Article 206 (assessment of potential effects of activities), setting out measures to address planned activities under states’ jurisdiction or control in ABNJ, which may cause substantial pollution or significant and harmful changes to the marine environment.\nDelegates then opened discussions on the fully bracketed provisions on cumulative and transboundary impacts (Article 25). Facilitator Lefeber suggested that this provision could be deleted if its essence was to be captured in other parts of the text, which was supported by one regional group and several states. Others suggested retaining the text with clear definitions for cumulative and transboundary impacts. Discussions will continue on Thursday.\nCB&TT: Facilitated by IGC President Lee, delegates addressed CB&TT modalities (Article 44), debating selfassessment of needs and priorities or whether there is a need for external assessments. Those arguing for external assessments pointed to the role of the COP and/or expert committee, and/ or the clearinghouse mechanism in this regard, while those supporting the former pointed to the expediency and accuracy of self-assessments. IGC President Lee called on delegations to discuss this section informally. Delegations also considered the role of the COP in providing guidance on CB&TT modalities and procedures, discussing the timeframe. Some regional groups emphasized that this timeframe be set as “within one year” of entry into force of the agreement, with others preferring that this be more open-ended. One delegation suggested that a CB&TT committee, and not the COP, provide the relevant guidance. A few supported that any references to the transfer of marine technology be qualified with “on mutually agreed terms.”\nOn additional modalities for the transfer of marine technology (Article 45), several delegations emphasized that parties “shall ensure” the transfer of marine technology, with others preferring that they “endeavor to ensure.” Delegates discussed the transfers taking place on “fair and most favorable” or “reasonable” terms, including on concessional and preferential terms, and along “mutually agreed terms.” Some delegations supported voluntary technology transfer, with others suggesting the inclusion of “equitable” terms. Views diverged on the inclusion of “mutually agreed terms,” with those in support noting that technology development and transfer is usually the domain of the private sector, and others noting that transfer of marine technology is a duty under UNCLOS that needs to be operationalized. They agreed to meet in a small group to address these issues.\nDelegates also considered a call to parties to provide incentives to enterprises and institutions “in their territories” to promote and encourage the technology transfer to developing countries, with some calling to delete text referring to “in their territories” in order to broaden this requirement. Some requested clarity on the implications of this text, with a number noting states’ limitations to dictate to private sector actors. Other proposed aligning this to language under the World Trade Organization’s Agreement on\nTrade-Related Aspects of Intellectual Property Rights (TRIPS), thus including a reference to least developed countries, rather than all developing countries. Some called for the deletion of the whole paragraph. IGC President Lee undertook to consult to find the best way forward. On technology transfer being carried out with due regard for legitimate interests, some delegations supported this inclusion if it closely mirrors language under UNCLOS, specifically Article 267 (protection of legitimate interests). IGC President Lee suggested that a small group discuss this part.\nOn the nature of marine technology, delegates agreed that the transfer of marine technology shall be appropriate, reliable, affordable, up-to-date, and environmentally sound, debating that these transfers occur “to the extent possible.” A small group was convened to address this section, considering any implications for intellectual property rights (IPRs).\nInstitutional Arrangements: Facilitated by Thembile Joyini (South Africa), delegations first engaged in a Q&A with Vladimir Jares, Director, UN Division on Ocean Affairs and the Law of the Sea (UNDOALOS) on the practicalities of UNDOALOS carrying out the agreement’s secretariat functions. They requested clarity on, among others: ring-fencing the assessed contributions, budget, and staffing resources for the BBNJ agreement; providing the expertise necessary for the functioning of the new agreement; and comparing the costs of the new agreement to the costs of servicing the UNFSA review conference. Juares noted: UNDOALOS’ partnership with other bodies, which could prove favorable in fulfilling the staffing requirements of the agreement; and the possibility of ring-fencing staff for the new agreement. The Secretariat shared that it is possible to ring-fence resources, including by establishing separate budget lines within the regular UN budget, unless Member States choose to finance the agreement via extrabudgetary resources. Miguel de Serpa Soares, Under-Secretary-General for Legal Affairs, cautioned delegates against relying solely on extrabudgetary resources to finance the new agreement’s institutions and activities. A few delegations raised the possibility of the International Seabed Authority taking on the secretariat functions of the new agreement.\nMany delegations supported the establishment of a COP (Article 48). One delegation said there was no need to have a permanent or standing body, and that periodic review conferences would be sufficient. Regarding convening the first COP within a year of entry into force, one delegation asked to specify that COPs be convened on an annual basis thereafter, while another asked to include an option to call extraordinary COP meetings. Regarding adopting the rules of procedure and financial rules for the COP and subsidiary bodies that it may establish, most delegates agreed that these should be adopted by consensus, while one suggested that, in the absence of consensus, the UN General Assembly rules of procedure apply. Similarly for COP decisions, many favored consensus, with alternative options included as a last resort. Others preferred the option that sets out a two-thirds threshold for procedural decisions to apply to all decisions, and a few preferred a higher threshold of three quarters. Some leaned toward more general wording for the rules of procedure. One regional group reserved their position on the decision-making threshold, pointing to other provisions that also deal with decision making. Facilitator Joyini established a small group to further discuss decision making."
    }, {
      "heading" : "In the Corridors",
      "text" : "In her mid-week clarion call, IGC President Rena Lee underlined that although there is still some ground to cover, “don’t let the perfect be the enemy of the good.” But Wednesday was a day of thorny issues for some groups. In addressing the modalities for CB&TT, for instance, the lines were drawn on how to address the transfer of marine technology. While some cautioned against any provisions that might “force” the private sector to do anything, others underlined that this would be necessary for the implementation of this new agreement. Elsewhere, some were hesitant to agree to any institutional arrangements at all, which could jeopardize the entire agreement. “I really hope that is not the ultimate objective,” sighed one observer. Delegates will have their work cut out for them to get everyone onto the same page."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Thursday, 18 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/33.pdf.json <==
{
  "name" : "33.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 232\nBBNJ IGC-5 #2\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nWednesday, 17 August 2022\nBBNJ IGC-5 Highlights: Tuesday, 16 August 2022\nThe fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued at UN Headquarters on Tuesday, 16 August 2022. Delegates met in two parallel informal-informal consultations throughout the day to address draft treaty articles related to: capacity building and the transfer of marine technology (CB&TT); measures such as areabased management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); and marine genetic resources (MGRs) including questions on the sharing of benefits."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including questions on the sharing of benefits: Facilitator Janine Coye-Felson (Belize) opened the session inviting delegates to reiterate their proposals in terms of restructuring articles on the collection in situ of MGRs in ABNJ (Article 10) and the fair and equitable sharing of benefits (Article 11).\nIndividual delegations and groupings suggested options for restructuring the text, including: a full spectrum article on notification, including for access in situ and ex situ, and a separate article on benefit-sharing; and two distinct articles on benefitsharing at the collection and utilization stages, respectively. They also suggested: three separate articles on the collection of MGRs, pre- and post-cruise criteria, and utilization; and a single article on benefit-sharing, including all the different notification steps.\nOn fair and equitable benefit-sharing (Article 11), the revised draft text of the agreement contains two options. The first refers to non-monetary benefits arising from the collection in situ of MGRs from ABNJ. The second encompasses both monetary and non-monetary benefits arising from the collection in situ of MGRs from ABNJ, from access to such resources ex situ, including as digital sequence information (DSI), and from the utilization of such resources.\nDelegates’ opinions on the two options diverged along developing/developed country lines. On one hand, some stressed that benefit-sharing must be mandatory, including both financial and non-financial elements, all to be shared equitably. A regional group underlined that monetary benefit-sharing should occur upon commercialization of products containing MGRs from ABNJ, including derivatives and DSI. Delegates further noted that benefit-sharing, including of monetary benefits, is in line with the collective interest of the international community. One delegation stressed that modalities of monetary benefit-sharing, including the payment rate, should be regulated under the agreement and not be left to the future Conference of the Parties (COP). A regional group suggested adding, as a non-monetary benefit, increased scientific cooperation.\nThose that supported the second option argued that the benefitsharing system ends with the uploading of the genetic sequence in a public database and the information placed in the clearinghouse, which should be accompanied by capacity-building measures to level the playing field. They highlighted that evidence shows that little value currently flows from MGR utilization from ABNJ, including DSI. They further cautioned that the costs associated\nwith establishing an operational monetary benefit-sharing system, including a track-and-trace system, outweigh the benefits. One state noted that a pharmaceutical product “would require 7-15 years to develop and would cost approximately USD 1 billion,” stressing the need not to disincentivize research and development. Another suggested that the COP assess and review implementation if scientific assessments show that tangible financial benefits are to be generated from MGRs from ABNJ. Delegates further proposed that the benefit-sharing system should be mutually supportive with other existing instruments, as well as that obligations should be without prejudice to the protection of intellectual property rights and confidential information.\nDelegates also discussed an access and benefit-sharing (ABS) mechanism (Article 11bis), originally proposed by a crossregional group of developing countries. The proponents outlined the need for a lean ABS expert body, noting that this would be separate from the proposed scientific and technical body. One delegation, supported by a few others, opposed this mechanism, noting the absence of monetary benefits to be shared. Delegates will return to this issue.\nThe group also opened discussions on Article 13, which contains two distinct options on monitoring and transparency, and on a transparency system for benefit-sharing.\nABMTs, including MPAs: Facilitator Renée Sauvé, Canada, opened the session providing an overview of the section under deliberation. The revised draft text of the agreement contains, under use of terms (Article 1), two options for a definition for ABMTs. They both define them as a tool, including an MPA, for a geographically defined area through which one or several sectors or activities are managed. The options differ on the aim of ABMTs, with the first option stressing achieving conservation and sustainable use objectives. The second option differentiates between MPAs focusing on conservation objectives and ABMTs addressing both conservation and sustainable use objectives.\nThe MPA definition describes these areas as geographically defined marine areas, designated and managed to achieve specific conservation objectives. Discussions focused on whether to: refer to “long-term biodiversity” conservation objectives; and also include sustainable use objectives.\nMost delegates agreed that ABMTs are an umbrella term that includes MPAs, but opinions varied on the two options defining ABMTs. Some supported the first, noting it better attests that MPAs are part of ABMTs. Others preferred the second, saying that it is important to distinguish between MPAs and ABMTs. One delegation requested reference to ABMTs being adaptable over time and based on the best available science. A couple of delegations suggested referring to ABMTs as “measures” rather than “tools.”\nRegarding the definition of MPAs, many supported referring to long-term biodiversity conservation objectives and deleting reference to sustainable use objectives. Some, including one regional group, emphasized the need to maintain references to both conservation, and conservation and sustainable use objectives. One delegation emphasized that creating MPAs in ABNJ is the prerogative of regional fisheries management organizations (RFMOs). Another suggested reference to other effective conservation measures. Some proposed deleting the MPA definition, noting it is superfluous. Others stressed that the\nEarth Negotiations BulletinWednesday, 17 August 2022 Vol. 25 No. 232 Page 2\nestablishment of MPAs would be an important added value of the new agreement. A few delegations did not see any practical use trying to distinguish between ABMTs and MPAs, stressing that the key issue is to have clear objectives for relevant spatial activities.\nFacilitator Sauvé invited a small drafting group to continue working on the definitions.\nOn the objectives (Article 14) of ABMTs, including MPAs, one regional group proposed having an overarching chapeau referring to the overall objective of maintaining biodiversity in areas beyond national jurisdiction (ABNJ). Many preferred leading with text on conservation and sustainable use of areas requiring protection, followed by text on cooperation and coordination, where some debated the focus on MPAs and whether to include that as well as a holistic cross-sectoral approach. Regarding the provision on rehabilitation and restoration of ecosystems, a group of states, supported by many, asked to include “protection”; as well as a provision on capacity building. While some called to delete a provision on food security, others stressed its importance. A few delegates asked for clarification on a provision on safeguarding aesthetic values. One delegation questioned the need for a separate article on objectives and suggested just stating that ABMTs can be established in accordance with relevant international agreements. Noting emerging consensus, Facilitator Sauvé said that a streamlined restructured paragraph would be prepared.\nEIAs: This informal discussion was facilitated by René Lefeber (the Netherlands). Delegations went through an articleby-article reading of the revised draft text of the agreement. On objectives (Article 21 bis), several delegations supported the first of four objectives, specifically addressing the importance of operationalizing EIA provisions under the UN Convention on the Law of the Sea (UNCLOS) by establishing processes, thresholds (and guidelines) for conducting and reporting assessments by parties. Views diverged on whether to include cumulative impacts, transboundary impacts, and strategic environmental assessments (SEAs) as objectives of the EIA part of the agreement. While some were keen to include these aspects, others noted that cumulative and transboundary impacts were factors to consider under EIAs, and not aspects on their own, and many preferred that SEAs be voluntary. On additional objectives proposed jointly by two regional groups related to preventing significant adverse impacts, and strengthening the capacities of developing states to prepare EIAs and SEAs, many requested more time to consider the capacity building elements. Several opposed the reference to preventing significant adverse impacts, with some noting their dissent of “impact-based decision-making standards.”\nOn the obligation to conduct EIAs (Article 22), delegates debated the merits of binding language or whether to refer to voluntary guidance. A number of delegates suggested including a general reference to UNCLOS at the beginning of the section, rather than repeated references throughout. There was broad agreement to include the three existing provisions on: assessing the potential effects of activities under their jurisdiction, with debate on whether to refer to planned or proposed activities; necessary legislative and policy measures, with debate about whether there should be further measures; and whether the requirement to conduct EIAs applies just to activities in ABNJ or all activities that have an impact on ABNJ. One regional group reintroduced previously submitted provisions on an opt-in clause for EIA provisions under the instrument to apply to activities in areas within national jurisdiction if they have likely impacts on ABNJ, and to thereby increase transparency. A number of delegations expressed readiness to consider this as a potential compromise between focusing just on ABNJ and also broader impacts. Facilitator Lefeber asked delegations to engage in informal consultations on these issues before the session resumes on Wednesday afternoon.\nOn the relationship between this agreement and EIA processes under relevant legal instruments and frameworks, and relevant global, regional, and subregional and sectoral bodies (Article 23), Facilitator Lefeber asked delegates to focus on a paragraph noting that no EIA is required if an EIA has been conducted under such a competent international framework or body (IFB). A number of delegations expressed readiness to work on the basis of the first two options, which require a comparison\nof EIAs under relevant IFBs, whereas a few supported the more general third option requiring no such comparison. Many delegates spoke to the importance of substantive and functional equivalency of EIAs conducted by IFBs. Discussions will continue.\nCB&TT: Facilitated by IGC President Rena Lee, delegates considered three options related to monitoring and review (Article 47). They discussed common elements running through the options related to: assessment and review of needs and priorities of (developing) states; review of funding support; performance measurement; and future looking recommendations and followup. Delegates also considered the body responsible for monitoring and review. On the assessment and review of needs and priorities, some delegations called for the needs and priorities of all parties to be considered, not only those of developing states. Several others preferred reviewing the needs and priorities of developing state parties including the support required, provided, and mobilized, and gaps in meeting these requirements, with many asking to include references to the special requirements of small island developing states (SIDS) and the circumstances of developing countries. On funding support, IGC President Lee proposed, and delegates supported, revising the text to incorporate elements related to the identification and mobilization of funds under the financial mechanism based on a review of needs and priorities.\nOn the monitoring and review body, views diverged over whether this should be a function of the COP, or of a separate committee with specialized membership. Those in support of the latter explained the need for this committee to meet more frequently than a COP in order to operationalize CB&TT, while those supporting the COP taking up these functions cautioned against establishing too many subsidiary bodies. Concluding this section, IGC President Lee noted that she would develop a revised text, which would then be considered by a smaller drafting group.\nThe group also addressed modalities for CB&TT (Article 44), with some regional groups calling to “ensure” CB&TT for developing states, while others preferred to stick to UNCLOS language of “promoting” CB&TT, with some clarifying that the latter supports the notion of mutually agreed terms related to the transfer of marine technology. Some delegations called for deletion of access to and transfer of “biotechnology.” Some regional groups preferred that parties “shall provide” resources to support CB&TT, while others favored that parties undertake to provide that support on “mutually agreed terms” and “in accordance with national policies, priorities, plans, and programmes.”\nNoting that delegations had not objected in principle to the proposals tabled, IGC President Lee established a small group to discuss the open elements and report back."
    }, {
      "heading" : "In the Corridors",
      "text" : "Day 2 saw mixed progress: while delegates addressing CB&TT seemed to make headway on whittling down some of the options and proposals tabled, other groups engaged in “basic definitional questions” harkening back to “our PrepCom days.” In a longdrawn discussion, for instance, delegates considered whether to distinguish between ABMTs and MPAs, or to include MPAs under ABMTs, exasperating some delegations. At least “we are crystal clear on each other’s positions now,” quipped one seasoned participant at the end of that session.\nDelegates returned to well-worn arguments in their discussions on the fair and equitable sharing of benefits accrued from MGRs. Some delegations, hesitant to include monetary benefits in the new treaty, noted that little value currently flows from utilization of MGRs from the High Seas. Others pushed for future-proofing the agreement to ensure that when the “golden goose finally lays its eggs,” the instrument will already have a robust benefitsharing mechanism. Delegates also engaged in a fundamental discussion about EIAs and whether EIAs from other competent IFBsshould be accepted as equivalent. With long days and nights of negotiations ahead, many delegates were already visibly fatigued by the rehashing of old arguments. “It is time to move past these,” sighed one delegate after the discussion on the sharing of monetary vs non-monetary benefits. In the end, one delegate privately shared that if this is, indeed, not the last session of the IGC, at least at the end of it “we’ll finally be close!”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Wednesday, 17 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/34.pdf.json <==
{
  "name" : "34.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/3PrVJlRVol. 25 No. 231\nBBNJ IGC-5 #1\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>.\nTuesday, 16 August 2022\nBBNJ IGC-5 Highlights: Monday, 15 August 2022\nThe fifth session of the Intergovernmental Conference (IGC-5) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) opened at UN Headquarters on Monday, 15 August 2022. Delegates met for a brief opening plenary, and then in informal-informal consultations addressing final and general provisions of the new treaty (excluding definitions), and articles related to marine genetic resources (MGRs) including questions on the sharing of benefits."
    }, {
      "heading" : "Opening and Adoption of the Agenda",
      "text" : "IGC President Rena Lee opened the meeting and introduced the further revised draft text of an agreement (A/CONF.232/2022/5), which takes into account textual proposals made during and after IGC-4, urging delegates to show flexibility in finding a common ground to form the basis of consensus for negotiations. Recalling the collective call at the second UN Ocean Conference in June 2022 for the conclusion of negotiations by the end of this year, IGC President Lee urged delegates to bring their hearts and commitment to this process, and to consider what the overall package may look like, striving to deliver a fair, balanced, implementable, and universal agreement.\nMiguel de Serpa Soares, Secretary-General of the IGC, UnderSecretary-General for Legal Affairs and UN Legal Counsel, noted that this session was required to facilitate the prompt finalization of the international legally binding instrument (ILBI). He expressed hope that the 40th anniversary of the UN Convention on the Law of the Sea (UNCLOS) could be celebrated by welcoming a new agreement to the Law of the Sea family.\nVladimir Jares, Director, UN Division for Ocean Affairs and the Law of the Sea (UNDOALOS), provided an overview of the meeting’s documents, including the compilation of textual proposals by delegations (A/CONF.232/2022/INF.5) and information for participants (A/CONF.232/2022/INF.4).\nIGC President Lee introduced the agenda (A/CONF.232/2022/ L.4) and delegates adopted it, without comment. She further introduced the programme of work (A/CONF.232/2022/L.5), providing an overview of the organization of the negotiating sessions. She noted that the programme of work for the second week will be finalized towards the end of the first week, potentially including sessions on specific issues rather than on thematic clusters. Delegates approved the programme of work.\nThe EU, the UK, the US, JAPAN, NEW ZEALAND, AUSTRALIA, CANADA, NORWAY, ICELAND, and SWITZERLAND condemned the military invasion by the Russian Federation into Ukraine, stressing that it breaches international law and the UN Charter.\nThe RUSSIAN FEDERATION cautioned against politicization of the meeting, lamenting the “short-sighted Russo-phobic approach of Western countries.” IRAN reminded delegates that a constructive environment is required at this final stage of negotiations."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "General Provisions: On the general objective (Article 2), many delegates supported the proposed drafting to ensure the conservation and sustainable use of marine biodiversity in areas\nbeyond national jurisdiction (ABNJ). Regarding the provision on application (Article 3) IGC President Lee referred delegates to the definition of ABNJ (Article 1) which includes the high sea and the Area (defined in UNCLOS as the seabed and ocean floor and the subsoil thereof, beyond the limits of national jurisdiction). While most delegations supported this, a few opposed reference to the Area, pointing to issues of delineation of the deep seabed and the mandates of other UN bodies. Regarding a second paragraph on the agreement not applying to warships or other vessels owned by a state for non-commercial service, many expressed concern that this could create a potential loophole. Many agreed with a proposal to have a separate, narrower provision on sovereign immunity, and others indicated that they wanted to consider alternative wording previously submitted.\nOn the relationship between this Agreement and the Convention, and relevant legal instruments and frameworks, and relevant global, regional, subregional and sectoral bodies (Article 4), most delegates insisted on a reference to the rights, jurisdictions, and duties of states under UNCLOS. One delegation, opposed by many, asked to not refer to duties of states and to stipulate that the agreement shall not prejudice existing international agreements. Delegates also welcomed a reference to respecting the rights and jurisdiction of coastal states, whereas two, opposed by many, asked to just refer to sovereign rights of state parties under the Convention.\nMGRs, including the sharing of benefits: Facilitator Janine Coye-Felson, Belize, opened the session.\nRegarding the collection in situ of MGRs of ABNJ (Article 10), a regional group suggested restructuring the article to include all traceability aspects and ensure operationalization of benefit-sharing modalities. Another regional group highlighted the need to refer to “access” rather than “collection” of MGRs in ABNJ, including in situ, ex situ, derivatives, and digital sequence information (DSI).” A third regional group suggested addressing the fair and equitable sharing of benefits at the stage of collection and commercialization separately. Individual states also suggested restructuring, with one proposing that all technical aspects on notification be grouped under the section on the clearinghouse mechanism (CHM). Another suggested addressing issues around the notification system and benefit-sharing in distinct articles.\nThree regional groups requested deleting a provision noting that all states and competent international organizations have the right to collect MGRs in ABNJ in accordance with UNCLOS. Another regional group, supported by some states, noted that the provision is reflected in UNCLOS Articles 256 and 257, suggesting deleting reference to “competent international organizations.” One state suggested including reference to “all natural and legal persons” and another to “all natural and juridical persons.” A state noted that different activities, such as deep seabed mining, fisheries, or marine scientific research are governed by different regimes.\nOn a provision that collection of MGRs shall be subject to self-declaratory notification to the CHM, some parties noted that “self-declaratory” is confusing, with a regional group suggesting deletion.\nOn the need for parties to ensure the kind of information that is to be transmitted to the CHM at least six months prior to the collection of MGRs in ABNJ, two states noted that a timeframe would not be necessary prior to the collection of MGRs. Another\nEarth Negotiations BulletinTuesday, 16 August 2022 Vol. 25 No. 231 Page 2\nstressed that notifications need to remain pragmatic, reflecting the inherent uncertainty of marine scientific research. Some offered suggestions on the specific information that should be transmitted.\nOn the need to ensure post-cruise information is transmitted to the CHM as soon as it becomes available, but no later than six months from collection, discussion focused on reference to DSI related to MGRs with some parties preferring instead the term “genetic sequence data and/or other related information.” A party noted that there is no agreed definition on DSI under the Convention on Biological Diversity (CBD).\nSome regional groups and parties noted that the results of the projects are unlikely to be available six months from the collection. One party, supported by many, suggested a post-cruise period of one year for information transmission. Another noted that the timeframe should start from the end of the cruise rather than the collection point.\nOn language related to cooperation in collection, one regional group noted that references to cooperation should be complemented by national legislative, administrative, or policy measures. Many, opposed by one regional group, called to delete the provision calling on parties to take necessary measures to ensure that activities with respect to MGRs of ABNJ that may result in the utilization of MGRs of areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal states, noting that coastal states have no extended rights to MGRs of ABNJ, and that this issue is best addressed under the Nagoya Protocol, as it relates to benefitsharing. Others suggested linking this text with a provision related to a similar provision on activities with respect to MGRs of ABNJ.\nSeveral regional groups and states supported a provision on access to traditional knowledge (TK) of indigenous peoples and local communities (IPLCs) associated with MGRs of ABNJ (Article 10bis), with one preferring “knowledge” over TK. One delegation proposed that this issue pertains more to benefit-sharing than to access of MGRs, and another suggested conditioning access to TK of IPLCs to free, prior and informed consent, and mutually agreed terms. Many expressed interest in redrafting the provision. Facilitator Coye-Felson called on delegations to continue to work informally to propose the way forward on outstanding issues.\nFinal Provisions: On the right to vote (Article ante 58), two delegations asked to delete the provision with one noting that a provision on vote is usually not part of the final provisions and rather addressed in the rules for the Conference of the Parties (COP). One regional group asked to only retain language on states parties voting. Another delegation, while expressing support for regional economic integration organization (REIO) parties to have a vote, asked to specify that the votes are to be equal to the number of member states that are party to the agreement “that are present and voting,” so that they cannot vote for member states that are absent during voting procedures. A party proposed voting rights for REIO members that are “present and duly accredited.” One regional group opposed, noting the requirement for REIOs to be able to vote for all their member states, pointing out that the group intends to contribute both as an organization and as individual state parties.\nA few parties requested further clarification on past practice regarding voting rights for REIO members. President Lee established a small group to continue discussions.\nOn the duration for which the agreement will be open for signature (Article 58), one delegation noted the time period should be more than one year. On the ratification, approval, acceptance, accession, and formal confirmation (Article 59), one delegation queried whether “formal confirmation” is necessary.\nRegarding the division of competence of REIOs and their Member States (Article 59bis), a regional group suggested bracketing the provision, noting that such a division is a political process that often lacks clarity. Two delegations suggested deleting the provision, noting that it was superfluous. Another opined that the wording is fairly standard in international treaties, pointing to Articles 22 and 23 of the UN Framework Convention on Climate Change (UNFCCC). The issue will be further discussed in a small group.\nOn the entry into force of the agreement (Article 61), discussions focused on the number of instruments of ratification, approval, acceptance, accession, or formal confirmation will be required for the agreement to enter into force. A regional group said that the number should be discussed at a later stage, noting that the initial proposal of 30 ratifications is too low. Some states supported using 30 ratifications for entry into force, noting precedence from other agreements like the UN Fish Stocks Agreement. Some noted that the timely entry into force will allow setting up the necessary processes and institutions that will accompany this agreement, under the COP. Others supported a minimum of 60 ratifications, noting that a critical mass is necessary to set up measures requiring broad support to be effective. One delegation suggested that 90 instruments of ratifications should be required for entry into force. IGC President Lee suggested, and delegates agreed, to set this discussion aside for conclusion later in the meeting.\nOn provisional application (Article 62), most delegations supported the text, but raised questions regarding the application of the article across the entire spectrum of the ILBI. One delegation pointed to potential legal challenges with temporary application, noting that once an international instrument has been ratified, parties are required to act in good faith and not to undermine it as per the Vienna Convention on Treaties. A number of other delegations supported temporary application, noting the urgency of the matter. IGC President Lee noted that there were no issues with the text, but rather questions on the necessity of the provision.\nRegarding the provision that no reservations or exceptions may be made (Article 63), one regional group, supported by others, suggested specifying “unless expressly permitted by other articles of this agreement.” While many supported this provision, some stressed the importance of having limited or no reservations, while two asked to bracket it. Views diverged on whether to retain a provision on the relationship with other agreements (Article 64). On amendment (Article 65), opinions varied on whether the deadline for a proposal for amendment to be considered should be six or nine months. Delegates debated the paragraph that an amendment may provide for a smaller or larger number of ratifications, with some noting that such flexible language was required as the number of ratifications will keep changing, and one asked to delete it. On denunciation (Article 66), one delegation, opposed by many, asked to refer instead to withdrawal. While agreeing that they still have to decide if there will be any, on annexes (Article 68) a number of regional groups were supportive and some parties asked to reintroduce one on CB&TT. On amending annexes, several delegations insisted that this be expedited, including based on scientific and technical considerations. Delegates welcomed the provisions on depository (Article 69) and authentic texts (Article 70) in principle."
    }, {
      "heading" : "In the Corridors",
      "text" : "A wave of optimism and positivity seemed to charge the room as IGC-5 opened on Monday morning, with delegates meeting in a standing-room-only plenary session. “This could actually be the last meeting,” one delegate shared privately, “but I don’t want to jinx it!” On her part, the IGC President called on delegates to be flexible in their positions, optimistic that, “land is in sight, it is time to bring this ship into the shore!”\nAs delegates got to the business of negotiating the 56-page revised draft text supported by the 252 pages of textual proposals, the Herculean task before them became clearer, and scarier. “In some cases, we are diametrically opposed, and are no closer to agreement than we were at IGC-1,” opined one advisor, “but there may be hope yet.” Unsurprisingly, opinions varied on the pragmatic application of the principles governing issues such as collection of marine genetic resources from the high seas. With delegates exchanging arguments over the supremacy of the principle of common heritage of humankind or the freedom of the high seas, one queried “if freedom of the high seas governs collection of MGRs, how can we possibly manage the sharing of benefits from collected specimen?” Delegates will use the next two weeks to try to bridge this and other obvious gaps."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Diego Noguera. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union. General Support for the Bulletin during 2022 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The opinions expressed in the Bulletin are those of the authors and do not necessarily reflect the views of IISD or other donors. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Interim Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5 can be contacted by e-mail at <tallash@iisd.net>. Tuesday, 16 August 2022",
    "creator" : "Adobe InDesign 17.3 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/35.pdf.json <==
{
  "name" : "35.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 250\nBBNJ IGC-5.2 FINAL\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>.\nTuesday, 7 March 2023\nSummary of the Resumed Fifth Session of the Intergovernmental Conference on an\nInternational Legally Binding Instrument under the UN Convention on the Law of the Sea on the\nConservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction:\n20 February – 4 March 2023 The Ocean is a vast area, most of which is still unknown to\nhumans. It constitutes over 90% of the habitable space on the planet and contains some 250,000 known species, with many more remaining to be discovered. Nearly two-thirds of the Ocean along with its unique species and ecosystems are in areas beyond national jurisdiction (ABNJ). However, fragmented legal frameworks have left biodiversity in ABNJ vulnerable to growing threats, including climate change, pollution, including plastic pollution, overfishing, habitat destruction, ocean acidification, and underwater noise.\nIt is in this context that delegates arrived at UN Headquarters in New York to conclude a decade and a half of negotiations under the UN Convention on the Law of the Sea (UNCLOS) on a new treaty on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (BBNJ). The resumed fifth session of the Intergovernmental Conference (IGC-5.2) was convened to address the numerous issues that had been left outstanding at the conclusion of IGC-5 in August 2022, which, in itself, had been an additional meeting, since UN General Assembly resolution 72/249 had only mandated four sessions of the Conference. Although many lauded IGC-5.1 as the session in which the most progress had been made towards elaborating the treaty, agreement on several critical issues remained elusive. Delegates agreed to pause IGC-5 and resume it, with a view to “pick up where we left off, as if from a long weekend.”\nDuring the resumed session, delegates spent the first week airing their views on the draft text, which were reflected in an updated draft issued over the middle weekend of the meeting. Throughout the second week, delegates’ writ from IGC President Rena Lee was to clean the text. With many provisions linked to each other, this proved more challenging than expected. Some noted that unlocking the parts of the text related to marine genetic resources (MGRs), including benefit sharing, and finance would be key.\nThey managed to reach this delicate compromise behind the closed doors of the President’s consultations early on the morning of Saturday, 4 March, and then began to address the outstanding\nparts of the text that hinged on MGRs and finance. There was also considerable debate on the inclusion of the principle of the common heritage of humankind and whether it should be counter-balanced with a reference to the freedom of the high seas.\nThe closed-door President’s consultations lasted for over 36 hours, with IGC President Rena Lee eventually emerging with an agreement to conserve and sustainably use the high seas. Delegates welcomed the agreement with two rounds of sustained standing ovations, lauding ICG President Lee for her efforts in steering the process to a successful conclusion.\nHowever, procedural issues were evident during the closing hours of the meeting, with delegates agreeing to the text as discussed during the closed-door meeting but not reviewing it and formally adopting it in plenary. Instead, the IGC established an open-ended informal working group to undertake technical edits to ensure uniformity of the text and harmonize the wording in all six UN official languages, and requested the working group to convene an additional resumed session of IGC-5 (IGC-5.3) to be held at a date to be announced.\nAttended by over 400 delegates, representing governments, specialized agencies of the UN, non-governmental organizations, and academia, IGC-5.2 convened from 20 February - 4 March 2023 at UN Headquarters in New York.\nIn this Issue\nA Brief History of the BBNJ Negotiations . . . . . . . . . . . . . 2\nIGC-5.2 Report . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 3 Discussions on the Draft Text of a New BBNJ Agreement . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 3 Other Matters and Closure of the Meeting . . . . . . . . . . 16\nA Brief Analysis of IGC-5.2 . . . . . . . . . . . . . . . . . . . . . . . 17\nUpcoming Meetings . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 19\nGlossary . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . . 20\nA Brief History of the BBNJ Negotiations The conservation and sustainable use of BBNJ is increasingly\nattracting international attention, as scientific information, albeit insufficient, reveals the richness and vulnerability of such biodiversity, particularly around seamounts, hydrothermal vents, sponges, and cold-water corals, while concerns grow about the increasing anthropogenic pressures posed by existing and emerging activities, such as fishing, mining, marine pollution, and bioprospecting in the deep sea.\nThe UN Convention on the Law of the Sea (UNCLOS), which entered into force on 16 November 1994, sets forth the rights and obligations of states regarding the use of the Ocean, its resources, and the protection of the marine and coastal environment. Although UNCLOS does not refer expressly to marine biodiversity, it is commonly regarded as establishing the legal framework for all activities in the Ocean.\nThe Convention on Biological Diversity (CBD), which entered into force on 29 December 1993, defines biodiversity and aims to promote its conservation, the sustainable use of its components, and the fair and equitable sharing of the benefits arising from the use of genetic resources. In areas beyond national jurisdiction (ABNJ), the Convention applies to processes and activities carried out under the jurisdiction or control of its parties. The Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilization, which entered into force on 12 October 2014, applies to genetic resources within the scope of CBD Article 15 (Access to Genetic Resources) and to traditional knowledge associated with genetic resources within the scope of the Convention.\nFollowing more than a decade of discussions convened under the United Nations General Assembly, the Assembly, in its resolution 72/249 of 24 December 2017, decided to convene an IGC to elaborate the text of an international legally binding instrument (ILBI) under UNCLOS on the conservation and sustainable use of BBNJ, with a view to developing the instrument as soon as possible. The IGC was initially mandated to meet for four sessions, with the fourth session scheduled for the first half of 2020."
    }, {
      "heading" : "Key Turning Points",
      "text" : "Working Group: Established by General Assembly resolution 59/24 of 2004, the Ad Hoc Open-ended Informal Working Group to study issues relating to the conservation and sustainable use of BBNJ served to exchange views on institutional coordination, the need for short-term measures to address illegal, unregulated, and unreported (IUU) fishing and destructive fishing practices, MGRs, marine scientific research on marine biodiversity, marine protected areas (MPAs), and environmental impact assessments. It met three times from 2006 to 2010.\nThe “Package”: The fourth meeting of the Working Group (31 May-3 June 2011, New York) adopted, by consensus, a set of recommendations to initiate a process on the legal framework for the conservation and sustainable use of BBNJ, by identifying gaps and ways forward, including through the implementation of existing instruments and the possible development of a multilateral agreement under UNCLOS. The recommendations also included a “package” of issues to be addressed as a whole in this process, namely: • MGRs, including questions on benefit-sharing;\n• Area Based Management Tools (ABMTs), including MPAs; • Environmental impact assessments (EIAs); and • Capacity building and transfer of marine technology (CB&TT).\nUN Conference on Sustainable Development (Rio+20): The UN Conference on Sustainable Development (20-22 June 2012, Rio de Janeiro, Brazil) expressed the commitment of states to address, on an urgent basis, building on the work of the Working Group and before the end of the 69th session of the General Assembly, the issue of the conservation and sustainable use of BBNJ, including by taking a decision on the development of an international instrument under UNCLOS.\nA Legally Binding Instrument: Between 2014 and 2015, the Working Group engaged in interactive substantive debates on the scope, parameters, and feasibility of an international instrument under UNCLOS. At its ninth meeting, the Working Group reached consensus on recommendations for a decision to be taken at the 69th session of the UN General Assembly to develop a new legally binding instrument on BBNJ under UNCLOS, and to start a negotiating process to that end.\nPreparatory Committee: Established by General Assembly resolution 69/292, the Preparatory Committee (PrepCom) was mandated to make substantive recommendations to the General Assembly on the elements of a draft text of an ILBI under UNCLOS, taking into account the various reports of the Co-Chairs on the Working Group’s work; and for the Assembly to decide at its 72nd session whether to convene an IGC to elaborate the text of the ILBI. The PrepCom met four times in 2016 and 2017 and considered the scope of an ILBI and its relationship with other instruments, guiding approaches and principles, as well as the elements of the package. Despite diverging views, with a wide majority of countries arguing that the PrepCom had exhausted all efforts to reach consensus, the PrepCom outcome that was eventually adopted comprised: • non-exclusive elements of a draft ILBI text that generated\nconvergence among most delegations; • a list of main issues on which there is divergence of views, with\nthe indication that both do not reflect consensus; and • a recommendation to the UN General Assembly to take a\ndecision, as soon as possible, on convening an IGC. IGC Organizational Meeting: The IGC was established under\nGeneral Assembly resolution 72/249 of December 2017. The Committee’s organizational meeting took place from 16-18 April 2018. Delegates elected Rena Lee (Singapore) as IGC President and agreed to: focus IGC-1 on substantive discussions based on the elements of the package; take consensus-based decisions on the preparation of a zero draft; and mandate the President to prepare a concise document that identifies areas for further discussion, that does not contain treaty text, and that would not constitute the zero draft.\nIGC-1: At the first meeting of the IGC, held from 4-17 September 2018, delegates made some progress in clarifying positions on the package elements and tabling more detailed options for a process on ABMTs. President Lee suggested preparing a document that would facilitate text-based negotiations, containing treaty language and reflecting options on the four elements of the package, taking into account all inputs during IGC-1 as well as the Preparatory Committee’s report, well in advance of IGC-2.\nIGC-2: Delegates convened for the second session of the IGC from 25 March to 5 April 2019. They deliberated based on the IGC President’s Aid to Negotiations, which contained options structured along the lines of the 2011 package. In their discussions on the President’s Aid, delegates continued to elaborate their positions on issues previously identified as areas of divergence, achieving convergence on a few areas, such as: the need to promote coherence, complementarity, and synergies with other frameworks and bodies; benefit-sharing as part of conservation and sustainable use; and EIAs being mutually supportive with other instruments. But important issues remained outstanding. During the closing session, several called on IGC President Lee to prepare and circulate a “no-options” document containing treaty text, and to revise the meeting format, calling for a more informal set-up to facilitate in-depth negotiations.\nIGC-3: Delegates at the third session of the IGC convened from 19-30 August 2019 and delved, for the first time, into textual negotiations based on a “zero draft” containing treaty text, developed by IGC President Lee. The document’s structure addressed general provisions and cross-cutting issues, as well as the four elements of the package identified in 2011.\nVirtual Intersessional Work: As a consequence of the COVID-19 pandemic, delegations worked remotely from September 2020 to February 2022 via an online discussion platform to share views on the more contentious issues in the draft text. During an online briefing on modalities for the virtual work, President Lee clarified that the intersessional work programme would be held using the online discussion forum with the full engagement of the facilitators of the five working groups assigned to the four elements of the 2011 package and cross-cutting issues. She explained that intersessional work would not substitute negotiations at IGC-4, the date for which was still unknown, but would allow for clarifying positions and enhancing mutual understanding.\nIGC-4: Delegates reconvened in an in-person informal-informal setting governed by Chatham House Rules, from 7-18 March 2022. With COVID-19 restrictions only permitting two representatives per delegation in the room at one time and extremely limited observer participation, delegates addressed a revised draft text of an agreement. For the first time, delegations prepared and submitted textual proposals, many times jointly, to make progress on the draft text. Notably, a group of developing countries and one regional group announced their intention to submit two separate proposals on MGRs and benefit-sharing. However, diverging views still persisted on the establishment of an access and benefit-sharing (ABS) mechanism. On EIAs, delegates agreed to base future negotiations on a cross-regional proposal on a tiered approach to conduct EIAs, although they were unable to reach consensus on who would be ultimately responsible for decision making. On CB&TT, one delegation working with others, proposed a capacity-building mechanism, with a regional group proposing a cooperation and coordination mechanism addressing all relevant sections of the agreement.\nIGC-5.1: The first part of IGC-5, which convened from 15-26 August 2022, made notable progress in reaching consensus on some key issues. Despite this progress, consensus could not be reached and the session was suspended, to be resumed at a later date. Outstanding issues included: the establishment of an ABS\nmechanism; monetary benefit-sharing; intellectual property rights; decision-making; thresholds related to EIAs; and area- versus impact-based approaches.\nIGC-5.2 Report IGC President Rena Lee opened the meeting on Monday, 20\nFebruary 2023, urging delegates to “come together to get us across the finish line,” and to set aside the disappointment of having come “so tantalizingly close” to agreement at the last session. She introduced the further refreshed draft text (A/CONF.232/2023/2), which takes into account most of the work within small groups at the previous meeting.\nMiguel de Serpa Soares, Secretary-General of the IGC, UnderSecretary-General for Legal Affairs and UN Legal Counsel, called for a spirit of congeniality to achieve the goal of the IGC, and provide future generations with a resilient and productive Ocean.\nVladimir Jares, Director, UN Division for Ocean Affairs and the Law of the Sea (UNDOALOS), provided an overview of the meeting’s documents, also including the updated provisional programme of work (A/CONF.232/2023/L.1).\nPresident Lee introduced the provisional programme of work, noting that as negotiations progress, adjustments to the programme of work will be necessary. Delegates approved the programme of work.\nCredentials: On Friday, 3 March 2023, delegates adopted the report of the Credentials Committee (A/CONF.232/2022/8), as presented by the Chair of the Credentials Committee, Carl Grainger (Ireland), and accepted the credentials submitted after the committee meeting."
    }, {
      "heading" : "Discussions on the Draft Text of a New BBNJ Agreement",
      "text" : "Throughout the two-week meeting, delegates worked in informal informals, small groups, and in closed-door President’s consultations. The task of the small groups was to draft compromise text for consideration in informal informals, while the President’s consultations served to address the most contentious issues and produce wider reaching compromises.\nFollowing almost 36 hours of President’s consultations beginning on Friday, 3 March, delegates agreed on the draft agreement under UNCLOS on the conservation and sustainable use of BBNJ on Saturday, 4 March 2023. The IGC agreed to forward the text of the agreement, which had only been considered within closed President’s consultations, to an open-ended informal working group for editing and translation before its adoption at a date to be announced.\nThe following summary is organized by article, based on the draft agreement that was circulated late on Sunday, 6 March 2023. This summary reflects the informal-informal discussions that occurred over the two weeks, as well as the final language in the draft agreement on BBNJ. Due to the nature of the setting of this meeting, this summary will not attribute statements to speakers, unless otherwise noted.\nPreamble: Kurt Davis (Jamaica) facilitated discussions on the preamble on Thursday, 2 March. Delegates engaged in charged discussions on whether to include the principle of the common heritage of humankind and/or the freedom of the high seas in this part of the agreement, with the majority of delegations supporting a\nreference to the common heritage of humankind in the operative part of the agreement. Some delegations favored deleting both references as the “path of least resistance.”\nFinal Agreement: In the draft agreement’s preamble, the parties to the agreement, inter alia: • recall the relevant provisions of UNCLOS, including the\nobligation to protect and preserve the marine environment; • stress the need to respect the balance of rights, obligations and\ninterests set out in the Convention, • recognize the need to address, in a coherent and cooperative\nmanner, biodiversity loss and degradation of ecosystems of the Ocean, due to, in particular, climate change impacts on marine ecosystems, such as warming and ocean deoxygenation, as well as ocean acidification, pollution, including plastic pollution, and unsustainable use;\n• are conscious of the need for the comprehensive global regime under the Convention to better address BBNJ; • recognize the importance of contributing to the realization of a just and equitable international economic order which takes into account the interests and needs of humankind as a whole and, in particular, the special interests and needs of developing states, whether coastal or landlocked; and • acknowledge that the generation of, access to, and utilization of digital sequencing information (DSI) on MGRs of ABNJ, together with the fair and equitable sharing of benefits arising from its utilization, contribute to research and innovation and to the general objective of this Agreement. General Provisions: Facilitator Davis led delegates in\ndiscussions of general provisions on Tuesday, 21 February, Thursday, 23 February, Friday, 24 February, and Tuesday, 28 February.\nUse of terms (article 1): This article contains the use of terms that are defined under the relevant parts, as appropriate.\nGeneral objectives (article 2): On this issue, delegates debated an addition to the objectives of conservation and sustainable use of marine biological diversity, “and the sharing of benefits thereof.” Some saw this as a means to align the new agreement with other international agreements such as the CBD and the International Treaty on Plant Genetic Resources for Food and Agriculture. Some countries opposed the addition, preferring the original formulation. Another delegate said the objective is to be aligned with UNCLOS and requested adding “in accordance with relevant international agreements.”\nIn an informal informal convened to clean the text on Friday, 3 March, IGC President Lee proposed not including the reference to sharing the benefits of MGR, since it is dealt with in another part of the text. This was supported by one group and some countries, who urged aligning the general objectives with those set out in the mandate, namely conservation and sustainable use. A negotiating bloc and others indicated that they could not accept this agreement without a reference to benefit-sharing in this article. The issue was referred to the President’s consultations.\nFinal Agreement: In the final agreement, parties agree that the objective is to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\nApplication (article 3): Delegates discussed the provision that specifies that the agreement applies to ABNJ. Delegates agreed to amend the title to “scope of application.”\nFinal Agreement: In the final agreement, parties agree that the Agreement applies to ABNJ.\nSovereign immunity (article 3 bis): Delegates considered a proposal to rename the article to “exceptions,” noting that this better reflects the article, which does not apply to sovereign immune vessels, including warships, military aircraft, and naval auxiliary.\nFinal Agreement: In the final agreement under “Exceptions,” parties agree, inter alia, that the Agreement does not apply to any warship, military aircraft or naval auxiliary. Except for Part II, this Agreement does not apply to other vessels or aircraft owned or operated by a party and used, for the time being, only on government non-commercial service.\nRelationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies (article 4), hereafter referred to as international frameworks and bodies (IFBs): Delegations addressed a suggestion that called for the agreement to be interpreted in a manner that “respects the competences of, and does not undermine,” relevant IFBs. They also considered the argument that the agreement be interpreted in a matter “not undermining the effectiveness of measures” by relevant IFBs. Many underscored the importance of retaining a paragraph addressing the legal status of non-parties to UNCLOS, noting that this will further the universal acceptance of the agreement. Others considered that this language could undermine the interpretation of both the agreement and UNCLOS.\nIn small group discussions, delegations agreed that the agreement shall be interpreted and applied in a manner consistent with UNCLOS, and that nothing in this agreement shall prejudice the rights, jurisdiction, and duties of states under UNCLOS.\nDelegates also addressed text related to the legal status of nonparties to the Convention, with delegations forwarding further discussions to the President’s consultations.\nFinal Agreement: In the final agreement, parties agree that, inter alia: • the Agreement shall be interpreted and applied in a manner that\ndoes not undermine relevant IFBs and that promotes coherence and coordination; and\n• the legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement. Without prejudice (article 4 bis): On this provision, which\nrelates to other claims of sovereignty and maritime disputes, many welcomed the text, which was the outcome of small group discussions during the first part of IGC-5 and notes that any decision or recommendation of the Conference of the Parties (COP) or any of its subsidiary bodies, shall be without prejudice to, and shall not be relied upon as a basis for asserting or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of any disputes relating thereto.\nFinal Agreement: In the final agreement, parties agree that the Agreement, inter alia, shall be without prejudice to, and shall not be relied upon as a basis for asserting or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of any disputes relating thereto.\nGeneral principles and approaches (article 5): Discussions focused primarily on the inclusion of precaution, with divergence over whether to include the precautionary principle or the precautionary approach. With regard to the inclusion of the principle of the common heritage of humankind, which was supported by many, discussions saw calls to “balance” the text by also including a reference to the freedom of the high seas. Delegates welcomed the inclusion of: • the polluter pays principle; • the ecosystems approach; • the integrated approach; • the use of the best available science and scientific information; • the use of relevant traditional knowledge of Indigenous Peoples\nand local communities; and • the non-transfer of damage or hazards from one area to another\nand the non-transformation of one type of pollution into another. Final Agreement: In the final agreement, parties shall be guided by the following principles and approaches, in order to achieve the objectives of this Agreement, including, inter alia, the: • principle of the common heritage of humankind, which is set out\nin the Convention; • freedom of marine scientific research, together with other\nfreedoms of the high seas; • principle of equity, and the fair and equitable sharing of benefits;\nand • precautionary principle or precautionary approach, as\nappropriate. International cooperation (article 6): Delegates addressed,\namong others, language calling on parties to cooperate with relevant IFBs “and members thereof,” where points of divergence emerged. Some noted that cooperation between parties and non-parties will enhance implementation, while others noted that these IFBs are composed of many of the same Member States, with some stating that the additional wording creates ambiguity. One group of states offered additional text to clarify that cooperation with other IFBs will include promoting “the consideration of decisions and recommendations made both under the BBNJ treaty and under other IFBs” as they relate to the conservation and sustainable use of marine biological diversity. In support, some noted that the language bolsters the relationship between the treaty and IFBs. In informal informals on Friday, 3 March, delegates agreed to delete the reference to “and members thereof.” They also agreed on an alternative formulation related to endeavoring to promote the objectives of the agreement under existing IFBs.\nFinal Agreement: In the final agreement, parties shall, inter alia: • cooperate under this Agreement including through strengthening\nand enhancing cooperation with and promoting cooperation among relevant IFBs in the achievement of the Agreement’s objective;\n• endeavor to promote, as appropriate, the objectives of this Agreement when participating in decision-making under other IFBs; and • promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement."
    }, {
      "heading" : "Marine Genetic Resources, Including the Fair and Equitable",
      "text" : "Sharing of Benefits: Facilitated by Janine Coye-Felson (Belize), the informal informal discussions on MGRs took place on Monday, 20 February 2023, Tuesday, 21 February, Friday, 24 February, and Monday, 27 February. This part of the agreement was also the subject of intense negotiations within small groups and was the core issue under negotiations in the President’s closed-door consultations throughout the meeting, including into the early hours of Saturday, 4 March 2023.\nThe summary of this part only reflects informal-informals discussions, as MGRs were mostly discussed behind closed doors.\nObjectives (article 7): Delegates discussed text related to the use of the benefits arising from MGRs of ABNJ for the conservation and sustainable use of marine biological diversity of ABNJ.\nFinal Agreement: In the final agreement, parties agree that the objectives of this Part are, inter alia: • fair and equitable sharing of benefits arising from activities\nwith respect to MGRs and DSI on MGRs of ABNJ for the conservation and sustainable use of BBNJ;\n• building and development of the capacity of parties, particularly developing states parties, in particular the least developed countries (LDCs), landlocked developing countries (LLDCs), geographically disadvantaged states, small island developing states (SIDS), coastal African states, archipelagic states and developing middle-income countries, to carry out activities with respect to MGRs and DSI on MGRs of ABNJ; and • the development and transfer of marine technology. Application (article 8): On the temporal scope, delegates\ndebated whether the agreement shall apply to activities with respect to MGRs of ABNJ only after the entry into force of the agreement, or also MGRs collected before entry into force. On the material scope, delegations debated whether to include fish and/or fishing and fishing-related activities in the agreement. They also addressed a definition for “activities with respect to MGRs,” with some calling for “collection of, access to, and utilization of MGRs.” Some requested including DSI.\nFinal Agreement: In the final agreement, parties agree that the provisions of this Agreement: • shall apply to activities with respect to MGRs and DSI on MGRs\nof ABNJ collected and generated after entry into force; and • shall not apply to fishing regulated under relevant international\nlaw and fishing-related activities or fish or other living marine resources known to have been taken in fishing and fishingrelated activities from ABNJ, except where such fish or other living marine resources are regulated as utilization under this Part. Activities with respect to MGRs of ABNJ (article 9): Some\ndelegates expressed preference for jurisdiction “and” control, while others preferred jurisdiction “or” control. A few delegates requested referring to “all” activities, while others argued that cooperation will not occur on every activity.\nFinal Agreement: In the final agreement, parties agree that, inter alia: • activities with respect to MGRs of ABNJ may be carried out by\nall parties, irrespective of their geographical location, and natural or juridical persons under the jurisdiction of the parties;\n• they shall promote cooperation in all activities with respect to MGRs of ABNJ;\n• the collection in situ of MGRs of ABNJ shall be carried out with due regard for the rights and legitimate interests of coastal states in areas within their national jurisdiction and also with due regard for the interests of other states in ABNJ, in accordance with the Convention. To this end, parties shall endeavor to cooperate, as appropriate, including through specific modalities for the operation of the clearing-house mechanism (CHM) with a view to implementing this Agreement; • no state shall claim or exercise sovereignty or sovereign rights over MGRs of ABNJ; • collection in situ of MGRs of ABNJ shall not constitute the legal basis for any claim to any part of the marine environment or its resources; and • activities with respect to MGRs of ABNJ are in the interests of all states and for the benefit of all humanity, particularly for the benefit of advancing the scientific knowledge of humanity and promoting the conservation and sustainable use of marine biological diversity. Notification on activities with respect to MGRs of ABNJ (article 10): Delegates agreed that parties shall take the necessary legislative, administrative or policy measures to ensure that collection in situ of MGRs of ABNJ shall be subject to notification to the CHM.\nFinal Agreement: In the final agreement, parties agree that information shall be notified to the CHM prior to the collection in situ of MGRs of ABNJ, including on, inter alia: • the nature and objectives under which the collection is carried\nout; • the subject matter of the research or, if known, MGRs to be\ntargeted or collected, and the purposes for which such resources will be collected;\n• the geographical areas in which the collection is to be undertaken; • a summary of the method and means to be used for collection, including the name, tonnage, type and class of vessels, scientific equipment and/or study methods employed; and • information concerning any other contributions to proposed major programmes. Upon notification, the CHM shall automatically generate a BBNJ\nstandardized batch identifier. Traditional knowledge of Indigenous Peoples and local communities associated with MGRs of ABNJ (article 10 bis): Delegations agreed that “parties shall take legislative, administrative or policy measures, where relevant and as appropriate, with the aim of ensuring that traditional knowledge associated with MGRs in ABNJ that is held by Indigenous Peoples and local communities shall only be accessed with the free, prior and informed consent or approval and involvement of these Indigenous Peoples and local communities. Access to such traditional knowledge may be facilitated by the CHM. Access to and use of such traditional knowledge shall be on mutually agreed terms.”\nFinal Agreement: In the final agreement, parties agree as above. Fair and equitable benefit-sharing (article 11): A group of\ndelegations, opposed by others, suggested deleting a reference that benefit-sharing should “contribute to the conservation and sustainable use of marine biological diversity of ABNJ.” Many delegates supported deleting the brackets around a paragraph on\n“non-monetary benefits.” Delegates exchanged opinions on DSI, noting that the term has been used as a placeholder under the CBD, and no internationally-agreed definition exists.\nOn conditions for access to samples, data, and information, one group emphasized the need to provide access on the most favorable terms, including concessional and preferential terms, to researchers and research institutions from developing countries. A delegate suggested adding the protection of confidential information, opposed by another who cautioned against introducing commercial protectionist aspects.\nThey also discussed a compromise proposal, which includes, among others: replacement of a reference to royalties with payments or contributions related to the commercialization of products arising from utilization of MGRs in ABNJ; a comprehensive approach to achieve a tiered fee; and a restructuring of the potential percentage of payment upon commercialization.\nFinal Agreement: In the final agreement, parties agree that nonmonetary benefits shall be shared in the form of, inter alia: access to samples and samples collection; access to DSI; open access to findable, accessible, interoperable and reusable (FAIR) scientific data; and transfer of marine technology.\nParties also agree that, among others: • monetary benefits from the utilization of MGRs and DSI on\nMGRs of ABNJ, including commercialization, shall be shared fairly and equitably, through the financial mechanism established under article 52; and • after the entry into force of this Agreement, developed states parties shall make annual contributions to the special fund referred to in article 52. COP-1 shall determine the rate of such contributions. A party’s rate of contribution shall be 50% of their assessed contribution to the budget adopted by COP. The COP shall decide the modalities for the sharing of monetary benefits from the utilization of MGRs and DSI on MGRs of ABNJ, taking into account the recommendations of the ABS committee. If all efforts to reach consensus have been exhausted, a decision shall be adopted by a three-fourths majority of parties present and voting. The payments shall be made through the special fund, with the modalities including: milestone payments; payments or contributions related to the commercialization of products, including payment of a percentage of the revenue from sales of products; and tiered fee paid on a periodic basis.\nABS mechanism (article 11 bis): The group discussed a proposal to include that the ABS mechanism “shall serve, inter alia, as a means for establishing mandatory guidelines for benefit-sharing, in accordance with article 11, providing transparency and ensuring a fair and equitable sharing of both monetary and non-monetary benefits.”\nRegarding the matters on which the ABS mechanism will make recommendations to the COP, a group of countries suggested developing guidelines or a code of conduct for all activities related to MGRs and DSI. A delegate suggested adding matters related to the distribution of benefits on the conservation and sustainable use of biodiversity in ABNJ. A coalition of countries tabled a full textual proposal, suggesting recommendations on: assessments of research and development activities based on MGRs of ABNJ; potential commercialization of products; appropriate modalities to operationalize CB&TT projects; and the operation of the CHM.\nFinal Agreement: In the final agreement, parties agree that an ABS committee is hereby established and may make recommendations to the COP on matters including on: • guidelines or a code of conduct for activities; • rates or mechanisms for the sharing of monetary benefits; • matters relating to this Part in relation to the CHM; and • matters relating to this Part in relation to the financial\nmechanism. Intellectual property rights (article 12): Delegates considered a\nproposal aimed at ensuring that intellectual property rights (IPRs) do not undermine the objectives of fair and equitable ABS, and effectively implement traceability. Some opposed, expressing concerns, including on: the legal implications in other parts of the agreement; the risks of fragmented IPR obligations; the relationship between patents and territoriality; and the need to disclose the origin of MGRs.\nFinal Agreement: In the final agreement, there is no provision on IPRs.\nMonitoring and transparency (article 13): Delegations considered a suggestion to change the article’s title to “monitoring, compliance, and transparency.” Some suggested that monitoring and transparency for MGRs and DSI shall be achieved through notification to the CHM, and any relevant compliance measures should be elaborated in accordance with article 11 bis. They also discussed a proposal that parties submit reports to the ABS mechanism on their implementation of the provisions on all activities with respect to MGRs and DSI of ABNJ and the sharing of benefits thereof.\nFurther discussions on this part were held in the President’s consultations.\nFinal Agreement: In the final agreement, parties agree that, inter alia, monitoring and transparency of activities shall be achieved through notification to the CHM, use of BBNJ standardized batch identifiers, and according to procedures adopted by the COP as recommended by the ABS committee.\nMeasures Such as ABMTs, including MPAs: This issue was discussed in informal informals facilitated by Renée Sauvé (Canada) on Monday, 20 February 2023, Wednesday, 22 February 2023, Thursday, 23 February, Friday, 24 February, Tuesday, 28 February, and Wednesday, 1 March. Delegates also met throughout the meeting in small group sessions, with outstanding issues being addressed in President’s consultations.\nOn the definition of an MPA in the use of terms (article 1), some delegations stressed that the ABMT definition covers MPAs, while others opposed that.\nFinal Agreement: In the final agreement, an MPA is defined as a geographically defined marine area that is designated and managed to achieve specific long-term biodiversity conservation objectives and may allow, where appropriate, sustainable use provided it is consistent with the conservation objectives.\nObjectives (article 14): Delegates agree to retain a reference to the objective of supporting food security and other socio-economic objectives, including the protection of cultural values.\nFinal Agreement: In the final agreement, parties agree that the objectives of this Part are to, inter alia: • conserve and sustainably use areas requiring protection,\nincluding through the establishment of a comprehensive system\nof ABMTs, with ecologically representative and well-connected networks of MPAs;\n• strengthen cooperation and coordination in the use of ABMTs, including MPAs, among states and relevant IFBs; • protect, preserve, restore and maintain biodiversity and ecosystems, including with a view to enhancing their productivity and health, and strengthen resilience to stressors, including those related to climate change, ocean acidification and marine pollution; and • support food security and other socio-economic objectives, including the protection of cultural values. Articles 15 and 16 were reflected as having been deleted in the\nAgreement. Proposals (article 17): One delegation introduced text regarding exclusions related to disputed areas, calling to include it in the updated text. Delegates agree on the inclusion of the private sector among the list of stakeholders; the deletion of “one or more of” on the indicative criteria of the geographic or spatial description, and the deletion of “including the modalities for the application of indicative criteria as specified in paragraph 5 of this article” on the further requirements of the contents of proposals.\nFinal Agreement: In the final agreement, parties agree to collaborate and consult, as appropriate, with relevant stakeholders, including states and global, regional, subregional and sectoral bodies, as well as civil society, the scientific community, the private sector, and Indigenous Peoples and local communities, for the development of proposals.\nProposals with regard to identified areas shall include the following key elements, inter alia: • geographic or spatial description of the area that is the subject of\nthe proposal by reference to the indicative criteria specified in annex I; • information on any of the criteria specified in annex I, as well as any criteria that may be further developed and revised in identifying the area; • human activities in the area, including uses by Indigenous Peoples and local communities, and their possible impact, if any; • a description of the state of the marine environment and biodiversity in the identified area; • a description of the conservation and, where appropriate, sustainable use objectives that are to be applied to the area; • a draft management plan encompassing the proposed measures, and outlining proposed monitoring, research and review activities to achieve the specified objectives; • the duration of the proposed area and measures, if any; • information on any consultations undertaken with states,\nincluding adjacent coastal states and/or relevant IFBs, if any; • information on ABMTs, including MPAs implemented under\nrelevant IFBs; and • relevant scientific input and, where available, traditional\nknowledge of Indigenous Peoples and local communities. Indicative criteria for the identification of such areas shall include\nthose specified in annex I and may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the COP.\nPublicity and preliminary review of proposals (article 17 bis): This was addressed and finalized during IGC-5.1.\nFinal Agreement: In the final agreement, parties agree, among others, that upon receipt of a proposal in writing, the secretariat shall make the proposal publicly available and transmit it to the Scientific and Technical Body for a preliminary review.\nConsultations on and assessment of proposals (article 18): Delegates considered the high sea pockets provision with persistent differing views expressed, including those related to the addition of the continental shelf and the application of geographic limitations only to small island developing states (SIDS). Delegates eventually agreed to delete the reference to SIDS.\nOn the modalities for the consultation and assessment process, delegates agreed on the provision after deleting the reference to LDCs and LLDCs.\nFinal Agreement: In the final agreement, parties agree that consultations on proposals shall be inclusive, transparent and open to all relevant stakeholders. Parties also agree that the consultation will be time bound and that the secretariat shall facilitate consultations and gather inputs as follows: • states, in particular adjacent coastal states, shall be notified and\ninvited to submit, inter alia: views on the merits and geographic scope of the proposal; any other relevant scientific inputs; information regarding any existing measures or activities in adjacent or related areas within national jurisdiction and in ABNJ; and views on the potential implications of the proposal for areas within national jurisdiction;\n• IFBs shall be notified and invited to submit, inter alia: views on the merits of the proposal; any other relevant scientific inputs; information regarding any existing measures adopted by that IFB for the relevant area or for adjacent areas; views regarding any aspects of the measures and other elements for a management plan identified in the proposal that fall within the competence of that body; and views regarding any relevant additional measures that fall within the IFB’s competence; • Indigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia: views on the merits of the proposal; any other relevant scientific inputs; and any relevant traditional knowledge of Indigenous Peoples and local communities. In cases where the proposed measure affects areas that are\nentirely surrounded by the exclusive economic zones of states, proponents shall: undertake targeted and proactive consultations, including prior notification, with such states; and consider the views and comments of such states on the proposed measure and provide written responses specifically addressing such views and comments and, where appropriate, revise the proposed measure accordingly.\nThe final Agreement includes a provision on the establishment of ABMTs (article 19), including that, inter alia: in taking decisions under this article, the COP shall respect the competences of, and not undermine, relevant IFBs; and COP decisions and recommendations shall not undermine the effectiveness of measures adopted “in respect of” areas within national jurisdiction and shall be made with due regard for the rights and duties of all states, in accordance with the Convention.\nDecision making (article 19 bis): Some delegations emphasized the need not to undermine IFBs when the COP makes decisions complementary or compatible with IFBs. Several delegations supported making decisions “in cooperation and coordination”\nwith IFBs. In contrast, others proposed that the COP may make the decision where “the measures are not within the competence of IFBs.” In a breakthrough, delegations agreed on the option that allows the COP to take decisions on measures compatible with those adopted by IFBs, and to propose measures that are within the competencies of “and not undermine” other IFBs. Delegates also reached an agreement regarding the cases when ABMTs established by the COP fall within the scope of new IFBs, or with renewed or updated competencies, that the BBNJ COP will review and decide whether to maintain, amend or revoke any measure as appropriate “in close cooperation and coordination” with such IFBs.\nFinal Agreement: In the final agreement, parties agree that, as a general rule, the decisions and recommendations under this Part shall be taken by consensus. If no consensus is reached, decisions and recommendations shall be taken by a three-quarter majority of the representatives present and voting, before which the COP shall decide, by a two-thirds majority of the representatives present and voting that every effort to reach agreement by consensus has been exhausted. Decisions taken under this Part shall enter into force 120 days after the meeting of the COP at which they were taken, and shall be binding on all parties.\nEmergency measures (article 20 ante): The rationale behind this proposal was highly welcomed. However, a regional group expressed concerns about the suitability of solving an emergency through the creation of ABMTs.\nFinal Agreement: In the final agreement, parties agree, inter alia, that the COP shall take decisions to adopt measures in ABNJ, to be applied on an emergency basis, if necessary, when a natural phenomenon or human-caused disaster has caused, or is likely to cause, serious or irreversible harm to BBNJ, to ensure that the serious or irreversible harm is not exacerbated.\nImplementation (article 20): Delegates agree to the provision that the measures adopted to support ABMTs, including MPAs should not impose a disproportionate burden on LDCs and SIDS, without the inclusion of LLDCs.\nFinal Agreement: In the final agreement, parties agree that, among others: nothing in this Agreement shall prevent a party from adopting more stringent measures with respect to its nationals and vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in accordance with international law and in support of the objectives of the Agreement; and the implementation of the measures adopted under this Part should not impose a disproportionate burden on parties that are SIDS or LDCs, directly or indirectly.\nMonitoring and review (article 21): Provisions were addressed and completed during the first part of IGC-5.\nFinal Agreement: In the final agreement, parties agree that, among others: parties, individually or collectively, shall report to the COP on the implementation of ABMTs, including MPAs; the relevant IFBs shall be invited to provide information to the COP on the implementation of measures that they have adopted to achieve the objectives of the ABMT, including MPA; and ABMTs, MPAs, established under this Part, including related measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.\nEnvironmental Impact Assessments (EIAs): This issue was discussed in informal informals facilitated by René Lefeber (Netherlands), on Wednesday, 22 February 2023, Thursday, 23\nFebruary, Friday, 24 February, Monday 27 February, Wednesday, 1 March, Thursday, 2 March and Friday, 3 March. Delegates also met in small group sessions throughout the meeting.\nObjectives (article 21 bis): This article was agreed during the informal informals on EIAs, following discussions, and restructuring.\nFinal Agreement: In the final agreement, parties agree that the objectives of this Part are to, inter alia: • operationalize the provisions of the Convention on EIAs\nfor ABNJ by establishing processes, thresholds and other requirements for conducting and reporting assessments by parties;\n• ensure that activities covered by this Part are assessed and conducted to prevent, mitigate and manage significant adverse impacts for the purpose of protecting and preserving the marine environment; • support the consideration of cumulative impacts and impacts in areas within national jurisdiction; • provide for strategic environmental assessments (SEAs); • achieve a coherent EIA framework for activities in ABNJ; and • build and strengthen the capacity of parties, particularly\ndeveloping states parties, to prepare, conduct and evaluate EIAs and SEAs. Obligation to conduct EIAs (article 22): Delegates managed\nto narrow down from three initial options, to one that is based on individual state responsibility for carrying out an EIA. Following further discussions, delegates agreed on “may cause substantial pollution of or significant and harmful changes to the marine environment,” agreeing on using the UNCLOS threshold for activities to be conducted in marine areas within national jurisdiction that may have effects in ABNJ.\nFinal Agreement: In the final agreement, parties agree that when a party with jurisdiction or control over a planned activity that is to be conducted in marine areas within national jurisdiction determines that the activity may cause substantial pollution of or significant and harmful changes to the marine environment in ABNJ, that party shall ensure that an EIA is conducted in accordance with either this Part or under the party’s national process. A party conducting such an assessment under its national process shall, inter alia: • make relevant information available through the CHM, in a\ntimely manner during the national process; • ensure that the activity is monitored in a manner consistent with\nthe requirements of its national process; and • ensure that EIA reports and any relevant monitoring reports are\nmade available through the CHM. Relationship between this agreement and EIA processes under\nother IFBs (article 23): Delegates devoted a considerable amount of time discussing a provision on when it is not necessary to conduct an EIA, in cases where the potential impacts of the planned activity or category of activity have been assessed in accordance with the requirements of other IFBs. They further focused on the notion of equivalence between EIAs conducted under this agreement and those performed by IFBs. They agreed, among others, that: the COP shall develop mechanisms for the Scientific and Technical Body, under this part, to collaborate with relevant IFBs; and when an EIA has been conducted under an IFB for an activity in ABNJ, the party concerned shall ensure publication through the clearing-house mechanism.\nFinal Agreement: In the final agreement, parties agree that, among others: • they shall promote the use of EIAs and the adoption and\nimplementation of the standards and/or guidelines in relevant IFBs;\n• when developing or updating standards or guidelines for the conduct of EIAs of activities in ABNJ by parties to this Agreement, the Scientific and Technical Body shall collaborate with relevant IFBs; and • it is not necessary to conduct a screening or an EIA of a planned activity in ABNJ provided that the party with jurisdiction or control over the planned activity determines that: the potential impacts of the planned activity or category of activity have been assessed in accordance with the requirements of other relevant IFBs; the assessment already undertaken for the planned activity is equivalent to the one required under this Part, and the results of the assessment are taken into account; or the regulations or standards of the relevant IFBs arising from the assessment were designed to prevent, mitigate or manage potential impacts below the EIA threshold and have been complied with. Thresholds and factors for conducting EIAs (article 24):\nDelegates agreed on a tiered approach for a planned activity in ABNJ, where a screening of the activity shall be conducted when a planned activity “may have more than a minor or transitory effect” on the marine environment or the effects of the activity are unknown or poorly understood, followed by the UNCLOS Article 206 threshold (reasonable grounds for believing that the planned activity may cause substantial pollution of or significant and harmful changes to the marine environment) for conducting an EIA. The agreement further contains a list of non-exhaustive factors, determining whether an activity meets the threshold for screening.\nFinal Agreement: In the final agreement, parties agree that, among others, when a planned activity may have more than a minor or transitory effect on the marine environment or the effects of the activity are unknown or poorly understood, the party with jurisdiction or control of the activity shall conduct a screening of the activity. When determining whether planned activities under their jurisdiction or control meet the threshold, parties shall consider the following non-exhaustive factors: • the type of, and technology used for, the activity and the manner\nof its conduct; • the duration of the activity; • the location of the activity; • the characteristics and ecosystem of the location (including\nareas of particular ecological or biological significance or vulnerability);\n• the potential impacts of the activity, including the potential cumulative impacts and the potential impacts in areas within national jurisdiction; and • the extent to which the effects of the activity are unknown or poorly understood. Articles 25-29 were deleted, as reflected in the draft agreement. Process for EIAs (article 30): A group of countries submitted a\nproposal for an extended “call-in mechanism,” which allows parties to register their concerns with relevant bodies under the agreement that may lead to recommendations to the original proponent of an activity that conducted the EIA. Following lengthy discussions, delegates agreed on the contents of the screening and scoping stages\nas well as on a provision regarding a roster of experts to be created under the scientific and technical body to advise and assist parties with capacity constraints. The call-in mechanism was decided upon in negotiations interlinked with the final decision on state-led decision making.\nFinal Agreement: In the final agreement, parties agree to, inter alia, ensure that the process for conducting an EIA includes the following steps: • screening; • scoping; • impact assessment and evaluation; • prevention, mitigation and management of potential adverse\neffects; • public notification and consultation; and • preparation and publication of an EIA report.\nArticles 31-33 were deleted, as reflected in the draft agreement Public notification and consultation (article 34): Discussions in a small group were fruitful, with delegates eventually agreeing on provisions on ensuring notification and opportunities for public participation and consultation, throughout the EIA process, as appropriate, including when identifying the scope and when preparing the report, before a decision is made as to whether to authorize the activity.\nFinal Agreement: In the final agreement, parties agree, inter alia: • to ensure timely public notification of a planned activity,\nincluding by publication through the CHM and through the secretariat, and planned and effective, time-bound opportunities for participation by all states, in particular adjacent coastal states and any other states adjacent to the activity when they are potentially most affected states, and stakeholders in the EIA process;\n• that where a planned activity affects areas of the high seas that are entirely surrounded by the exclusive economic zones of states, parties shall, among others: undertake targeted and proactive consultations, including prior notification, with such surrounding states; and consider the views and comments of those surrounding states and provide written responses specifically addressing such views and comments and, as appropriate, revise the planned activity accordingly. EIA reports (article 35), delegates agreed that the party\nconducting an activity shall make available the draft EIA reports through the CHM, providing an opportunity to the scientific and technical body to consider and evaluate them, and make comments and recommendations. The final agreement also includes provisions on the kind of information that an EIA report shall include as well as on relevant work by the scientific and technical body for developing relevant guidelines, including best practices.\nFinal Agreement: In the final agreement, parties agree, among others, that the EIA report shall include, as a minimum, the following information: • a description of the planned activity, including its location; • a description of the results of the scoping exercise; • a baseline assessment of the marine environment likely to be\naffected; • a description of potential impacts, including potential cumulative\nimpacts and any impacts in areas within national jurisdiction; • a description of potential prevention, mitigation and management\nmeasures;\n• uncertainties and gaps in knowledge; • information on the public consultation process; • a description of the consideration of reasonable alternatives to\nthe planned activity; • a description of follow-up actions, including an environmental\nmanagement plan; and • a non-technical summary.\nArticles 36 and 37 were deleted, as reflected in the draft agreement.\nDecision making (article 38): Discussions were polarized between state-led as opposed to COP-led decision making. Following lengthy discussions, delegates agreed on state-led decision making.\nFinal Agreement: In the final agreement, parties agree that, among others: a party under whose jurisdiction or control a planned activity falls shall be responsible for determining if it may proceed; and when determining whether the planned activity may proceed, full account shall be taken of an EIA conducted in accordance with this Part. A decision to authorize the planned activity under the jurisdiction or control of a party shall only be made when the party has determined that it has made all reasonable efforts to ensure that the activity can be conducted in a manner consistent with the prevention of significant adverse impacts on the marine environment.\nMonitoring of impacts of authorized activities (article 39): Delegates held discussions on the threshold linked to the authorization of a planned activity, with some stressing the need for consistency throughout the process. They agreed to surveil the impacts of any permitted activities in ABNJ to determine whether these activities are likely to pollute or have adverse impacts on the marine environment by using the best available science and, where available, the relevant traditional knowledge of Indigenous Peoples and local communities.\nFinal Agreement: In the final agreement, parties agree that they shall, by using the best available science and scientific information and, where available, the relevant traditional knowledge of Indigenous Peoples and local communities, keep under surveillance the impacts of any activities in ABNJ which they permit or in which they engage in order to determine whether these activities are likely to pollute or have adverse impacts on the marine environment.\nReporting on impacts of authorized activities (article 40): Delegates agreed that parties shall periodically report on the impacts of the authorized activity, making the monitoring reports public. It was also decided that the scientific and technical body shall consider and may evaluate the monitoring reports, and will also develop guidelines on the monitoring of impacts, including the identification of best practices.\nFinal Agreement: In the final agreement, parties agree that they, whether acting individually or collectively, shall periodically report on the impacts of the authorized activity and the results of monitoring. They also agree that monitoring reports shall be made public, including through the CHM, and the Scientific and Technical Body may consider and evaluate the monitoring reports.\nReview of authorized activities and their impacts (article 41): Delegates agreed that if the party with jurisdiction or control over an activity identified significant adverse impacts, either unforeseen in the EIA or arising from a breach of the approval conditions, the party shall review its authorization, and notify the COP, other\nparties, and the public. The party shall require the proponent to propose and implement measures to prevent, mitigate, and/or manage those impacts, or take any other necessary action and/ or halt the activity. The Scientific and Technical Body may notify the party that authorized the activity if it considers that the activity may have significant adverse impacts and, as appropriate, make recommendations to the party.\nOpinions originally differed on informing and consulting actively with relevant stakeholders in the monitoring, reporting, and review processes, including explicitly referring to adjacent coastal states, including SIDS. Following extensive discussions, delegates were able to find common ground on the provision, including the call-in mechanism in relation to relevant references under article 30.\nFinal Agreement: In the final agreement, parties agree, among others, that, should the party with jurisdiction or control over the activity identify significant adverse impacts that either were not foreseen in the EIA or that arise from a breach of any of the conditions set out in the approval of the activity, the party shall review its decision authorizing the activity, notify the COP, other parties and the public, including through the CHM and: • require that measures are proposed and implemented to prevent,\nmitigate and/or manage those impacts, or take any other necessary action and/or halt the activity, as appropriate; and\n• evaluate any measures implemented or actions taken in a timely manner. Standards and/or guidelines to be developed by the Scientific\nand Technical Body related to EIAs (article 41 bis): Delegates were able to agree on the title after removing reference to “guidance.” They set out that the Scientific and Technical Body shall develop such standards or guidelines for consideration and adoption by the COP on an indicative list of activities, including: the determination of whether the threshold for the conduct of a screening or an EIA has been reached or exceeded; the assessment of cumulative impacts in ABNJ in the conduct of EIAs; the public notification and consultation process, including what constitutes confidential or proprietary information; the required content of the EIA reports; and the conduct of strategic environmental assessments (SEAs).\nFinal Agreement: In the final agreement, parties agree that the Scientific and Technical Body shall develop standards or guidelines for consideration and adoption by COP on, inter alia: • the determination of whether the thresholds for the conduct of\na screening or EIA has been reached or exceeded for planned activities; • the assessment of cumulative impacts in ABNJ and how those impacts should be taken into account in the process for conducting EIAs; and • the assessment of impacts in areas within national jurisdiction of planned activities in ANBJ and how those impacts should be taken into account in the process for conducting EIAs. SEAs (article 41 ter): Following a debate on whether such\nassessments should be included in the agreement, delegates were able to agree on the relevant provision, regarding conducting SEAs for plans and programmes relating to activities in ABNJ to assess the potential effects. Following further discussions, they agreed to also give a relevant role to the COP.\nFinal Agreement: In the final agreement, parties agree, inter alia, that they shall consider conducting SEAs for plans and programmes relating to activities under their jurisdiction or control, to be\nconducted in ABNJ, to assess the potential effects of that plan or programme, as well as alternatives, on the marine environment.\nCapacity Building and the Transfer of Marine Technology: This issue was discussed in informal informals facilitated by Ligia Flores (El Salvador) on Monday, 20 February 2023, Friday, 24 February, Tuesday, 28 February, Wednesday, 1 March, Thursday, 2 March and Friday, 3 March. Delegates also met throughout the meeting in small group sessions.\nObjectives of CB&TT (article 42): Delegates agreed to text noting that parties shall give full recognition to the special requirements of developing states parties, and ensure that the provision of CB&TT is not conditional on onerous reporting requirements. They also agreed that the transfer of marine technology should be “to developing states parties.” Delegations agreed on the objective related to supporting developing states parties through capacity building and the “development” and transfer of marine technology.\nFinal Agreement: In the final agreement, parties agree that the objectives under this Part are to: • assist parties, in particular developing states parties, in\nimplementing the provisions of the agreement; • enable inclusive, equitable and effective cooperation and\nparticipation in the activities undertaken; • develop the marine scientific and technological capacity,\nincluding with respect to research, of parties, in particular developing states parties, with regard to the conservation and sustainable use of BBNJ, including through access to marine technology by, and the transfer of marine technology to, developing states parties;\n• increase, disseminate and share knowledge on BBNJ; and • support developing states parties through capacity building and\nthe development and transfer of marine technology under this agreement in achieving the objectives in relation to: MGRs, including the sharing of benefits; measures such as ABMTs, including MPAs; and EIAs. Cooperation in CB&TT (article 43): On recognizing the special\ncircumstances of developing countries, some called to delete the subsequent country listing. One other delegation called to delete a reference that “parties shall ensure that the CB&TT provision is not conditional on onerous reporting requirements.” Many delegations opposed, stressing that the quantity of reports does not always relate to their quality.\nFinal Agreement: In the final agreement, parties agree that they shall: • cooperate: directly or through relevant IFBs, to assist parties, in\nparticular developing states parties, in achieving the objectives of this Agreement through capacity building and the development and transfer of marine science and marine technology; and at all levels and in all forms, including through partnerships with all relevant stakeholders, such as, where appropriate, the private sector, civil society, and Indigenous Peoples and local communities as holders of traditional knowledge, as well as through strengthening cooperation and coordination between IFBs;\n• give full recognition to the special requirements of developing states parties, in particular the LDCs, LLDCs, geographically disadvantaged states, SIDS, coastal African states, archipelagic states and developing middle income countries; and\n• shall ensure that the provision of CB&TT is not conditional on onerous reporting requirements. Modalities for CB&TT (article 44): Discussions focused on\noptions whether: capacity building should refer “in particular” to developing states parties; parties should “cooperate to achieve,” or “seek to ensure,” technology transfer. A negotiating bloc proposed, as compromise text, that parties “shall cooperate to achieve and seek to ensure” technology transfer. Others preferred that parties “cooperate to achieve” such transfer.\nOpinions diverged on the reference to biotechnology with some insisting on retaining it, while others noted that singling out a specific type of technology would be inappropriate. Delegates finally agreed to instead include “related biotechnology” in the definition of marine technology in Article 1 and to delete the specific reference from the provision noting that parties shall cooperate to achieve the transfer of marine technology.\nRegarding the provision of resources for CB&TT, delegates accepted a compromise proposal that parties shall provide resources to support “the development and” transfer of marine technology, agreeing to include “taking into account their national policies, priorities, plans, and programmes.”\nFinal Agreement: In the final agreement, parties agree that they shall: • ensure, within their capabilities, capacity building for developing\nstates parties and shall cooperate to achieve the transfer of marine technology, in particular to developing states parties that need and request it, taking into account the special circumstances of SIDS and LDCs; and\n• provide, within their capabilities, resources to support such capacity building and the development and transfer of marine technology, and to facilitate access to other sources of support, taking into account their national policies, priorities, plans and programmes.\nParties also agree that CB&TT: • should be a country-driven, transparent, effective and iterative\nprocess that is participatory, cross-cutting and gender-responsive. It shall build upon, as appropriate, and not duplicate existing programmes and be guided by lessons learned, including those from CB&TT activities under IFBs, insofar as possible, it shall take into account these activities with a view to maximizing efficiency and results; and • shall be based on and be responsive to the needs and priorities of developing states parties, identified through needs assessments on an individual case-by-case, subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through the CB&TT committee and the CHM. Additional modalities for the transfer of marine technology\n(article 45): Delegates indicated willingness to work on the basis of the provision setting out that parties share a long-term vision of the importance of fully realizing technology development and transfer.\nRegarding the terms under which technology transfer will be undertaken, delegates agreed to stipulate that the transfer of marine technology “shall take place on fair and most favorable terms, including on concessional and preferential terms, and in accordance with mutually agreed terms and conditions,” pending the outcomes on other articles toward a balanced CB&TT part.\nOn the rights and legitimate interest provision, some delegations agreed that: “The transfer of marine technology shall take into\naccount all rights over such technologies and be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology, and taking into particular consideration the interests and needs of developing states for the attainment of the objectives of this agreement.”\nOn Friday, 3 March, in the final informal session, delegates also agreed on the option that sets out that: “the transfer of marine technology undertaken under this agreement shall take place on fair and most favorable terms, including on concessional and preferential terms, and in accordance with mutually agreed terms and conditions, as well as the objectives of this agreement.” Delegates agreed that parties shall promote and encourage economic and legal conditions for transfer of marine technology, noting that “this may include providing incentives to enterprises and institutions.”\nFinal Agreement: In the final agreement, parties agree that they shall share a long-term vision of the importance of fully realizing technology development and transfer for inclusive, equitable and effective cooperation and participation in the activities undertaken under this agreement and in order to fully achieve its objectives.\nThey also agree that: transfer of marine technology undertaken under this agreement shall take place on fair and most favorable terms, including on concessional and preferential terms, and in accordance with mutually agreed terms and conditions as well as the objectives of this agreement; and shall take into account all rights over such technologies and be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology and taking into particular consideration the interests and needs of developing states for the attainment of the objectives of this agreement.\nParties further agree that marine technology shall be appropriate, relevant and, to the extent possible, reliable, affordable, up to date, environmentally sound and available in an accessible form for developing states parties, taking into account the special circumstances of SIDS and LDCs.\nTypes of CB&TT (article 46): Delegates discussed whether to include financial/financial know-how/fiscal resource capabilities of parties. Delegations agreed to reflect the enhancement of parties’ “financial management,” scientific, technological, organizational, institutional, and other resource capabilities. They agreed to the “sharing “and use” of relevant data, information, knowledge, and research results; information dissemination and awareness-raising of Indigenous Peoples and, as appropriate, local communities; the development and strengthening of human and “financial management resources capabilities”; and the transfer of “marine” technology.\nFinal Agreement: In the final agreement, parties agree that the types of CB&TT may include, and are not limited to: • support for the creation or enhancement of the human,\nfinancial management, scientific, technological, organizational, institutional and other resource capabilities of parties, such as: the sharing and use of relevant data, information, knowledge and research results; • information dissemination and awareness-raising, including with respect to relevant traditional knowledge of Indigenous Peoples and local communities, in line with the free, prior and informed consent of these Indigenous Peoples and, as appropriate, local communities; and\n• the development and strengthening of: relevant infrastructure; institutional capacity and national regulatory frameworks or mechanisms; human and financial management resource capabilities, and technical expertise; sharing of manuals, guidelines and standards; local, scientific and research and development programmes; and strengthening of capacities and technological tools for effective monitoring, control and surveillance of activities within the scope of this agreement. Monitoring and review (article 47) and CB&TT committee\n(article 47 bis): Delegates agreed on the relevance and utility of the provision related to the submission of reports, and the establishment of a compliance committee.\nFinal Agreement: In the final agreement, parties agree that CB&TT shall be monitored and reviewed periodically; that this shall be done by the CB&TT committee and shall be aimed at: • assessing needs and priorities of developing countries; • reviewing the support required, provided and mobilized, and\ngaps in meeting the assessed needs of developing states parties; • identifying and mobilizing funds under the financial mechanism\nto develop and implement CB&TT, including for the conduct of needs assessments;\n• measuring performance on the basis of agreed indicators and reviewing results-based analyses, as well as successes and challenges; and • making recommendations for follow-up activities. The agreement establishes a CB&TT committee, which shall\nconsist of members possessing appropriate qualifications and expertise, to serve objectively in the best interest of the agreement, nominated by parties and elected by the COP, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from LDCs, SIDS and LLDCs; and that the committee shall submit reports and recommendations that the COP shall consider and take action on, as appropriate.\nAnnex II: Delegates were amenable to text noting that the COP shall review, assess, and further develop and provide guidance on the indicative and non-exhaustive list of types of CB&TT elaborated in Annex II.\nOn Friday, 3 March, Facilitator Flores reviewed bracketed provisions in Annex II on types of CB&TT. Delegates agreed to retain a shortened reference to education and training, and references to: warming and deoxygenation, as well as ocean acidification; and strengthening of human and financial management resource capabilities.\nInstitutional Arrangements: This section of the agreement was discussed during informal informals on institutional arrangements, facilitated by Thembile Joyini (South Africa) on Monday, 20 February, Friday, 24 February, Wednesday, 1 March, Thursday, 2 March and Friday, 3 March. Delegates also met throughout the meeting in small group sessions.\nCOP (article 48): Delegates addressed texts related to periodicity and location of the meetings of the COP. A few delegations, opposed by many, strongly supported annual meetings of the COP, rather than the COP convening “at regular intervals.”\nOn the COP rules of procedure and financial rules being approved by consensus, a group asked to bracket the reference to financial rules. Later several delegations supported that financial rules should be adopted by consensus. Many delegations, opposed by a few,\nsupported a new proposal that the COP shall adopt a budget “by consensus.”\nRegarding COP decisions and recommendations being adopted by consensus, and in cases where efforts to reach consensus have been exhausted, by a qualified majority, some suggested replacing the two-thirds with three-quarters or four-fifths.\nOn the COP requesting advisory opinions from the International Tribunal for the Law of the Sea (ITLOS), views differed. Many supported the text, acknowledging that this was the result of small group discussions. Some delegations called to delete it, noting that ITLOS does not have jurisdiction on all the issues to be addressed by the treaty. Others noted that non-parties to UNCLOS would not be covered by advisory opinions by ITLOS. The provision on ITLOS advisory opinions, submitted later as a compromise and balanced text, garnered support from many delegations.\nRegarding the paragraph on review of the agreement, most delegates welcomed the wording of the provision, while some groups reserved on the timeframe for review, currently proposed as five years for the review of the agreement as a whole.\nFinal Agreement: In the final agreement, parties agree that: • A COP is hereby established; • COP-1 shall be convened by the UN Secretary-General no\nlater than one year after the entry into force of this Agreement; and thereafter, ordinary meetings of the COP shall be held at regular intervals to be determined by the COP; and extraordinary meetings may be held at other times, in accordance with the rules of procedure;\n• the COP shall ordinarily meet at the seat of the secretariat or at UN Headquarters; • COP-1 shall, by consensus, adopt rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish; and • the COP shall make every effort to adopt decisions and recommendations by consensus; except as otherwise provided in this Agreement, if all efforts to reach consensus have been exhausted, COP decisions and recommendations on questions of substance shall be adopted by a two-thirds majority of the parties present and voting; and decisions on questions of procedure shall be adopted by a majority of the parties present and voting. Transparency (article 48 bis): Many welcomed the overall formulation and some sought clarification on the reference that all meetings shall be open to “all participants and observers registered.” Others pointed to the linkages to the final paragraph, which address participation of non-parties, other bodies, non-governmental organizations, rights holders, and stakeholders, “as observers or otherwise,” with some asking to not include “or otherwise.” One regional group preferred to address this in the rules of procedure.\nDelegates accepted text proposed by a small group, on promoting transparency through public dissemination of information in consultation with IFBs, Indigenous Peoples and local communities, the scientific community, civil society, and other relevant stakeholders.\nFinal Agreement: In the final agreement, parties agree that: • the COP shall promote transparency in decision-making\nprocesses;\n• all meetings of the COP and its subsidiary bodies shall be open to observers; • the COP shall publish and maintain a public record of its decisions; and • representatives of states not party to this Agreement, relevant IFBs, Indigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders with an interest in matters pertaining to the COP may request to participate in these meetings, as observers, with modalities to be provided in the rules of procedure. Scientific and Technical Body (article 49): One regional group, supported by others, called for the experts on the body to act or serve “in their personal capacity” so as not to politicize the body. The regional group further called for the election of members of the body to take into account “equitable geographical representation.” Some preferred that the experts act in “their individual capacity.” One regional group, supported by some, called for the election of members to take into account both equitable geographical representation and gender balance. One regional group proposed that the body provide “relevant” as opposed to “scientific and technical” advice to the COP, noting that the latter may preclude the traditional knowledge of Indigenous Peoples and local communities.\nFinal Agreement: In the final agreement, parties agree that: • a Scientific and Technical Body is established; • it shall be composed of members serving in their expert capacity\nand in the best interest of the agreement, nominated by parties and elected by the COP, with suitable qualifications, taking into account the need for multidisciplinary expertise, including relevant scientific and technical expertise and expertise in relevant traditional knowledge of Indigenous Peoples and local communities, gender balance, and equitable geographical representation;\n• it may draw on appropriate advice emanating from relevant IFBs, as well as from other scientists and experts, as may be required; and • under the authority of the COP, taking into account its multidisciplinary expertise, it shall provide scientific and technical advice to the COP and perform the functions assigned under the agreement and such other functions as may be determined by the COP, and provide reports to the COP. Secretariat (article 50): This article contained two options: a\nstand-alone secretariat; or UNDOALOS performing secretariat functions. One large regional group and one country expressed support for the latter, noting the convenience of the location in New York, where many countries have permanent representatives. Two regional groups and a number of countries called for establishing a stand-alone secretariat in light of the size of the task, functions, and the budget required to undertake the work. Chile and Belgium expressed interest in hosting a stand-alone secretariat. During the informal informal discussions on Friday, 3 March, delegates agreed to a stand-alone secretariat.\nFinal Agreement: In the final agreement, parties agree that: • a secretariat is established; • COP-1 shall make arrangements for the functioning of the\nsecretariat, including deciding on its seat; • until such time as the secretariat commences its functions,\nUNDOALOS shall perform the secretariat functions;\n• the secretariat and the host state may conclude a headquarters agreement; and • the secretariat shall: provide administrative and logistical support to the COP and its subsidiary bodies and arrange and service its meetings; provide information in a timely manner; facilitate cooperation and coordination, as appropriate, with the secretariats of other IFBs; and provide assistance with implementation and perform such other functions as may be determined by COP. Clearing-house mechanism (article 51): Many noted linkages\nwith other parts of the text, particularly the part on MGRs. One regional group proposed that the CHM will serve as a centralized platform for information related to, among others, MGRs of ABNJ including the sharing of benefits, data, and scientific information through an electronic information system to all parties for preand post-collection notifications, as well as associated traditional knowledge, in line with article 10 bis (traditional knowledge of Indigenous Peoples and local communities associated with MGRs in ABNJ).\nOne delegation reserved their position on the article, having expressed preference for the CHM to be established by the COP and not instituted within the treaty.\nFurther discussions were held in the President’s consultations. Final Agreement: In the final agreement, parties agree that:\n• a CHM is established; • it shall consist primarily of an open-access platform with\nmodalities to be determined by the COP; • it shall serve as a centralized platform to enable parties to access,\nprovide and disseminate information relating to: MGR of ABNJ; establishment and implementation of ABMTs including MPAs; EIAs; and requests for CB&TT and related opportunities;\n• it shall facilitate the matching of capacity-building needs with the support available and with providers for the transfer of marine technology; • the CHM will build on global, regional and subregional clearinghouse institutions, where applicable, when establishing regional and subregional mechanisms under the global mechanism; and • it perform such other functions as may be determined by the COP. Financial Resources and Mechanism: IGC President Rena Lee facilitated the session on Wednesday, 22 February, including a presentation by the Global Environment Facility (GEF). The GEF reported on its eighth replenishment (GEF-8) where USD 34 million has been set aside to support BBNJ ratification, indicating that funds could be accessed before the end of 2023, with more to be built into future replenishments; and that the GEF Council would welcome a request to become the new instrument’s financial mechanism or part thereof.\nFunding (article 52): Delegations discussed a proposal that each party “shall” provide resources, pointing to the qualifier “within its capabilities” and asked to delete “in accordance with its national policies, priorities, plans, and programmes.” Several delegations said that if the latter was retained, they could agree to the operative word “shall.” Delegates welcomed the provision that institutions shall be funded through parties’ assessed contributions.\nDelegations then discussed the financial mechanism’s functions, with calls for the mechanism to provide adequate, accessible, “new and additional,” and predictable financial resources, with a regional\ngroup suggesting that these resources be provided on a “grant or concessional basis.”\nThe group also discussed the structure of the mechanism, addressing three components: a voluntary trust fund addressing developing country participation; a special fund to support treaty implementation; and the GEF trust fund.\nOn the sources of funds for the proposed special fund, views diverged. One negotiating bloc urged mandatory payments from developed parties linked to MGRs, including questions of benefitsharing, and additional contributions from states and private entities. One group of delegations, including a regional group, pointed to their submission of a common position, which includes the commercialization from the utilization of MGRs of ABNJ as a source of funding for the special fund.\nRegarding the listed purposes of the special fund, delegates agreed to include funding capacity-building projects under the agreement and to assist developing states parties with implementation.\nIGC President Lee said the issue of funding would form part of the President’s consultation and part of the package towards a new BBNJ agreement.\nFinal Agreement: In the final agreement, parties agree that, inter alia: • each party shall provide, within its capabilities, resources\nin respect of those activities that are intended to achieve the objectives of this Agreement, taking into account its national policies, priorities, plans and programmes; and\n• the institutions established under this Agreement shall be funded through assessed contributions of the parties. Parties also agree that a mechanism for the provision of adequate,\naccessible, new and additional and predictable financial resources under this Agreement is hereby established. It shall include: • a voluntary trust fund established by the COP to facilitate the\nparticipation of developing states parties, in the meetings of the bodies under this Agreement;\n• a special fund that shall be funded through the following sources: annual contributions with article 11, paragraph 5bis; payments in accordance with article 11, paragraph 5bis; and additional contributions from parties and private entities wishing to provide financial resources to support the conservation and sustainable use of BBNJ; and • the GEF trust fund. Implementation and compliance: This issue was discussed\nin an informal informal on cross-cutting issues, facilitated by Victoria Hallum (New Zealand) on Tuesday, 21 February, Friday, 24 February, Tuesday, 28 February, Wednesday, 1 March, Thursday, 2 March and Friday, 3 March. Delegates also met throughout the meeting in small group sessions.\nImplementation (article 53) and Monitoring of implementation (article 53bis): Delegates agreed to the provisions with changes based on the small group discussions during the first part of IGC-5.\nFinal Agreement: In the final agreement, parties agree that they shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure the implementation of this Agreement.\nImplementation and compliance committee (article 53ter): Delegates introduced changes, with one country questioning the need for a compliance committee. Delegates deleted a reference\nto the committee being “expert-based,” while maintaining reference that its work is facilitative in nature, transparent, non-adversarial, and non-punitive. They agreed that the committee shall consist of members possessing appropriate qualifications and expertise and that due consideration be given to gender balance and equitable geographical representation. On Friday, 24 February, delegates accepted the clean text developed by the small group.\nFinal Agreement: In the final agreement, parties agree: • to establish a committee to facilitate and consider the\nimplementation of and promote compliance with this agreement that shall be facilitative in nature and function in a manner that is transparent, non-adversarial and non-punitive;\n• the committee shall consist of members with appropriate qualifications and experience, nominated by parties and elected by the COP, with due consideration to gender balance and equitable geographical representation; • the committee shall operate under modalities and rules of procedure adopted by COP-1, consider issues of implementation and compliance at the individual and systemic levels, and report periodically and make recommendations, as appropriate while cognizant of respective national circumstances, to the COP; and • in the course of its work, the committee may draw on appropriate information from bodies under this agreement, as well as relevant IFBs, as may be required. Dispute settlement: This issue was discussed in an informal\ninformal on dispute settlement, facilitated by Victoria Hallum on Tuesday, 21 February, Friday, 24 February, Tuesday, 28 February, Wednesday, 1 March, Thursday, 2 March and Friday, 3 March. Delegates also met throughout the meeting in small group sessions.\nDelegates agreed to the text presented on: prevention of disputes (article 54 ante); obligation to settle disputes by peaceful means (article 54); settlement of disputes by any peaceful means chosen by the parties (article 54 ter ante); and disputes of a technical nature (article 54 ter).\nProcedures for the settlement of disputes (article 55): Two options were discussed. Most delegations preferred Option 1, which stipulates compulsory dispute settlement procedures, including provisions for dispute settlement with UNCLOS nonparties, with many welcoming its close links to UNCLOS Part XV (dispute settlement). Option 2 contains text related to negotiation and conciliation of disputes. One delegation then tabled Option 3 providing for friendly negotiations and consultations for settling disputes, with unresolved disputes being referred, with consent, to judicial settlement, arbitration, mediation, conciliation, or any other third-party dispute-settlement mechanism.\nFurther discussions were held in the President’s consultations. Final Agreement: The final agreement contains provisions:\n• that disputes concerning the interpretation or application of this agreement shall be settled in accordance with UNCLOS Part XV (Dispute Settlement); • for parties to both UNCLOS and this agreement; • for non-parties to UNCLOS that are parties to this agreement,\nincluding that: they shall be free to choose, by means of a written declaration, submitted to the depositary, one or more of the following means for the settlement of disputes: ITLOS, the International Court of Justice; or arbitral tribunals; and that they can declare that they do not accept application of respective provisions of UNCLOS; and\n• that this shall be without prejudice the procedures on the settlement of disputes that parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, subregional or sectoral body concerning the interpretation and application of such instruments and frameworks; This part further foresees that: nothing in this agreement shall be\ninterpreted as conferring jurisdiction upon a court or tribunal over any dispute that concerns or necessarily involves the concurrent consideration of the legal status of an area as within national jurisdiction, nor over any dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto of a party to this agreement.\nFinal Provisions: IGC President Lee facilitated the discussions on Monday, 27 February.\nNon-parties to the agreement (article 56): One delegation queried the utility of the provision, urging its deletion, or to change the wording to encourage non-parties to become parties.\nFinal Agreement: In the final agreement, parties agree that they shall encourage non-parties to this Agreement to become parties thereto and to adopt laws and regulations consistent with its provisions.\nRight to vote (article 58 ante): On making provision for a regional economic integration organization (REIO) party to the agreement to exercise its right to vote with a number of votes equal to the number of its Member States, a coalition of countries and a regional group asked to add that those Member States have to be “duly accredited and present during the time of voting.” Pointing out that this is standard language included in over a dozen treaties, a REIO insisted on the original wording, noting that voting modalities can be addressed in the rules of procedure.\nFinal Agreement: In the final agreement, parties agree that each party shall have one vote; and that an REIO party to this Agreement, on matters within its competence, shall exercise its right to vote with a number of votes equal to the number of its members that are parties to this Agreement. Such an organization shall not exercise its right to vote if any of its members exercises its right to vote, and vice versa.\nEntry into force (article 61): Delegates discussed the time frame for the entry into force of the agreement, following the deposit of the agreed number of instruments of ratification, approval, acceptance, or accession, with some supporting the proposed 30-day period and others proposing a timeframe of six months, with others still pointing to 90 days.\nFinal Agreement: In the final agreement, parties agree that this Agreement shall enter into force 120 days after the date of deposit of the sixtieth instrument of ratification, approval, acceptance or accession.\nProvisional application (article 62): One delegation called to delete this text, noting that this right has been abused in the implementation of other treaties.\nFinal Agreement: In the final agreement, parties agree that, inter alia, this Agreement may be applied provisionally by a state or REIO that consents to its provisional application. Provisional application shall terminate upon the entry into force of this Agreement for that state or REIO.\nReservations and exceptions (article 63): Several delegations and regional groups supported that no reservations or exceptions may be made to this agreement, “unless expressly permitted by other articles of the agreement,” specifically as related to procedures for dispute settlement. One regional group requested clarity on the need for this carve-out provision, and, with another delegation, preferred the original formulation. The Secretariat’s Treaty Section called for delegates to clearly define the term “exceptions.”\nFinal Agreement: In the final agreement, parties agree that no reservations or exceptions may be made to this agreement, unless expressly permitted by other articles of this agreement.\nAmendment (article 65): Several delegations reserved their positions pending resolution on decision making.\nFinal Agreement: In the final agreement, parties agree that, among others, a party may propose amendments to this agreement. The secretariat shall circulate such a communication to all parties. If, within six months from the date of the circulation of the communication, not less than one half of the parties reply favorably to the request, the proposed amendment shall be considered at the following meeting of the COP.\nDenunciation (article 66): One delegation, opposed by many, proposed revising this to “withdrawal.”\nFinal Agreement: In the final agreement, in a provision titled “denunciation,” parties agree that a party may, by written notification addressed to the UN Secretary-General, denounce this agreement and may indicate its reasons.\nAnnexes (article 68): Delegates supported text related to the revision of annexes by the COP or parties, and notifications by parties on objections to amendments of annexes, debating whether annexes would be revised by the COP or by parties. One delegation suggested adding language on decision making regarding annexes. Delegations reserved their positions with regard to a new proposal that “amendments shall be based on scientific and technical considerations.” One regional group expressed concern over the modification of text in this section, cautioning against providing optouts to the annexes.\nFinal Agreement: In the final agreement, parties agree that, inter alia, any party may propose an amendment to any annex to this Agreement for consideration at the next meeting of the COP. The annexes may be amended by the COP.\nDelegates did not register concerns regarding the provisions on: good faith and abuse of rights (article 57); signature (article 58); ratification, approval, acceptance and accession (article 59); division of the competence of REIOs and their members (article 59 bis); declarations and amendments (article 63 bis); depository (article 69); and authentic texts (article 70).\nArticles 60, 64, and 67 were deleted, as reflected in the draft agreement.\nAnnexes: The treaty also contains two annexes: an indicative criteria for identification of areas, and types of CB&TT."
    }, {
      "heading" : "Other Matters and Closure of the Meeting",
      "text" : "On Friday, 3 March 2023, Vladimir Jares, Director, UNDOALOS, reported on the status of the Voluntary Trust Fund for the purpose of assisting developing countries, in particular the LDCs, LLDCs, and SIDS. He thanked those that provided contributions, noting that the Fund was able to facilitate delegates’ participation at the meeting from many developing countries. He highlighted the Fund’s\nimportance, reminded delegates that funding streams are not limited to states, and encouraged all to promote the fund and contribute to its healthy functioning.\nPalau, for Pacific SIDS, stressed the need for a global Ocean governance framework for ABNJ, which will “protect the marine environment we rely on, and are connected to, at a spiritual and cultural level.” He called on all delegations to “redouble their efforts and make it to the finish line.”\nAt a stocktaking plenary convened on Friday, 3 March, at 5:00 pm, IGC President Rena Lee updated delegations on the status of negotiations. She reported that heads of delegation had been working in the President’s consultations addressing the issue of MGRs and that “a solution is now in sight.”\nOn Saturday, March 4, at 9:25 pm, IGC President Lee opened the closing plenary, announcing, “The ship has reached the shore!” to applause and a standing ovation. She mentioned that in relation to ABMTs delegates decided that the COP could decide by consensus or otherwise by voting, with one delegation expressing a reservation in regard to voting. Regarding EIAs she noted that parties are of the view that EIAs shall be state-led, that another party could register concerns, and that the scientific and technical body can make recommendations. She also indicated that they had clarified the area of application of ABMTs.\nShe referred back to the previously announced process. Now that they had finished the text of the agreement it will be subject to a technical editing process, before being translated into the six UN languages for adoption at a later time to be specified.\nDelegates agreed to set up an open-ended informal working group to undertake technical edits to ensure uniformity and harmonize the wording in the six UN official languages and to report to the IGC’s resumed 5th session (IGC-5.3). She said that there would be no reopening of substance and discussions. The agreement will then be considered for adoption.\nThanking IGC President Lee for her leadership, the RUSSIAN FEDERATION noted that the work has been complex and challenging; the unofficial deadlines affected the quality of the work; the working conditions were exhausting; and reserved the right to make amendments to the text after they have the opportunity to study it.\nIGC President Lee indicated that this would be noted in the report of the meeting. She informed delegates that the final agreement had been cleared in the President’s consultations, and delegates agreed to forward it to the open-ended informal working group.\nShe then announced that there would be a one-day event to adopt the agreement, inviting delegations to make closing statements at that point. NICARAGUA expressed concern regarding the equality, equity and transparency of the negotiating process, making it difficult for smaller developing countries to participate; and said they needed time to review the text and reserved their position on it.\nCuba, for GROUP OF 77 AND CHINA, thanked IGC President Lee personally for her kindness and support through this process that helped them overcome unexpected challenges.\nExpressing her appreciation for all concerned with the success of the process, IGC President Lee stated that, “I have had the time of my life fighting dragons with you,” noting that this has been a learning process of a lifetime. IGC President Lee suspended the meeting at 9:53 pm.\nA Brief Analysis of IGC-5.2 “The ship has reached the shore.” These six words announced\nby President Rena Lee, in a historic moment, allowed a wave of relief to wash over the room at the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ), followed by a sustained applause. Delegates and other participants marked the successful conclusion of a 36-hour non-stop negotiating marathon, which portrayed delegates’ admirable commitment to reaching agreement, but also brought many close to their physical limits. These six words further marked the successful conclusion of a 20-year long voyage for the international community, which agreed on a new Ocean Treaty as a framework to address many of the challenges the Ocean is facing.\nThis brief analysis will discuss the proceedings of the last substantive session of this process, focusing on the challenges that delegates had to overcome and the potential for the new agreement to be a game changer for Ocean conservation."
    }, {
      "heading" : "The Final Stretch",
      "text" : "The stakes of IGC 5.2 were straightforward. The Ocean is one of humankind’s most valuable resources. It is also vital for supporting and sustaining the planet, including human survival and wellbeing. At the same time, it faces unprecedented threats: climate change, pollution, including plastic pollution, overfishing, habitat destruction, ocean acidification, and underwater noise have severely affected significant parts of the Ocean. This new treaty for biodiversity in areas beyond national jurisdiction (ABNJ) ultimately aims to reverse these negative trends and ensure long-term sustainability of ocean ecosystems.\nPrior to the start of IGC 5.2, expectations were very high as the meeting was likely to deliver a new global treaty for the Ocean. Everyone acknowledged that these two weeks of negotiations were the culmination of a long process, which started 20 years ago with the discussions that led to the establishment of an Ad Hoc Openended Informal Working Group on BBNJ, followed by meetings of a preparatory committee and finally six sessions of the IGC.\nThe first part of IGC 5, held in August 2022, was dramatically suspended after delegates failed to reach agreement, despite lastminute efforts, on several key articles. These included benefitsharing arrangements, decision-making provisions, relationship with other bodies, the role of potential bodies to be established under the agreement, as well as general overarching provisions.\nAt IGC 5.2, while considerable progress was made during the first nine negotiating days, agreement still could not be reached on numerous controversial parts, despite long working hours, often late into the night. Notwithstanding some cautious optimism, no one was willing to make any predictions about the outcome. Beginning early Friday morning and working non-stop in multiple working streams through Saturday night, delegates were finally able to reach agreement, but only after making significant compromises and finding once-elusive landing zones on complex provisions.\nDue to the nature of the final stage of the negotiations and the last-minute convergence on multiple provisions, the meeting was suspended after the IGC established an open-ended informal working group to undertake technical editing of the text of the final\nagreement. Following technical edits and translation into the six official UN languages, the IGC will reconvene to formally adopt the new Ocean Treaty.\nThis situation, however, created some peculiarities compared to other processes or meetings. No final text was publicly circulated before or during the closing plenary. Given that during the final round of negotiations, the format shifted from working group sessions to presidential consultations behind closed doors, the text of the agreement was only made publicly available almost 24 hours after President Lee’s final gavel.\nThe new agreement is a critical piece of the conservation puzzle as ABNJ account for nearly two-thirds of the world’s oceans and 90% of the Ocean’s biomass, the world’s most diverse ecosystem. The overarching framework, the UN Convention on the Law of the Sea (UNCLOS), adopted in 1982, sets up sovereign rights and a framework for the high seas and the Area, namely the seabed and ocean floor and the subsoil thereof, beyond national jurisdiction. Specific activities were regulated by subsequent agreements, including fishing (via the 1995 UNCLOS Implementing Agreement relating to the Conservation and Management of Straddling Fish Stocks and Highly Migratory Fish Stocks) and deep-sea mining (through the 1994 Agreement Relating to the Implementation of UNCLOS Part XI). The new Treaty will fill in remaining gaps, which were identified as the main elements of the “package” early in the negotiating process and include: addressing the exploitation of marine genetic resources (MGRs), including questions on benefitsharing; establishing area-based management tools (ABMTs), including marine protected areas (MPAs) to ensure effective conservation; conducting environmental impact assessments (EIAs) for planned activities in ABNJ or for activities within national jurisdiction that may have negative impacts in ABNJ; and provide for the necessary capacity building and transfer of marine technology."
    }, {
      "heading" : "The Challenging Journey",
      "text" : "Many participants in the BBNJ negotiation have, at times, expressed frustration about the relatively slow pace of negotiations. Others have repeatedly pointed towards the complexity of the issues under discussion, stressing that reaching common ground is a delicate process. Both agreed, however, that at IGC-5.2 there was no room for error.\nOne of the challenges was related to the agreement’s widereaching scope. The relevant UN General Assembly resolutions explicitly mentioned conservation and sustainable use of marine biodiversity in ABNJ in the title of the new instrument to be created; this was accompanied by a strong benefit-sharing dimension, which was included in the elements of the “package.” Balancing conservation and sustainable use is a demanding undertaking. But when benefit-sharing requirements are added to the equation, achieving the right balance is even more difficult, as seen in other processes including the Convention on Biological Diversity (CBD).\nDiscussing benefit-sharing and related modalities often proves to be tricky in multilateral environmental negotiations. As one delegate said: “it touches upon the fundamentals of the existence of stark inequalities around the world.” Thus, relevant provisions, in particular Article 11 (fair and equitable benefit-sharing) were always expected to generate considerable disagreements. Predictions were\naccurate, with lengthy, dramatic negotiations taking place, largely behind closed doors, before any agreement could be reached.\nThe level of internationalization of the agreement together with the need to respect the mandates of relevant international frameworks and bodies (IFBs) was also a big question mark that generated lengthy debates over the years. The term IFBs is used as an abbreviation of “relevant legal instruments and frameworks and relevant global, regional, subregional, and sectoral bodies.” The need not to undermine such IFBs, which may include major multilateral environmental agreements with ABNJ-related provisions, regional treaties, or regional fisheries managements organizations (RFMOs) generated discussions throughout the course of the negotiations, including at this last IGC session. The issue was cross-cutting across several parts of the agreement, and had to be discussed in different negotiating settings, which proved challenging.\nAddressing ABNJ issues also requires a delicate balance of various interests. Despite the archetypal divide between developing and developed states that often takes central stage in UN negotiations, it was apparent that the chessboard was multidimensional, as different groups of countries strived to protect their own interests. States that are engaged in activities in ABNJ had different concerns from those that do not; non-UNCLOS parties tried to ensure that nothing in the agreement would hurt their positions in other fora; countries with territorial disputes—“grey” marine areas exist in many parts of the world—were cautious, leading to lengthy negotiations on relevant provisions on disputed areas.\nFundamentally different understandings regarding activities in the high seas were channeled in discussions over overarching principles, particularly regarding deliberations on the inclusion of the principle of the common heritage of humankind versus the freedom of the high seas, which haunted the entire process. The final compromise was to include both under Article 5 (general principles and approaches).\nBalancing these often-competing interests proved to be a difficult task. On its own, the interdependency of negotiating positions added an extra layer of complexity as larger delegations had different negotiators for different parts of the agreement, including technical experts, while smaller delegations had to stay on top of all potential components of a final compromise. Furthermore, due to the lengthy negotiating process, there was little continuity in the make-up of delegations. This proved to be a real disadvantage when it came to institutional memory of the process and led to repeated discussions on the same issues.\nThe Importance of Arriving at an Agreement While a deep-dive into the details of the final agreement will need to wait the text’s formal adoption, the vast majority of those involved in the negotiations tend to agree that the new treaty has the potential to change the playing-field for ocean management, and the conservation and sustainable use of ocean resources.\nOut of the four elements of the package, capacity building and technology transfer was the first to be finalized, although discussions on both were often heated. As a cross-cutting part of the agreement, agreeing on such modalities, including relevant needs assessment, cooperation, and monitoring mechanisms are necessary preconditions for leaving no one behind in such a global effort.\nEstablishing ABMTs, including MPAs, is an important conservation tool that, if appropriately applied, may relieve pressures on specific marine areas. Delegates were able to agree on strong modalities for proposals for such areas, review and assessment, as well as decision making, with the need not to undermine IFBs once more taking center stage. Disputed areas, as already noted, generated lengthy negotiations, with delegates eventually able to cut the Gordian knot.\nOn EIAs, the relevant thresholds for conducting such assessments generated considerable debate. Delegates converged to a tiered approach where a screening of the activity shall be conducted when a planned activity “may have more than a minor or transitory effect” on the marine environment or the effects of the activity are unknown or poorly understood, followed by the UNCLOS Article 206 threshold (reasonable grounds for believing that the planned activity may cause substantial pollution of or significant and harmful changes to the marine environment) for conducting an EIA.\nState-led versus Conference of the Parties (COP)-led decision making also generated different views. Delegates decided on the former, while balancing things through a call-in mechanism under article 30 (process for EIAs) that allows parties to register relevant concerns in the screening stage. It also includes a role for the Scientific and Technical Body to be established, which “shall consider and may evaluate” potential impacts and make recommendations. Putting in place an effective EIA mechanism is an integral part of the envisaged mechanism and essential for ocean management.\nThe most challenging part of the agreement proved to be MGRs, including benefit-sharing provisions in Articles 11 and 12 (access and benefit-sharing mechanism). Many of the final provisions were agreed during the presidential consultations at the closing stage of the meeting and often involved tense discussions.\nOn the challenging provision on monetary benefit-sharing, it was agreed that such benefits from the utilization of MGRs and digital sequence information (DSI) shall be shared fairly and equitably for the conservation and sustainable use of marine biodiversity of ABNJ. Inclusion of DSI generated disagreements over the course of the IGC sessions and has also been a controversial issue under the CBD. The exact modalities for the sharing of monetary benefits shall be decided by the COP and may include milestone payments or contributions related to the commercialization of products. Until such modalities are decided, developed country parties shall make annual contributions, after the entry into force of the agreement, to a special fund at a rate of 50% of that party’s assessed contribution to the budget adopted by the COP.\nThe agreement also establishes an access and benefit-sharing committee and a financial mechanism. The mechanism includes the special fund for the monetary benefit-sharing provisions, the Global Environment Facility trust fund, and a voluntary trust fund to enable participation of representatives of developing country parties. The fact that all benefits generated under monetary benefit-sharing will be devoted to the conservation and sustainable use of biodiversity in ABNJ, as a representative of the Group of 77 and China specifically stressed during the meeting, makes maximizing such benefits a shared interest. Interventions from the EU, pointing to other Oceanrelated pledges and assuring that funds will be available for the new agreement also provide a level of comfort, as financial resources are essential for implementation.\nFurthermore, an impressive institutional structure is established, including modalities for the COP, a stand-alone secretariat, a Scientific and Technical Body, and a clearing-house mechanism. This robust arrangement, a participant noted, “allows for the new body, once established, to fully execute its functions.”"
    }, {
      "heading" : "A New Era for the Ocean?",
      "text" : "Following the formal adoption of the new treaty after technical edits and translation, it will take 60 ratifications before it can enter into force. This can potentially be a problem as estimates regarding the time period necessary to reach the required number vary, with one veteran worried that “this may take some time.” Given the magnitude of the challenges the Ocean faces, the shorter that period and the sooner the new structures are operational the better for marine ecosystems, as the new agreement can go a long way in covering existing gaps in ocean management Some veterans, however, pointed to a maybe even more important potential catalytic role that the new agreement can play in streamlining efforts towards the conservation and sustainable use of marine biodiversity in ABNJ.\nIt is a fact that the international community’s efforts to address the threats the Ocean faces have multiplied, under many processes and bodies, including work under the CBD, and initiatives under the 2030 Agenda for Sustainable Development and Sustainable Development Goal (SDG) 14 on the Ocean, which happens to be the most under-funded SDG, thus requiring special attention. The series of Our Ocean Conferences with important pledges made in the last meeting, which just concluded in Panama, regional treaties and RFMOs, and many other bodies that have a wealth of relevant experience and expertise are also part of the picture.\nWhile the new treaty took many years to negotiate, the final outcome provides a strong overall policy framework. When remaining obstacles are overcome and the treaty enters into force, it will need to position itself in a complex policy environment. If, through building appropriate synergies and attracting the necessary political support, the new treaty manages to act as a central authority and play an efficient coordinating role, many think it can be a gamechanger, addressing the siloed approach to ocean management, and channeling efforts towards the common objective. At this time, it is impossible to say whether it will live up to the expectations or not. After all, the ship has just reached the shore. And the passengers are exhausted.\nUpcoming Meetings IPCC 58: The Intergovernmental Panel on Climate Change\n(IPCC) will meet to finalize the Synthesis Report of its sixth assessment cycle, giving policymakers an overview of the state of knowledge on the science of climate change. dates: 13-17 March 2023 location: Interlaken, Switzerland www: ipcc.ch/meeting-doc/ ipcc-58\nISA Council (Part I): The International Seabed Authority is an autonomous international organization established under the 1982 UN Convention on the Law of the Sea (UNCLOS) and the 1994 Agreement relating to the Implementation of Part XI of UNCLOS. The ISA Council will discuss items on its agenda, including draft regulations on the exploitation of mineral resources in the Area, applications for a plan of work for exploration; and status of\ncontracts for exploration and related matters. dates: 16-31 March 2023 location: Kingston, Jamaica www: isa.org.jm/sessions/28thsession-2023\nInternational Ocean Data Conference 2023: Under the theme “The Data We Need for the Ocean We Want,” this session of the Intergovernmental Oceanographic Commission Committee on International Oceanographic Data and Information Exchange will deliver guidance for the international ocean data and information community aimed at realizing the implementation of the ocean data and information “global commons” by 2030. dates: 20-21 March 2023 location: Paris, France www: oceandataconference.org/\nPlastic Pollution INC-2: The 2nd meeting of the Intergovernmental Negotiating Committee to develop an international legally binding instrument on plastic pollution, including in the marine environment, will consider a document, prepared by the Secretariat, with potential options for elements towards an international legally binding instrument. dates: 22- 26 May 2023 location: Paris, France www: unep.org/events/ conference/second-session-intergovernmental-negotiatingcommittee-develop-international\nResumed Review Conference on the UN Fish Stocks Agreement 2023: This conference is mandated to assess the effectiveness of the agreement and the adequacy of its provisions and, if necessary, propose means of strengthening the substance and methods of implementation of those provisions. dates: 22-26 May 2023 location: UN Headquarters, New York www: un.org/Depts/ los/convention_agreements/review_conf_fish_stocks.htm\nUN High-level Political Forum on Sustainable Development: The 2023 session of the HLPF under the auspices of Economic and Social Council will take place on the theme “Accelerating the recovery from the coronavirus disease (COVID-19) and the full implementation of the 2030 Agenda for Sustainable Development at all levels.” It will include in-depth review of SDGs 6 (clean water and sanitation), 7 (affordable and clean energy), 9 (industry, innovation and infrastructure), 11 (sustainable cities and communities), and 17 (partnership for the Goals). dates: 10-19 July 2023 location: UN Headquarters, New York www: hlpf.un.org/2023\nISA Assembly: The International Seabed Authority is the organization through which states parties to the Convention organize and control activities in the seabed, ocean floor, and subsoil beyond the limits of national jurisdiction. At annual sessions of the Assembly, representatives from its Member States meet to discuss and formulate the work of the Authority and its Secretariat. The Assembly will be preceded by meetings of the ISA Council, the Legal and Technical Commission and the Finance Committee. dates: 24-28 July 2023 location: Kingston, Jamaica www: isa.org. jm/sessions/28th-session-2023\nIPBES-10: The 10th Session of the Plenary of the Intergovernmental Science-Policy Platform on Biodiversity and Ecosystem Services will be held under its mandate to assesses the state of biodiversity and the ecosystem services it provides to society, in response to requests from decisionmakers. dates: 28 August - 2 September 2023 location: Bonn, Germany www: ipbes. net/events/ipbes-10-plenary\nSDG Summit: This summit is the quadrennial meeting of the HLPF under the auspices of the UN General Assembly. The 2023 Summit will be the second since the adoption of the Sustainable\nDevelopment Goals and will take place at the midpoint of implementation of the 2030 Agenda for Sustainable Development. dates: 19-20 September 2023 location: UN Headquarters, New York www: hlpf.un.org/sdg-summit\nUN Climate Change Conference: The 28th session of the Conference of the Parties (COP 28) to the UN Framework Convention on Climate Change, the 18th meeting of the Conference of the Parties serving as the Meeting of the Parties to the Kyoto Protocol (CMP 18), and the fifth meeting of the Conference of the Parties serving as the Meeting of the Parties to the Paris Agreement (CMA 5) will continue working on climate change related issues. dates: 30 November – 12 December 2023 location: United Arab Emirates www: unfccc.int/cop28\nResumed BBNJ IGC-5.3: The IGC will meet in a resumed session to adopt the draft agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. dates: TBD location: UN Headquarters, New York www: un.org/bbnj/\nFor additional upcoming events, see sdg.iisd.org/\nGlossary ABMTs Area-based management tools ABNJ Areas beyond national jurisdiction ABS Access and benefit-sharing BBNJ Biodiversity in areas beyond national jurisdiction CB&TT Capacity building and transfer of marine technology CBD Convention on Biological Diversity CHM Clearing-house mechanism COP Conference of the Parties DSI Digital sequence information EIA Environmental impact assessment GEF Global Environment Facility IFBs International frameworks and bodies IGC Intergovernmental Conference ITLOS International Tribunal for the Law of the Sea LDCs Least developed countries LLDCs Land-locked developing countries MGRs Marine genetic resources MPAs Marine protected areas REIOs Regional economic integration organizations SEAs Strategic environmental assessments SIDS Small island developing states UNCLOS UN Convention on the Law of the Sea UNDOALOS UN Division for Ocean Affairs and the Law of\nthe Sea"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. Tuesday, 7 March 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/36.pdf.json <==
{
  "name" : "36.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 249\nBBNJ IGC-5.2 #9\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nFriday, 3 March 2023\nBBNJ IGC-5.2 Highlights: Thursday, 2 March 2023\nDelegates attending the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) met for what should be the penultimate day of treaty-making towards a new agreement on Thursday, 2 March 2023. Delegates held five informal-informal consultations throughout the day. They addressed articles related to: environmental impact assessments (EIAs); capacity building and the transfer of marine technology (CB&TT); and crosscutting issues, specifically related to the preamble, institutional arrangements, compliance, and dispute settlement. IGC President Rena Lee, Singapore, held closed-door President’s consultations all day."
    }, {
      "heading" : "Plenary",
      "text" : "IGC President Rena Lee opened the session, noting that all delegates seem ready for the forthcoming negotiating marathon, following late night discussions on Wednesday. She invited facilitators of informal-informals and small groups to present progress reports. Facilitators reported on: area-based management tools (ABMTs), including marine protected areas (MPAs); EIAs; CB&TT; and cross-cutting issues, including institutional arrangements, compliance, and dispute settlement. They highlighted considerable progress, urging delegates to show increased flexibility and a spirit of compromise to reach agreement on all provisions of the future treaty.\nIGC President Lee noted that she held consultations on marine genetic resources (MGRs), including questions of benefit-sharing and the relationship with provisions on finance. She reported that she had presented the group with a text proposal, highlighting that delegations had not considered it to be a way forward, with a small group meeting to make progress.\nThe EU underscored the importance of monetary benefitsharing, noting that “we are not far from each other.” She stressed that monetary benefit-sharing will not be the only source of funding and drew attention to resources already committed by the EU in Ocean conservation and research at the ongoing Our Ocean summit and other initiatives. She underscored that “we have a duty to finalize this agreement, we have a rendezvous with history,” and assured that “funds will be there when the agreement enters into force and also for implementation.”\nMEXICO, supported by OMAN, called for a revision of the programme of work, suggesting that small groups work on the substantive issues, with the discussions on the preamble being held in the afternoon. IGC President Lee noted that small groups would work through the morning on various aspects of outstanding text, and report to the informals in the afternoon.\nBANGLADESH reminded delegations that the common heritage of humankind is the guiding principle of the UN Convention of the Law of the Sea (UNCLOS), cautioning against including the freedom of the high seas as this would go against the\nmandate for the negotiations on the conservation and sustainable use of BBNJ.\nNICARAGUA stressed that the conference should adhere to the mandate established under General Assembly Resolution 72/249, including not undermining UNCLOS or existing international frameworks and bodies (IFBs). He underscored that Ocean polluters must pay a fair share, stressing that existing pledges would not be adequate, given that “developed countries are the biggest polluters.”\nNEPAL emphasized the need to include in the country listing throughout the text the special circumstances of least developed countries (LDCs) and land-locked developing countries (LLDCs), in order to ensure they can meaningfully participate in the implementation of the new agreement."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "Preamble: Kurt Davis, Jamaica, facilitated this session. Regarding a paragraph recognizing the need to address biodiversity loss and Ocean ecosystem degradation, due to, in particular climate change, pollution, and unsustainable use, a negotiating bloc, supported by many, asked to specify climate change “impacts on marine ecosystems, such as warming, Ocean deoxygenation, as well as Ocean acidification.” Two delegations questioned the need to make specific reference to climate change, noting that it is addressed under other processes. Another delegation, supported by others, asked to add “including plastic pollution,” as a major issue affecting Ocean health.\nOn text stressing the need for a comprehensive global regime to better address conservation and sustainable use of areas beyond national jurisdiction (ABNJ), one regional group asked to instead set out that parties are conscious of the need for such a regime under UNCLOS.\nOne delegation asked to add a separate paragraph to ensure the new agreement is respectful of the mandates of existing IFBs.\nRegarding the paragraph recognizing the need to realize a just and equitable international economic order, one group, supported by many, asked to specifically refer to coastal and landlocked states under the special interests and needs of developing states, with another delegation asking to also add small island developing States (SIDS). Many groups and delegations also asked to refer to “humankind,” rather than “mankind”, throughout the text.\nDelegates considered a paragraph affirming that nothing in this agreement shall be construed as diminishing or extinguishing the existing rights of Indigenous Peoples or the interests of local communities. A broad coalition, supported by many, proposed to insert a reference to the UN Declaration on the Rights of Indigenous Peoples (UNDRIP), explaining that this would delineate the rights of Indigenous Peoples from those of local communities, and extend rights to local communities “as appropriate”, rather than refer to their “interests.”\nA lengthy discussion took place on a provision recognizing the obligation to assess potential effects on the marine environment of activities that may cause substantial pollution of, or significant\nEarth Negotiations BulletinFriday, 3 March 2023 Vol. 25 No. 249 Page 2\nand harmful changes to, the marine environment regardless of whether these activities are conducted “in or beyond the areas where sovereign rights are exercised in accordance with the Convention within or beyond national jurisdiction.” Delegates agreed to a suggestion to refer to assessing potential effects “as far as practicable” in line with UNCLOS Article 206 (assessment of potential impacts of activities). Another delegation suggested to refer to activities “under a state’s jurisdiction or control, when the state has reasonable grounds for believing that such activities” will cause significant harm, attracting considerable support. Opinions diverged on whether the provision should refer solely to ABNJ or should encompass areas both within and beyond national jurisdiction. Some delegates noted that the scope of application for EIAs is covered by article 22, stressing that preambular paragraphs should not create confusion.\nOn preambular paragraphs on Ocean stewardship, many delegates stressed its importance for present and future generations. A group of countries suggested referring to: ensuring “sustainable” rather than “responsible” use of the marine environment; and “conserving” rather than “preserving” the inherent value of biodiversity of ABNJ, attracting considerable support.\nA delegate, supported by another, suggested new preambular language regarding “respecting the corresponding existing legal instruments and frameworks without undermining the mandates of the competent global, regional, and sectoral bodies.”\nA group of countries suggested a new preambular provision, “acknowledging that the generation of, access to, and utilization of digital sequence information (DSI) on MGRs of ABNJ, together with the fair and equitable sharing of benefits arising from its utilization, contribute to research and innovation, and to the general objective of this agreement.”\nSome delegates requested additional time to further discuss tabled proposals.\nAn inter-regional group of countries, supported by some delegations and opposed by one regional group, proposed new language recalling “the enumerated high seas freedoms as specified in the Convention,” and called for deleting the mention of the freedom of the high seas under article 5 (principles and approaches). One delegation called to add “and that the exercise of such freedoms shall be under the conditions laid down by relevant rules of international law.”\nOne regional group, supported by a few delegations, but opposed by many, proposed text “recalling the principle of the common heritage of humankind and the freedom of the high seas as set out in the Convention.” A negotiating bloc, with regional groups and several delegations supporting, underscored the need to include the common heritage of humankind as a stand-alone principle under article 5.\nOne delegation mentioned they prefer to locate it the preamble, and opined, with the support of a few delegations, that MGRs in the high seas and in the Area are excluded from the interpretation of the common heritage of humankind as set out in UNCLOS. He underlined that the BBNJ agreement needs to be fully consistent with UNCLOS, and that reflecting both common heritage of humankind and freedom of the high seas was imperative.\nOne delegation emphasized that there is no principle comparable to the common heritage of humankind that could “best future-proof” the new agreement, underlining that this principle has the support of 140 states.\nAnother delegate suggested deleting references to both, with some delegations supporting this as the “path of least resistance.” One delegation underlined that the principle of the common heritage of humankind cannot be derogated from; and underlined that the removal of it from the text would be an erosion of package deal.\nDelegates agreed to add a preambular paragraph proposed by a group that states are responsible for the fulfilment of their international obligations related to the protection and preservation of the marine environment and liable in accordance\nwith international law. A few delegates asked to add a reference that these international obligations are in accordance with UNCLOS.\nAnother delegation tabled a new preambular paragraph recalling the quantitative and qualitative protected areas commitment applicable to ABNJ found in the Kunming-Montreal Global Biodiversity Framework, including specific targets for achievement by 2030, as well as subsequent commitments promoting protected areas. Indicating interest, some groups said they needed to consult about inclusion.\nAnother group supported by many, asked to include a provision on recognizing the ecological connectivity of marine ecosystems.\nFacilitator Davis closed the discussions, noting that he would submit the text to the IGC President.\nEIAs: The session was facilitated by René Lefeber, the Netherlands. The objectives (article 21 bis) of this part were agreed, with brackets only remaining on the country listing, which is a cross-cutting issue throughout the text.\nOn the obligation to conduct EIA (article 22) delegates agreed to lift the brackets on “may cause substantial pollution of or significant and harmful changes to the marine environment,” agreeing on using the UNCLOS threshold for activities to be conducted in marine areas within national jurisdiction that may have effects in ABNJ.\nDelegates were able to make a breakthrough on thresholds and factors for conducting EIAs (article 24). They agreed on a tiered approach for a planned activity in ABNJ and removed a second option based on the UNCLOS threshold from the text. They further agreed that when a planned activity “may have more than a minor or transitory effect” on the marine environment or the effects of the activity are unknown or poorly understood, the party with jurisdiction or control of the activity shall conduct a screening of the activity, using a list of factors. Pending a reservation from a group of countries, consensus was also reached on: noting that if it is determined on the basis of the screening that the party has reasonable grounds for believing that the activity may cause substantial pollution of, or significant and harmful changes to, the marine environment, an EIA shall be conducted; and adding “the extent to which the effects of the activity are unknown or poorly understood” as an additional factor to consider when determining whether planned activities under their jurisdiction or control meet the threshold.\nDelegates addressed the process for EIAs (article 30), focusing on screening modalities. They agreed that: a [potentially most affected] party may register its views on the potential impacts of a planned activity on which a determination has been made with the party that made the determination and the scientific and technical body within 40 days of the publication; if the party that registered its views expressed relevant concerns, the party that made the determination shall give consideration to such concerns, as well as to any recommendations by the scientific and technical body, and may review its determination; and the scientific and technical body “shall consider and may evaluate” the potential impacts of the planned activity. A provision noting that the planned activity shall not be affected and may proceed while it is under evaluation by the scientific and technical body remained bracketed.\nOn the review of authorized activities and their impacts (article 41), including language on a potential call-in mechanism, as well as on decision making (article 38), delegates cleaned up the provisions of remaining brackets. An overall disagreement remains on state-led versus Conference of the Parties (COP)led decision making and the inclusion of an extended call-in mechanism.\nDiscussions on this part of the text continued into the night. CB&TT: Ligia Flores, El Salvador, facilitated the session. After a lengthy discussion on the objectives (article 42), specifically related to whom the access and transfer of marine technology should be for, delegations were able to agree that it should be “to developing states parties.” Many highlighted that nothing in the provision precludes developed parties from\nEarth Negotiations Bulletin Friday, 3 March 2023Vol. 25 No. 249 Page 3\ntransferring technology amongst themselves, and that the focus of this part should be on recognizing that developing states deserve the maximum attention and assistance, as is common practice in other agreements.\nDelegations also agreed on the objective related to supporting developing states parties through capacity building and the “development” and transfer of marine technology, with one delegation noting that this language is reflected in UNCLOS. A few delegations noted that the context for including the development of marine technology would need to be considered on a case-by-case basis.\nThey also considered whether the objectives of this part will be applied in relation to EIAs and strategic environmental assessments (SEAs) as currently reflected in article 21 bis (objectives of EIAs). Facilitator Flores suggested, and delegates agreed, to maintain the reference to article 21 bis, but delete the reference to SEAs.\nOn cooperation on CB&TT (article 44), delegates discussed text calling on parties to cooperate to assist developing states parties in achieving the agreement’s objectives through capacity building and the development and transfer of marine “science” and marine technology. One delegation noted that implementation of the MGRs part of the agreement will necessitate marine science, with delegations accepting the addition.\nOn the types of CB&TT (article 46), they discussed whether to include financial/financial know-how/fiscal resource capabilities of parties. Delegations agreed to reflect the enhancement of parties’ “financial management,” scientific, technological, organizational, institutional, and other resource capabilities. They agreed to the “sharing “and use” of relevant data, information, knowledge, and research results; information dissemination and awarenessraising…of Indigenous Peoples and, as appropriate, local communities; the development and strengthening of human and “financial management resources capabilities”; and the transfer of “marine” technology.\nDelegates also addressed monitoring and review (article 47) related to the submission of reports. There was an overall agreement on the relevance and utility of the provision.\nInstitutional arrangements: Thembile Joyini, South Africa, facilitated the session. On the COP (article 48), some progress was achieved regarding the periodicity and location of the meetings of the COP, but bracketed text remains. One delegation, supported by many, proposed the terms “ordinary” and “extraordinary” meetings and to add that they would be convened “in accordance with the rules of procedure.” Some delegates asked for the retention, in brackets, of the reference that the COP should determine the regular intervals for the meeting “at its first meeting,” and others requested to keep the brackets involving the location of the meetings, pending outcomes on the seat of the secretariat discussion.\nOn the adoption by consensus of the rules of procedure and financial rules, several delegations supported that financial rules should be adopted by consensus. Regarding the COP monitoring and reviewing the implementation of this agreement, some delegations showed flexibility in adding “and evaluate” in the chapeau of the provision. One delegate proposed to add that recommendations and decisions “shall not be legally binding upon parties to this agreement,” with some delegations and a regional group expressing reservations about it, and some delegations opposing.\nRegarding the budget some delegations, opposed by others, supported adoption by consensus.\nThe provision on advisory opinions requested from the International Tribunal for the Law of the Sea, submitted as a compromise and balanced text, garnered support from many delegations.\nNo further progress was made on the scientific and technical body (article 49).\nDispute Settlement: Victoria Hallum, New Zealand, facilitated the session, noting the small group work to bring together views on procedures for settlement of disputes (article 55). Discussions focused on the final paragraph in the preferred option foreseeing that “nothing in this agreement shall be interpreted as conferring jurisdiction upon a court or tribunal over any dispute that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto of a party to this agreement.” Many delegates indicated that they were ready to accept this formulation, and, in a spirit of compromise, were also ready to accept an alternative formulation consisting of two parts, the above provision with the minor addition of “concerns or” before involves; and a new paragraph. It sets out that: For the avoidance of any doubt, nothing in this agreement, shall be relied upon as a basis for asserting or denying any claims to sovereignty, sovereign rights or jurisdiction over land or maritime areas, including in respect to any disputes regarding such.\nMany delegates indicated that this was as far as they could go regarding this matter. Still one delegation insisted on further including “any relevant judgement or award made by a court or tribunal,” giving examples of possible disputes and how the respective decisions should not come into play under this agreement. A number of delegates indicated that they could not accept such wording, because they did not want to delegitimize or undermine other processes, and their respective judgments and awards.\nNoting that both time and the options for compromise had been exhausted, Facilitator Hallum indicated it was best to hand this matter over to IGC President Lee. She said she would report that a large number of delegations, including significant groups, supported one option with flexibility regarding the final provision as set out above, while one delegation insisted on a separate option."
    }, {
      "heading" : "In the Corridors",
      "text" : "With one day left to finalize the text of a new agreement, hope that the end was in sight became more evident in some quarters. IGC President Lee’s call on delegates to prepare for a marathon finish galvanized them to make progress on many of the less controversial parts of the text.\nThe informal-informal setting was not welcomed by all, with some hoping that more progress could be made in small drafting groups. Its utility was still evident, at least in regard to the opening of talks on the preamble at IGC-5.2. “It’s good to know all that our colleagues want to be included now, so we can work on quick compromises,” shared one delegate. “But all we are doing in here is digging our heals in on well-known arguments,” countered another, in disbelief about the clear deadlock in talks about the principle of the common heritage of humankind and the freedom of the high seas.\nAs Friday is the last day officially mandated for this treatymaking process, many delegates turned their attention to the bigger picture: Will there be a treaty? and if so, will this treaty be strong enough to conserve marine biodiversity in the high seas? Will the benefits derived from sustainable use be equitably shared? Will all states sign on? Will it truly leave no one behind?\n“At the end of the day, as long as we reach agreement on the fundamentals, we can decide on the smaller details at COP,” advised one observer. “A strong commitment to long-term, meaningful monetary benefit-sharing is imperative,” opined another. “We will have an agreement,” shared one delegate, “but will we like it?”\nThe Earth Negotiations Bulletin summary and analysis of BBNJ IGC-5.2 will be available on Tuesday, 7 March 2023 at enb.iisd.org/marine-biodiversity-beyond-national-jurisdictionbbnj-igc5-resumed\nFollow daily coverage and photos of negotiations from the world’s trusted neutral reporting service\n@IISD_ENBtwitter facebook.com/IISD.ENBFACEBOOK\nsubscribe at bit.ly/enbupdateenvelopeenb.iisd.orgglobe"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Friday, 3 March 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/37.pdf.json <==
{
  "name" : "37.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 248\nBBNJ IGC-5.2 #8\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nThursday, 2 March 2023\nBBNJ IGC-5.2 Highlights: Wednesday, 1 March 2023\nDelegates attending the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued considering an updated text during their negotiations on Wednesday, 1 March 2023. Delegates met in five informal-informal consultations throughout the day. They addressed articles related to: area-based management tools (ABMTs) including marine protected areas (MPAs); environmental impact assessments (EIAs); capacity building and the transfer of marine technology (CB&TT); and crosscutting issues, specifically related to institutional arrangements, compliance, and dispute settlement."
    }, {
      "heading" : "Plenary",
      "text" : "Reading a statement by António Guterres, UN SecretaryGeneral, Miguel de Serpa Soares, Secretary-General of the IGC, noted that “our Ocean has been under pressure for decades and we cannot ignore the Ocean emergency.” He stressed the need to address destructive trends and ensure the conservation and sustainable use of marine biological diversity, building on the legacy of the UN Convention on the Law of the Sea (UNCLOS), and proving that UNCLOS can adapt to evolving challenges and ensure a healthy, more resilient, and more productive Ocean, benefitting humankind as a whole.\nIGC President Rena Lee invited facilitators of informalinformals and small groups to report back on Tuesday’s deliberations. Facilitators reported on progress on: marine genetic resources (MGRs), including questions on the sharing of benefits; ABMTs, including MPAs; EIAs; CB&TT; and cross-cutting issues, including general provisions, compliance, and dispute settlement. They underscored progress, including on some longstanding controversial provisions, but emphasized that, with time running out, significant efforts and compromises will be required to finalize the text of the draft agreement.\nIGC President Lee shared that she held President’s consultations on Tuesday, addressing questions related to monetary benefit-sharing. She said delegates were able to identify common elements among the different proposals, stressing that “we will need to iron out the details in the text.” She further outlined Wednesday’s programme of work, noting that she would meet with delegations and the Bureau to provide further information on Friday’s proceedings.\nMEXICO said that the message by the Secretary-General should encourage delegates to speed up their work, stressing the importance of CB&TT and of including the principle of the common heritage of humankind.\nPALESTINE supported the proposals by the African Group on intellectual property rights (IPRs) and by the Core Latin American Group (CLAM) on upfront early funding; and reiterated the call for a dedicated BBNJ pledging conference."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "ABMTs, including MPAs: Renée Sauvé, Canada, facilitated the session. On the definition of an MPA in the use of terms (article 1), a few delegations stressed that the ABMT definition\ncovers MPAs. This was opposed by others, and delegations were unable to resolve this issue.\nRegarding objectives (article 14), following protracted discussions, delegates agreed to maintain the reference to “conserve and sustainably use areas requiring protection,” without specifying that the respective areas are areas beyond national jurisdiction (ABNJ) “according to the Convention,” with many noting that this is clear from the scope of the agreement. One delegation, opposed by many, insisted on including that these areas can also be created by competent international organizations.\nA delegate suggested deleting an objective on supporting food security and other socioeconomic objectives, including the protection of cultural values. She noted that food security is addressed by specialized bodies and including such processes would go beyond the scope of the agreement. Many delegates insisted on retaining it. They further discussed appropriate language regarding listing categories of developing countries, noting that relevant discussions also take place under cross-cutting items.\nOn proposals (article 17), the suggestion of adding “in ABNJ” on the provision that ABMTs shall be presented individually or collectively to the secretariat, was deleted. Delegates were unable to delete brackets regarding the listing of stakeholders and the indicative criteria.\nRegarding the high sea pockets provision under the consultations on and assessment of proposals (article 18), after a lengthy discussion, delegates were unable to agree on the text, following suggestions for the addition of new language related to including the continental shelf and applying geographic limitations only to small island developing states (SIDS).\nEIAs: René Lefeber, the Netherlands, facilitated the session. On the obligation to conduct EIAs (article 22), a regional group expressed flexibility to remove one of the options and delegates discussed references to national processes.\nOn public notification and consultation (article 34), a representative of a small group reported back on consultations regarding a provision on ensuring public notification of a planned activity and stakeholder participation throughout the EIA process. Delegates agreed to refer to time-bound opportunities for stakeholder participation “as far as practicable.”\nA lengthy discussion took place on a provision addressing high seas pockets, namely areas of the high seas that are entirely surrounded by the exclusive economic zones of states, with delegates unable to reach consensus. A regional group, opposed by many, suggested restricting the clause to only refer to SIDS.\nRegarding the call-in mechanism, Facilitator Lefeber noted that further consultations would take place during the afternoon in a small group setting.\nCB&TT: Ligia Flores, El Salvador, facilitated the session. On the additional modalities for the transfer of marine technology (article 45), delegates reached agreement on a provision stating a shared long-term vision on the “importance of fully realizing technology development and transfer for inclusive, equitable, and effective cooperation and participation.”\nRegarding the terms under which technology transfer will be undertaken, and due to the flexibility of many delegations, views converged towards a “constructively ambiguous” formulation,\nEarth Negotiations BulletinThrusday, 2 March 2023 Vol. 25 No. 248 Page 2\nwhich stipulates that the transfer of marine technology “shall take place on fair and most favorable terms, including on concessional and preferential terms, and in accordance with mutually agreed terms and conditions,” pending the outcomes on other articles toward a balanced CB&TT part.\nOn the rights and legitimate interest provision, some delegations agreed that: “The transfer of marine technology shall take into account all rights over such technologies and be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology, and taking into particular consideration the interests and needs of developing states for the attainment of the objectives of this agreement.”\nOn a provision on CB&TT modalities (article 44), discussions focused on whether: capacity building should refer “in particular” to developing states parties; parties should “cooperate to achieve,” or “seek to ensure,” technology transfer, with some preferring combining the two options; and a reference to transfer of marine technology should make explicit reference to related biotechnology. Most delegates preferred “cooperating to achieve” technology transfer. Many suggested deleting the reference to “in particular” with a few noting that all parties, not only developing ones, may need capacity building related to activities in ABNJ. Opinions diverged on the reference to biotechnology with some insisting on retaining it, while others noted that singling out a specific type of technology would be inappropriate.\nFacilitator Flores thanked delegates for their constructive engagement and spirit of compromise, noting that the text will be forwarded to IGC President Lee.\nInstitutional arrangements: Facilitator Thembile Joyini reported on small group discussions, noting that the text prepared by the group would form the basis of discussions.\nAddressing the secretariat (article 50), delegations considered two options: a stand-alone secretariat; or the Division of Ocean Affairs and Law of the Sea (DOALOS) carrying out secretariat functions. Facilitator Joyini reported that, with the exception of one regional group, delegations were largely converging around a stand-alone secretariat. One delegation announced that the country had circulated a briefing on its offer to host the secretariat. The options remain on the table.\nOn transparency (article 48 bis), Facilitator Joyini presented text addressed by the small group. One delegation called to focus more on the participation of international frameworks and bodies (IFBs), in text regarding promoting transparency through public dissemination of information in consultation with IFBs (and their members), Indigenous Peoples and local communities, the scientific community, civil society, and other relevant stakeholders. One regional group, responding to a suggestion to include IFBs “and their members” in the text, underlined that parties to the agreement would not be engaging with IFB members directly, but rather with the IFBs themselves. This was supported by all delegations, and the phrase was deleted, with the provision on this issue now free of brackets.\nRegarding the provision on the scientific and technical body (article 49), there was broad support to retain the original wording establishing the scientific body, rather than suggesting that the Conference of the Parties (COP) could establish the body, as suggested by one delegation; and to use the operative term “shall” throughout the provision. Many groups and delegations also supported the specification that the body shall provide scientific, technical, and related advice to the COP, with some explaining that “relevant advice” was included to ensure that the traditional knowledge contemplated in the provision can also be taken into account. Two countries expressed concern that this is too broad. The provision remains in brackets.\nDispute Settlement: Victoria Hallum, New Zealand, facilitated this session. Regarding a proposal for an additional part on liability and compensation for damage or loss arising from activities in ABNJ (part VIII bis), the proponent group indicated this relates to the proposal of a larger negotiating bloc to include a special fund for this in the provision on funding (article 52). In turn they indicated readiness to withdraw their\nproposal, and instead proposed preambular language “recalling that states are responsible for the fulfillment of their international obligations related to the protection and preservation of the marine environment and shall be liable in accordance with international law.” One regional group, supporting this language, also called for it be reflected in the operative part of the agreement. Indicating that they could not support an operative provision, a number of delegations welcomed the suggestion for this preambular language, requesting to accordingly use “are” liable rather than “shall be” and to include a reference to UNCLOS Article 235 (responsibility and liability), while reserving on the provision subject to further review.\nOn procedures for the settlement of disputes (article 55), delegations discussed the option related to mandatory disputesettlement procedures (option 1), which notes, among others, that disputes concerning the interpretation or application of the agreement shall be settled in accordance with UNCLOS Part XV. Several delegations supported this option, noting that nothing in this agreement shall be interpreted as “conferring jurisdiction on a court or tribunal over any dispute that necessarily concerns or involves consideration of any unsettled dispute.”\nSeveral delegations expressed support for a text proposal noting that “nothing in this agreement shall be relied upon as a basis for asserting or denying any claims to sovereignty, sovereign rights, or jurisdiction over land or maritime areas, including in respect to any disputes related thereto.” One delegation called to include that nothing in the agreement shall “prejudice the position of any Party as regards recognition or non-recognition of” these claims, in line with the Antarctic Treaty.\nOne delegation noted support for dispute settlement by negotiation (option 2),but expressed willingness to consider option 1. This option was thus put in brackets.\nAnother delegation underscored their preference for dispute settlement through friendly consultations and negotiations (option 3) and underlined that UNCLOS Article 298 (optional exceptions) does not exclude disputes relating to jurisdiction, which should be excluded under the BBNJ agreement, and noting that hybrid disputes, which also relate to maritime delimitation would also need to be excluded from the agreement. A delegation noted that under this option, UNCLOS Part XV would apply mutatis mutandis.\nFollowing a pause for informal consultations, Facilitator Hallum announced that an additional session of small group discussions may be arranged for Thursday, 2 March 2023."
    }, {
      "heading" : "In the Corridors",
      "text" : "Struggling to heed the UN Secretary-General’s call for a robust BBNJ agreement that will help to counter the destructive trends related to Ocean biodiversity, delegates sacrificed any free time they might have had to get through the text in “any setting possible.” Rushing to make progress on the various elements of outstanding issues, delegates spent the day doing their best to clean text.\nIn one informal-informal, however, it became clear that assumptions can prove to be major stumbling blocks, when one delegation registered their support for an option everyone had assumed was “basically off the table.” It is “more than a little frustrating that we have hit a wall here,” shared one delegate, who had been hopeful on converging on an acceptable landing zone on dispute-settlement procedures.\nAnd even when the call was to “do the laundry and clean the house” in the discussions around ABMTs, tempers flared as the text burgeoned at the same rate as the brackets did. The concept of diminishing returns seemed to prevail, with some observers commenting that, in some discussions, the “more time we spend on it, the more reasons we find to disagree.”\nMore broadly though, delegates were acutely cognizant that much still hangs in the balance when it comes to whether they will finally be able to celebrate the adoption of a workable treaty for the high seas on Friday. With so many brackets still in the text, one delegate wondered “how many footnotes the President’s package deal will eventually contain.”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Thursday, 2 March 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/38.pdf.json <==
{
  "name" : "38.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 247\nBBNJ IGC-5.2 #7\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nWednesday, 1 March 2023\nBBNJ IGC-5.2 Highlights: Tuesday, 28 February 2023\nDelegates attending the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued to consider an updated text during their negotiations on Tuesday, 28 February 2023. Delegates met in two informal-informal consultations in the morning and one in the afternoon. They considered articles related to: area-based management tools (ABMTs), including marine protected areas (MPAs); capacity building and the transfer of marine technology (CB&TT); and cross-cutting issues, specifically related to general provisions, compliance, and dispute settlement."
    }, {
      "heading" : "Plenary",
      "text" : "IGC President Rena Lee invited facilitators of informalinformals and small groups to report back on Monday’s deliberations. Facilitators reported on progress on: MGRs, including questions on benefit-sharing; ABMTs, including MPAs; environmental impact assessments (EIAs;) CB&TT; and cross-cutting issues, including general provisions and dispute settlement. They highlighted that significant progress had been achieved in many parts of the text, including regarding some long-standing disagreements. They emphasized, however, that many important provisions remain undecided, urging for tradeoffs and compromises to enable finalizing the draft agreement. IGC President Lee reminded delegates that “the clock is ticking,” and urged them to “focus on the “must-haves” rather than on the “good-to-haves.”"
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "General Provisions: The session was facilitated by Kurt Davis, Jamaica. Regarding the relationship between this agreement, the Convention, and international frameworks and bodies (IFBs) (article 4), delegates discussed the paragraph foreseeing that this agreement shall be interpreted and applied in a manner that does not undermine IFBs. One regional group indicated a readiness to withdraw their addition of “mutual support” and in turn another was ready to withdraw their proposed addition on “respecting the competences of” IFBs. Two delegations opposed deletion of the latter, with one requesting the addition of text noting that “in case of divergence of interpretation, UN Convention on the Law of the Sea (UNCLOS) provisions and relevant international agreements shall prevail.” They then proposed to instead add a reference to UNCLOS’ implementation agreements to the paragraph on the consistency between this agreement and UNCLOS. A number of regional groups and others warned against the inclusion of implementing agreements alongside the reference to UNCLOS, noting that this agreement itself would be an implementing agreement and that they could not support the creation of a hierarchy in regard to the two preexisting implementing agreements (UN Fish Stocks Agreement, and the agreement establishing the International Seabed Authority). Facilitator Davis said that due to lack of support, no additions would be made to this paragraph and that the discussion\non the relationship with IFBs had been exhaustive and could not be resolved here.\nDelegates then considered the final, fully bracketed, paragraph on that the legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this agreement. Several delegations and groups, including UNCLOS non-parties, insisted on retaining the operative paragraph, noting the UN General Assembly resolutions 69/292 and 72/249 establishing the PrepCom and the IGC had foreseen their participation in the new agreement. In turn others indicated that they could not accept an operative paragraph on the issue, welcoming proposals by a regional group to instead have as preambular reference: recognizes “that this agreement is without prejudice to the legal status of non-parties to UNCLOS or any other related agreements with regard to these instruments, which is governed by the rules on treaties and third states of the law of treaties.” One delegation proposed referencing the law of treaties related to third states, instead. Facilitator Davis indicated that discussions would continue.\nABMTs, including MPAs: Renée Sauvé, Canada, facilitated the session. A delegate shared the progress achieved in a small group on emergency measures (article 20 ante), highlighting that most of the changes sought to improve the clarity of the provision. The text on the article was supported by many delegations, noting that the only remaining bracket pertains to accepting either the application of precaution or the precautionary approach.\nRegarding decision making (article 19), a delegate reported on the small group’s discussions on the provision for a potential scenario when ABMTs established by the COP fall within the scope of new IFBs, or with renewed or updated competencies. The compromise proposal establishes that in those cases, the COP will review and decide whether to maintain, amend, or revoke any measure as appropriate. Many delegates supported the proposal, asking for clarifying language. One delegation, stressing that decision making should only be by consensus, requested strengthening provisions on coastal states’ sovereign rights.\nOn the modalities for decision making and a potential opt-out provision (article 19 bis), delegates heard a report from a small group on a possible objection procedure, noting that, despite increasing clarity on different positions, divergence remains requiring additional discussions. Another small group’s representative reported on discussions regarding recognition, addressing the relationship between this agreement and IFBs regarding existing ABMTs adopted by IFBs, noting that, with more time, consensus is within reach. A regional group drew attention to the submission of a related proposal on recognition.\nOn a potential opt-out procedure, a regional group tabled a compromise proposal, reminding delegates that their initial position was to oppose an opt-out provision. The suggestion includes: a two-year time limitation for the opt-out; a role for the COP or a relevant technical body to analyze the opt-out and decide on its grounds and compatibility with the agreement; and alternative measures as an explicit requirement.\nWhile almost all delegates agreed that an opt-out provision should be seen as a last resort, opinions on the proposal differed.\nEarth Negotiations BulletinWednesday, 1 March 2023 Vol. 25 No. 247 Page 2\nSome delegates supported the proposal. Others emphasized that: the threat of an opt-out ensures proper discussions where all concerns are taken into account; the proposal essentially binds objecting parties in the same way as if they had not objected, essentially annulling the opt-out provision; and the proposal upsets the balance between conservation and sustainable use on the one hand, and between the new agreement and coastal states’ sovereign rights on the other. A few delegations warned that such a stringent opt-out provision might lead to parties withdrawing from the agreement altogether.\nOn disputed areas, a delegation presented a proposal aimed at ensuring that future ABMTs, including MPAs, will not involve disputed areas. He underscored that, at present, hundreds of maritime boundaries remain undefined worldwide, creating grey or contested areas. The proposal includes that: a state shall not include any disputed area in an ABMT proposal; other states may comment on the geographical areas covered by a proposal regarding the potential inclusion of disputed areas; and the COP should make a decision if disputed areas persist in a proposal.\nA few delegates supported the proposal, but many expressed concerns, including on: all relevant provisions being in accordance with UNCLOS; already covering the issue under the non-prejudice clause of the general provisions; the need to promote cooperation, consultations, and good faith negotiations; and the fact that disputed areas are a cross-cutting issue.\nDiscussions continued in the afternoon in a small group on the opt-out provision and in informal bilateral consultations on disputed areas.\nCB&TT: Ligia Flores, El Salvador, facilitated the discussion. She noted that the deliberations would be based on the outcome of the last meeting of the small group and invited delegates to indicate with “total transparency and clarity” the text to be submitted to IGC President Lee for consideration.\nOn the modalities for CB&TT (article 44), differences on the alternatives related to technology transfer remain. A negotiating bloc proposed, as compromise text, that parties “shall cooperate to achieve and seek to ensure” technology transfer. Others preferred that parties “cooperate to achieve” such transfer. The options remain on the table.\nRegarding the provision of resources for CB&TT, delegates accepted a compromise proposal that parties shall provide resources to support “the development and” transfer of marine technology, agreeing to include “taking into account their national policies, priorities, plans, and programmes.”\nRegarding additional modalities for technology transfer (article 45), delegates indicated willingness to work on the basis of the provision setting out that parties share a long-term vision of the importance of fully realizing technology development and transfer. One regional group asked to delete the reference to improving resilience to biodiversity loss and associated effects on climate; and to refer to inclusive, equitable, and effective cooperation and participation in the activities undertaken under this agreement.\nOn the terms under which technology transfer will be undertaken, many delegates preferred to work on the basis of the new formulation stipulating that the transfer of marine technology shall take place on fair and most favorable terms, including on “concessional and preferential terms, and in accordance with mutually agreed terms and conditions, and the provisions of this agreement,” while others proposed splitting the sentence, to separate the language related to “fair and most favorable” terms and that related to “concessional and preferential” terms.\nOne delegation preferred to specifically refer to the provision of “off-the-shelf” marine technology, as separate from the transfer of all other marine technology. Some noted the limited implementation of provisions on technology transfer under UNCLOS, while others requested clarifications on terminology on “off-the-shelf” technology. A lengthy discussion ensued, including on whether the provision should be split regarding the first option,\nwith delegates unable to reach consensus. The options remain in the text.\nRegarding a rights and legitimate interest provision on technology transfer, which includes bracketed options to “rights over such technologies” as well as to taking into “particular consideration the interests and needs of developing states,” some delegates noted that a fair balance is struck by including both bracketed options. Discussions will continue.\nDispute Settlement: This session was facilitated by Victoria Hallum, New Zealand. Delegates discussed the provision on procedures for the settlement of disputes (article 55), addressing three options prepared by a small group. The first option, which contains provisions for mandatory dispute-settlement procedures, notes, among others, that disputes concerning the interpretation or application of the agreement shall be settled in accordance with UNCLOS Part XV (dispute settlement), including provisions for dispute settlement with UNCLOS non-parties. Delegates also considered the second option, which envisions dispute settlement via negotiation and, where that fails, third-party mediation. The third option provides for friendly negotiations and consultations for settling disputes, with unresolved disputes being referred, with consent, to judicial settlement, arbitration, mediation, conciliation, or any other third-party dispute-settlement mechanism.\nDelegates largely agreed to work on the basis of the first option. One regional group, noting that not all UNCLOS provisions can be applied mutatis mutandis, welcomed the small group discussions, which provided a good landing zone on how UNCLOS provisions can be applied. A delegation noted that the new language provides a platform for dispute settlement also with non-parties. One delegation highlighted their opposition to this option, noting that it was not the option preferred by the majority, calling for the mutatis mutandis application of the relevant provisions under UNCLOS.\nOne delegation proposed including text that nothing in the agreement shall be interpreted as conferring jurisdiction on a court or tribunal over any dispute that necessarily involves the concurrent consideration of any dispute concerning “sovereignty, sovereign rights or jurisdiction or a claim thereto of a State.” Another delegation, with many delegations and regional groups supporting, called for additional language outlining that nothing in this agreement shall be relied upon as a basis for asserting or denying any claims to sovereignty, sovereign rights, or jurisdiction over land or maritime areas.\nFacilitator Hallum noted that delegations may require more time to consider the new proposals."
    }, {
      "heading" : "In the Corridors",
      "text" : "As delegates tried to finalize a complete first reading of the updated text of an agreement, jitters and nerves about the state of the text were evident during Tuesday’s talks. Some, aware of the ticking clock signaling the approach of the final day of negotiations, rallied delegates to accept parts of the text as they stand. “Perfection is the enemy of the good,” reminded one delegate, with another asking, “do we want an agreement or not?” Others, who considered themselves “guardians of the text,” were more concerned about the details included in the agreement and “whether we will be able to implement it.” Some were more cynical, describing various discussions as “diversionary tactics,” meant to “obscure the path to the finish,” or “push us into a corner over other matters in the treaty.”\nThroughout the day, delegates danced around the red lines drawn regarding certain issues: monetary benefit-sharing; inclusion of the principle of the common heritage of humankind; strong measures around EIAs; and the treatment of non-parties. “The horse trading has definitely begun,” whispered one delegate coming out of an informal consultation made up of heads of delegations. With just days to go before delegates are expected to conclude this treaty-making process, rumors of a new President’s text to be issued in “the next few days” grew louder, with many hoping it will break the impasse on long-standing fractures."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Wednesday, 1 March 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/39.pdf.json <==
{
  "name" : "39.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 246\nBBNJ IGC-5.2 #6\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nTuesday, 28 February 2023\nBBNJ IGC-5.2 Highlights: Monday, 27 February 2023\nDelegates attending the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) considered an updated text during their negotiations on Monday, 27 February 2023. Delegates met in three informal-informal consultations, in the morning and afternoon. They considered articles related to: marine genetic resources (MGRs), including benefit-sharing questions; environmental impact assessments (EIAs); and cross-cutting issues, specifically related to the final provisions of the new agreement."
    }, {
      "heading" : "Plenary",
      "text" : "IGC President Rena Lee, Singapore, opened the session, highlighting the circulation of the updated text over the weekend. She invited facilitators of informal-informals and small groups to report back on Friday’s deliberations. Facilitators reported on: MGRs, including questions on the sharing of benefits; areabased management tools (ABMTs), including marine protected areas (MPAs); EIAs; capacity building and the transfer of marine technology (CB&TT); and cross-cutting issues.\nCuba, for the G-77/CHINA, called for clarity over the late inclusion of language by a small number of states being equally weighed against proposals put forward by over 140 states, underlining that the text should reflect those areas of “best possible consensus” supported by a majority.\nSierra Leone, for the AFRICAN GROUP, lamented that proposals which enjoyed very limited support had been included in the text, pointing to the inclusion of the freedom of the high seas, which had only been supported by three states and which has the capacity to “undermine the entire agreement;” and underlined that willingness to conclude negotiations should not be to the detriment of a strong agreement.\nThe RUSSIAN FEDERATION expressed concern that the outcome of small groups is presented as a fait accompli to informal informals, noting that this process was not transparent, and that even clean text does not represent consensus.\nHighlighting the several hundred brackets contained in the updated text, Ecuador, for the CORE GROUP OF LATIN AMERICAN COUNTRIES (CLAM), requested that financing be addressed alongside MGRs.\nBRAZIL underscored the need to align the new agreement with the UN Convention on the Law of the Sea (UNCLOS) and highlighted the importance of the inclusion of the principle of common heritage of humankind, digital sequence information (DSI), and monetary and non-monetary benefit-sharing.\nNoting the hundreds of brackets still in the text, CHINA urged “squarely addressing” different positions in order to ensure an acceptable agreement.\nJamaica, for the Caribbean Community (CARICOM), urged delegations to step back from “complaining” about what has been included or not in the updated text, and to focus on reaching consensus on an ambitious agreement cautioning that, if not, the last 20 years of negotiations will have been a waste and “we will have no one to blame but ourselves.”"
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including questions on benefit-sharing: Facilitator Janine Coye-Felson, Belize, called for general views on the contentious provisions related to intellectual property rights\n(IPRs) (article 12). One regional group submitted a proposal aimed at ensuring that IPRs do not undermine the objectives of fair and equitable access and benefit sharing (ABS), and effectively implement traceability. Some regional groups and delegations supported further work on the proposal.\nOther delegations preferred working on the updated draft text, suggesting some additional language, and expressing concerns on the new proposal, including on: the legal implications in other parts of the agreement, noting that the relation between MGRs and IPRs should be discussed under the World Intellectual Property Organization (WIPO) and the World Trade Organization (WTO); the risks of fragmented IPR obligations; the relationship between patents and territoriality; and the need to disclose the origin of MGRs.\nOne delegation highlighted ongoing negotiations for WIPO’s IGC on Intellectual Property, Genetic Resources, Traditonal Knowledge and Folklore. Facilitator Coye-Felson invited further informal discussions.\nOn the fair and equitable sharing of benefits (article 11), a negotiating bloc tabled a compromise proposal, which built upon prior submissions by various groups and includes, among other elements: replacement of a reference to royalties with payments or contributions related to the commercialization of products arising from utilization of MGRs in areas beyond national jurisdiction (ABNJ); a comprehensive approach to achieve a tiered fee; and a restructuring of the potential percentage of payment upon commercialization. The proposal includes three main funding streams: a regular/tiered fee paid by developed parties; payments arising from commercialization of products with respect to MGRs of ABNJ, including a review clause to further analyze commercialization; and voluntary additional contributions.\nDelegates largely reacted positively to the proposal, stressing that additional time will be needed to appropriately analyze and discuss it. They focused on, among others: the importance of linking this to the discussion on article 52 on funding; milestone payments and their potential interlinkages to a track and trace system; and modalities of the envisaged regular fee. A delegate noted that monetary benefit-sharing would disincentivize research and development. Another mentioned that the way the mechanism will function is not clear.\nSome delegates, proponents of the new proposal, stressed that under the suggested text, the focus is on traceability rather than tracking and tracing. They further highlighted that this is a conciliatory proposal, pointing to several concessions the group has made with respect to its initial positions. Discussions will continue.\nRegarding the transparency and traceability (article 13) provisions, a negotiating bloc explained parts of the proposal that was submitted last week, particularly on the provision related to submitting reports to the ABS mechanism, and its links to the clearinghouse mechanism (CHM). He highlighted the “let go” of the term “batch identifier,” and the preference for referring to “all activities” related to MGRs, with a delegate cautioning “this formulation might expand the scope of the parties’ reporting requirements.\nOne delegation, supported by others, expressed disappointment with the suggestion to change the article’s title to “monitoring, compliance, and transparency” noting long discussions on the topic during the first part of the IGC-5. Another, supported by a few, expressed concern regarding possible double reporting and highlighted that transparency is achieved through the CHM.\nEarth Negotiations BulletinTuesday, 28 February 2023 Vol. 25 No. 246 Page 2\nNo concerns were raised in discussions related to the provision on traditional knowledge of Indigenous Peoples and local communities associated with MGRs in ABNJ (article 10 bis).\nFacilitator Coye-Felson encouraged delegates to engage in consultations to try to find ways forwards and build shared understanding before the small group meets again on Tuesday morning.\nEIAs: René Lefeber, the Netherlands, facilitated this session. On the obligation to conduct EIAs (article 22), he noted broad support for working on the basis of option 2 (individual state responsibility for carrying out an EIA), with the relevant threshold still undecided.\nOn the relationship between this agreement and EIAs under international frameworks and bodies (IFBs) (article 23), delegates agreed to refer to IFBs’ work to regulate the marine environment, with the reference to activities “with impacts” in ABNJ remaining in brackets throughout the provision. A group of countries suggested changes regarding the role of the scientific and technical body on a provision related to cases when it is not necessary to conduct an EIA. Many delegations requested more time to analyze it.\nRegarding the reference to equivalency, a number of countries indicated their readiness to accept the general reference, while one delegation still requested that it be qualified as “functionally or substantively equivalent.”\nOn regulations of IFBs, one delegation proposed deleting the reference to “when complied with” and to then accept the reference “below the threshold for EIAs under this part.” Delegates requested more time to consider the proposal.\nOn the threshold(s) and factors for conducting EIAs (article 24), two options still exist, with Facilitator Lefeber noting increasing convergence towards one of them. Delegates agreed that the screening stage shall include an initial analysis of the potential impacts, including consideration of cumulative impacts and, as appropriate, alternatives.\nOn the process for EIAs (article 30), delegates converged towards the provision that the scoping stage should include “key environmental and any associated impacts such as economic, social, cultural, and human health impacts,” deleting reference to “any other relevant impacts” to narrow down the provision. The same formulation was used on the monitoring of impacts of authorized activities (article 39).\nOn public notification and consultation (article 34), on a provision ensuring public notification, including stakeholder participation throughout the EIA process, a group of countries suggested, and delegates agreed, to adding “in particular when identifying the scope of an EIA and when a draft EIA report has been prepared.”\nOn EIA reports (article 35), delegates agreed that final EIA reports shall be considered by the scientific and technical body on the basis of relevant practices, procedures, and knowledge under this agreement.\nOn decision making (article 38), a delegate suggested, without reaching consensus, that a decision to authorize a planned activity under the jurisdiction or control of a party shall only be made when the party has made all reasonable efforts to ensure that the activity can be conducted in a manner consistent with the threshold to be decided under the agreement.\nRegarding reporting on impacts of authorized activities (article 40), delegates agreed to delete the option regarding making reports public. On review of authorized activities and their impacts (article 41), delegates agreed to insert “as appropriate” after the reference to measures to prevent, mitigate, or manage impacts, and to specify that an activity only be halted until appropriate measures have been taken.\nDelegates agreed to refer to standards and/or guidelines in the title for the provision (article 41 bis) and set out that the scientific and technical body “shall” develop such standards and/ or guidelines, and to include a bracketed reference to screening in addition to EIAs. Regarding the reference to an indicative nonexhaustive list of activities, delegates agreed to add a reference to criteria related to such activities and to state that they “require or do not require an EIA.” Delegates agreed to keep the reference that any standards shall be set out in an annex in brackets.\nFinal Provisions: IGC President Lee facilitated the discussions. Regarding non-parties to the agreement (article 56), one delegation queried the utility of the provision, urging its deletion, and instead encouraging non-parties to become parties.\nRegarding the right to vote (article 58 ante), making provision for a regional economic integration organization (REIO) party to the agreement to exercise its right to vote with a number of votes equal to the number of its member states, a coalition of countries and a regional group asked to add that those member states have to be “duly accredited and present during the time of voting.” Supported by many, he indicated that otherwise the provision would create a hierarchy between “first class states” who do not have to be present to vote and “second class states” who would need to be present to vote.\nPointing out that this is standard language included in over a dozen treaties, a REIO insisted on the original wording, noting that voting modalities can be addressed in the rules of procedure.\nRegarding entry into force (article 61), delegates discussed the time frame for the entry into force of the agreement, following the deposit of the agreed number of instruments of ratification, approval, acceptance, or accession, with some supporting the proposed 30-day period and others proposing a timeframe of 6 months, with others still pointing to 90 days.\nOne delegation called to delete text related to provisional application (article 62), noting that this right has been abused in the implementation of other treaties. On reservations and exceptions (article 63), several delegations and regional groups supported that no reservations or exceptions may be made to this agreement, “unless expressly permitted by other Articles of the agreement,” specifically as related to procedures for dispute settlement (article 55). One regional group requested clarity on the need for this carve-out provision, and, with another delegation, preferred the original formulation. The Secretariat’s Treaty Section called for delegates to clearly define the term “exceptions.”\nOn amendment (article 65), several delegations reserved their positions until the issue of decision making is resolved. On denunciation (article 66), one delegation, opposed by many, proposed revising this to “withdrawal.”\nOn annexes (article 68), delegates supported text related to the revision of annexes by the COP or Parties, and notifications by Parties on objections to amendments of annexes, debating whether annexes would be revised by the COP or by Parties. One delegation suggested adding language on decision making regarding annexes. Delegations reserved their positions with regard to a new proposal that “amendments shall be based on scientific and technical considerations.” One regional group expressed concern on the modification of text in this section, cautioning against providing opt-outs to the annexes. IGC President Lee called for informal consultations to resolve outstanding issues.\nDelegates did not register concerns regarding the provisions on: good faith and abuse of rights (article 57); signature (article 58); ratification, approval, acceptance and accession (article 59), division of the competence of REIOs and their member (article 59 bis); declarations and amendments (article 63 bis); depository (article 69); and authentic texts (article 70)."
    }, {
      "heading" : "In the Corridors",
      "text" : "For Monday’s stocktake, the updated text came into sharp focus. A majority of delegations called for answers about the rationale behind including certain proposals in the text, but not others. Although the compilation of the text was not a “weighing” exercise, some were worried that important parts of the text only reflected the views of a small minority, which “could skew the agreement entirely.” Others saw this more broadly, cautioning that this may compromise the integrity of the agreement itself.\nDuring the day, how to make progress also came into sharp focus. With Jamaica reminding delegates that “doing the same thing over and over and expecting a different result is the definition of insanity,” the format of negotiations was under scrutiny in some quarters. “The only way to do this is for everyone to sit in plenary and thrash it out,” opined one delegate. Another differed, suggesting that “trade-offs can only be made in smaller negotiating formats and usually behind closed doors.” At the moment, the setting is a mixture of both, but might be subject to change after Tuesday’s meeting of the Bureau.\nWith negotiations heading into what many expect is the final stretch, one delegate acknowledged that, “An acceptable agreement will likely please no one completely,” adding, “but if we can resolve benefit-sharing, we just might pull it all off.”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Tuesday, 28 February 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/4.pdf.json <==
{
  "name" : "4.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Chair’s non-paper on elements of a draft text of an international legally-binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction Explanatory note: As indicated at the second session of the Preparatory Committee established by resolution 69/292: Development of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas",
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "28/02/17\nChair’s non-paper on elements of a draft text of an international legally-binding instrument under the United Nations Convention on the Law of the Sea on the\nconservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\nExplanatory note:\nAs indicated at the second session of the Preparatory Committee established by resolution 69/292: Development of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, this Chair’s non-paper aims to provide a structured presentation of the issues and ideas reflected in the proposals for elements of a draft text of an international legallybinding instrument invited by the Chair to be submitted by 5 December 2016, as well as in the possible areas of convergence from the Chair’s understandings1 and those issues and ideas which were extensively discussed during the second session of the Preparatory Committee which are also contained in the submissions made to the Chair. The complete text of all the submissions is available on the website of DOALOS as a web-based rolling compilation.2 The present non-paper provides a reference document to assist delegations in their consideration of the issues to be discussed by the Preparatory Committee.\nThis non-paper does not aim to reproduce the submissions received verbatim but rather provides an attempt by the Chair at clustering the proposed elements and ideas in a suggested structure. Accordingly, some ideas and elements put forward in the submissions under specific headings may be found under different headings in this document based on the Chair’s assessment of their best placement for the purpose of the document.\nWhere specific wording proposals were received, they are indicated in italics for ease of reference. The inclusion of specific wording proposals does not imply that the Chair commends those proposals for delegations’ consideration.\nThe content of this document is without prejudice to the position of any delegation on any of the matters referred to therein. Further, the elements listed are not necessarily exhaustive and do not preclude consideration of matters not included in this document.\nThe Chair wishes to express his appreciation to the delegations that made available to him their suggestions, proposals and position papers.\nThe Chair notes that some areas would benefit from elaboration and others from a streamlining of proposals. To that end, the Chair encourages delegations to make concrete submissions and to engage in consultations.\n1 Included in the Chair’s overview of the second session of the Preparatory Committee, at http://www.un.org/depts/los/biodiversity/prepcom.htm 2 Available at http://www.un.org/depts/los/biodiversity/prepcom.htm.\nTable of content"
    }, {
      "heading" : "I. Preambular elements",
      "text" : ""
    }, {
      "heading" : "II. General elements",
      "text" : "A. Use of terms B. Scope / Application\n1. Geographical scope 2. Material scope 3. Personal scope\nC. Objective(s) D. Relationship to UNCLOS and other instruments\nIII. Conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction\nA. General principles and approaches B. International cooperation C. Marine genetic resources, including questions on the sharing of benefits\n1. Scope 2. Guiding principles and approaches 3. Access and benefit-sharing\n3.1. Access to and collection of marine genetic resources of areas beyond national jurisdiction 3.2. Sharing of benefits from the utilization of marine genetic resources 3.2.1. Objectives of benefit-sharing 3.2.2. Principles guiding benefit-sharing 3.2.3. Benefits 3.2.4. Benefit-sharing modalities\n3.3. Relationship to intellectual property rights 4. Monitoring of the utilization of marine genetic resources of areas beyond\nnational jurisdiction 5. Clearing-house and information sharing 6. Special requirements of SIDS\nD. Measures such as area-based management tools, including marine protected areas 1. Objectives of ABMTs, including MPAs 2. Guiding principles and approaches 3. Process for the establishment of ABMTs, including MPAs\n3.1. Identification of areas 3.2. Designation process\n3.2.1. Proposal 3.2.2. Consultation on and evaluation of the proposal 3.2.3. Designation\n4. Follow-up to the designation / implementation 5. Relationship to ABMTs, including MPAs, established prior to the\ninstrument and/or under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies\n6. Capacity-building and transfer of marine technology\n7. Monitoring and review E. Environmental impact assessments\n1. Obligation to conduct EIAs 2. Guiding principles and approaches 3. Activities for which an EIA is required 4. EIA process 5. Content of EIAs 6. EIAs for transboundary impacts 7. Strategic environmental impact assessments 8. Compatibility of EIA measures 9. Relationship to EIAs undertaken under relevant legal instruments and\nframeworks and relevant global, regional and sectoral bodies 10. Information dissemination / clearing-house mechanism 11. Capacity-building and transfer of marine technology 12. Monitoring and review\nF. Capacity building and transfer of marine technology 1. Objectives of capacity-building and transfer of marine technology 2. Scope of capacity building and technology transfer\n2.1 Capacity-building 2.2 Technology transfer\n3. Principles guiding capacity-building and transfer of marine technology 4. Types of and modalities for capacity-building and technology transfer 5. Repository / clearing-house mechanism 6. Funding 7. Monitoring, review and follow-up\nIV. Institutional arrangements A. Decision-making body/forum\n1. Global level 2. Regional level\nB. Subsidiary body/bodies 1. Global level 2. Regional level\nC. Secretariat V. Exchange of information / clearing-house mechanism VI. Financial resources and mechanism\nA. Funding mechanism B. Rehabilition / Contingency fund\nVII. Monitoring, review, compliance and enforcement VIII. Settlement of disputes IX. Non-parties X. Responsibility and liability XI. Review XII. Final elements\nI. PREAMBULAR ELEMENTS\n• “Desiring by this new instrument to develop an effective regime of conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through a fair and equitable regime of access to and sharing of benefits of marine genetic resources. The principle of common heritage of humankind will contribute to the realization of the said objective as, through the application of this principle, the interests and needs of humankind as a whole, especially those of developing countries will be fairly addressed and taken care of.”3\n• Broader contextual issues, e.g. sustainable development, the need for a comprehensive global regime or the link between climate change and oceans.4\n• Recognition of the importance of the ocean towards coping with the ill effects of climate change.5 • Description of the problem and reasons for action; reference to relevant international instruments and bodies such as the UN Fish Stocks Agreement (UNFSA), Regional Fisheries Management Organizations (RFMOs), the International Maritime Organization (IMO), and the International Seabed Authority (ISA); and recognition of key concerns and issues such as the importance of marine biodiversity for ocean health, productivity, and resilience, food security, and ecosystem services.6 • Reaffirmation that the conservation of marine biodiversity in marine areas beyond national jurisdiction is a common concern of humankind.7 • Some approaches and principles could also be set out in the preamble of the agreement.8\n3 G77&China 4 EU 5 Federated States of Micronesia 6 USA 7 IUCN 8 New Zealand\nII. GENERAL ELEMENTS\nA. USE OF TERMS9 10 • Definitions should be consistent with those contained in the United Nations Convention on the\nLaw of the Sea (UNCLOS).11 • Definitions, where possible, should be consistent with UNCLOS, UNFSA, and the Convention on\nBiological Diversity (CBD) (including its Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilisation to the CBD), and other relevant international instruments, adjusted for the marine biodiversity of areas beyond national jurisdiction (BBNJ) context.12\n• \"For the purpose of this Treaty, the following terms shall have the meanings hereunder assigned to them. These definitions are not intended to cover trade in commodities: […]\"13\n1) Areas beyond national jurisdiction\n• Areas beyond national jurisdiction: The high seas are all parts of the sea that are not included in the exclusive economic zone, in the territorial sea or in the internal waters of a State, or in the archipelagic waters of an archipelagic State, according to UNCLOS (article 86). The Area is the seabed and ocean floor and subsoil thereof, beyond the limits of national jurisdiction (UNCLOS, article 1).14 • “Areas beyond national jurisdiction” means the high seas and the Area, as defined in UNCLOS.15\n2) Biological diversity\n• “Biological diversity” means the variability among living organisms from all sources including, inter alia, terrestrial, marine and other aquatic ecosystems and the ecological complexes of which they are part; this includes diversity within species, between species and of ecosystems.16\n3) Ecosystem • \"Ecosystem\" means a dynamic complex of plant, animal and micro-organism communities\nand their non-living environment interacting as a functional unit.17\n9 EU suggested that definitions may be included under the respective parts of an international instrument, unless these terms were to be used in more than one part of the instrument 10 The USA indicated that a section on definitions and scope could include definitions of certain key terms used in the instrument, such as area-based management tools, marine protected areas, and marine genetic resources. It could also describe entities and areas to which the instrument applies. 11 Chair’s understanding on cross-cutting issues 12 Australia 13 Japan 14 CARICOM 15 EU 16 CARICOM 17 CARICOM\n4) Biological resources • \"Biological resources\" includes genetic resources, organisms or parts thereof, populations,\nor any other biotic component of ecosystems with actual or potential use or value for humanity.18\n5) (Marine) genetic resources • \"Genetic resources\" means genetic material of actual or potential value.19 • Marine genetic resources means any marine genetic material of plant, animal, or microbial\norigin of actual or potential value collected from the Area.20 • “Marine genetic resources” means any marine genetic material of plant, animal, microbial or\nother origin, containing functional units of heredity, being of actual or potential value.21 6) Genetic material\n• \"Genetic material\" means any material of plant, animal, microbial or other origin containing functional units of heredity (based on CBD, article 2).22\n• \"Genetic material\" means any material of plant origin, including reproductive and vegetative propagating material, containing functional units of heredity (based on International Treaty on Plant Genetic Resources for Food and Agriculture (ITPGRFA), article 2).23\n• “Genetic material: any material of plant, animal, or microbial origin containing functional units of heredity collected from the Area; it does not include materials made from material, such as derivatives, or information describing material, such as genetic sequence data”.24\n7) Derivatives • “Derivative” means a naturally occurring biochemical compound resulting from the genetic\nexpression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity (based on Nagoya Protocol, article 2).25\n8) Utilization of (marine) genetic resources\n• Utilization of genetic resources means to conduct research and development on the genetic and/or biochemical composition of genetic resources, including through the application of biotechnology as defined in article 2 of the CBD.26\n• “Utilization of marine genetic resources” means to conduct commercial research and development on the genetic and/or biochemical composition of genetic resources, including through the application of biotechnology.27\n18 CARICOM 19 CARICOM, Norway 20 Japan, USA 21 IUCN 22 CARICOM, Norway 23 CARICOM, Norway 24 Japan, USA 25 CARICOM 26 Japan 27 Norway\n• “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources, including through the application of biotechnology.28\n9) Sustainable use\n• Sustainable use means the use of components of marine biodiversity in a way and at a rate that does not lead to the long term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.29\n10) Bioprospecting30 31\n11) Marine scientific research32 33\n12) In situ collection • “In situ collection” means the collection of marine genetic material in ecosystems and\nnatural habitats in areas beyond national jurisdiction.34\n13) Area-based management tools • Area-based management tools (ABMTs) are tools designed and applicable in a specified area\nlocated beyond national jurisdiction with a view to achieving a defined objective (environmental conservation or/and resource management).35\n• A spatial management tool for a geographically defined area through which one or several sectors/activities are managed with the aim of achieving particular objectives and affording higher protection than the surrounding areas.36\n• ABMTs are regulations of human activity in a specified area, to achieve biodiversity conservation and/or resource management objectives.37\n• Sectoral ABMTs include measures adopted by a competent international organization to achieve biodiversity conservation objectives for a specific area.38 • Cross-sectoral ABMTs, including marine protected areas (MPAs) and marine spatial planning, are those tools that require cooperation and coordination across multiple organizations and bodies, may achieve broader objectives and respond to cumulative impacts.39 • “ABMTs include both sectoral and cross-sectoral measures that contribute to conservation and sustainable use of marine biodiversity. Examples of cross-sectoral ABMTs include marine\n28 IUCN. IUCN indicates that it believes that for benefit sharing to be meaningful, “genetic and/or biochemical composition” in this definition includes all the data/information described in the chart included in its submission (see section 5.6) as Category I as well as Category II with a periodic review for broadening the category of data/information to be part of benefit sharing. 29 CARICOM 30 CARICOM 31 Japan suggested that bioprospecting should not be defined in an international instrument. 32 CARICOM 33 Japan suggested that marine scientific research should not be defined in an international instrument. 34 Norway 35 G77&China 36 EU 37 Monaco 38 Monaco 39 Monaco\nspatial planning and marine protected areas. Examples of sectoral ABMTs include fisheries closures designated by Regional Fisheries Management Organisations (RFMOs), Particularly Sensitive Sea Areas (PSSAs) designated by the International Maritime Organization (IMO), or Areas of Particular Environmental Interest (APEIs/reference zones) designated by the International Seabed Authority (ISA).”40\n• Definitions of AMBTs might differ between existing instruments governing existing oceans management mechanisms, such as IMO, RFMO/As, regional seas conventions and ISA. However, there are also commonalities. Important to focus on the functions of ABMTs when deciding whether and how to define them. Need to be clear on what we want to achieve by defining these concepts and what will be the practical usage and implications of the definitions.41\n14) Marine Protected Areas\n• Definition of marine protected areas could distinguish them as a subcategory of ABMTs which have a primary stated objective of achieving long-term conservation of marine biodiversity and ecosystems.42\n• “A geographically defined area which is designated, regulated and managed to achieve specific conservation objectives” (CBD).43\n• The definition of MPAs in the implementing agreement should include at least a geographical notion, a function and a conservation objective. The definition of “protected area” provided in article 2 of the CBD can be a starting point which would need to be adapted, as appropriate, in order to specifically focus on marine areas beyond national jurisdiction.44 • The CBD defines a protected area as: \"A geographically defined area which is designated, regulated and managed to achieve specific conservation objectives.\" This definition can be a good starting point for drafting the concept of area based measures to protect and manage biodiversity in the high seas. Any definition of an MPA in the future instrument must be wide or flexible enough to encompass the high seas protected areas already created by RFMOs, so that they are fully recognised as MPAs under the instrument.45 • On the basis of the definition in Article 2 of the CBD, an MPA is a geographically defined marine area which is designated and regulated and managed to achieve specific conservation objectives.46\n• The Food and Agriculture Organization of the United Nations (FAO) considers an MPA \"any marine geographical area that is afforded greater protection than the surrounding waters for biodiversity conservation or fisheries management purposes.\" Thus, MPAs should not be limited to \"marine reserved areas\" or \"no take zones.\" The definition of MPAs in the new implementing agreement should clearly reflect these points.47\n40 WWF 41 Norway 42 New Zealand 43 G77&China 44 Monaco 45 Iceland 46 EU 47 Japan\n• The definition of MPAs could be based on the IUCN definition and should be broad enough to include different types of protected areas including no-take marine reserves. “A designated geographically defined marine area [in areas beyond national jurisdiction] where human activities are regulated, managed or prohibited in order to achieve specific conservation objectives including the long-term conservation and resilience of nature.”48 • Marine protected area: “A geographically defined area, in which human activities are regulated, managed or prohibited in order to achieve specific conservation objectives, including the long-term conservation of nature.”49 • Marine protected area means: “A defined area of the marine environment, including its associated flora, fauna, historical and cultural features, which has been reserved by legislation or other effective means, including custom, with the effect that its marine biodiversity enjoys a higher level of protection than its surroundings”. Besides the definition, the IUCN categorization of different types of (marine) protected areas should be recognized to guide the designation process and the development of appropriate management plans. As guidance may change over time in light of new scientific information, it is suggested that such guidance be included in an Annex to the implementing agreement that enables eventual amendments to be incorporated by decisions of a Conference of the Parties (COP).50\n15) Marine reserves51 • As long as the definition of MPAs under the new agreement clearly includes the option of\nareas where extractive and damaging human activities are prohibited (i.e. marine reserves), there is no specific need to have a separate legal definition of marine reserves.52\n16) Marine spatial planning\n• Marine spatial planning is a cross-sectoral area-based management tool that provides a framework for the orderly and sustainable use of the oceans as envisioned by UNCLOS with a view to balance demands for development with the need to protect the marine environment. Sectoral area-based management tools (e.g. fisheries closures, Particularly Sensitive Sea Area (PSSAs), Particularly Sensitive Sea Area (APEIs)), other cross-sectoral ABMTs (e.g. MPAs), strategic environmental assessments (SEAs) and environmental impact assessments (EIAs) are an integral part of this overarching planning approach. Marine spatial planning approaches should be ecosystem-based, adaptive and include all relevant stakeholders in the area under consideration.53\n17) Ecosystem-based management\n• “Ecosystem-based management” means an integrated approach to management that considers the entire ecosystem, including all stakeholders and their activities, and resulting stressors and pressures with direct or indirect effects on the ecosystem under consideration.\n48 Greenpeace 49 High Seas Alliance 50 WWF 51 Greenpeace 52 Greenpeace 53 WWF\nThe goal of ecosystem-based management is to maintain or rebuild an ecosystem to a healthy, productive and resilient condition, through, inter alia, the development and implementation of cross-sectoral ecosystem-level management plans”.54\n18) Environmental impact assessments\n• A process to evaluate the environmental impacts of activity to be carried out in areas beyond national jurisdiction, with an effect on areas within or beyond national jurisdiction, taking into account interrelated socioeconomic, cultural and human health impacts, both beneficial and adverse.55\n19) Transboundary environmental assessment56 57 20) Technology\n• Technology should not just refer to hard technology but also to all of its associated aspects - article 5(8), Annex III to UNCLOS refers technology to also mean “specialized equipment and technical know-how, including manuals, designs, operating instructions, training and technical advice and assistance, necessary to assemble, maintain and operate a viable system and the legal right to use these items for that purpose on a non-exclusive basis” - therefore encompassing the entire technological system as a whole. The United Nations Conference on Trade and Development draft International Code on the Transfer of Technology also supports this view by defining technology transfer more holistically. Article 22, paragraph 5(g), of the Nagoya Protocol additionally calls for infrastructure and enhancing technical capacity to make such transfer sustainable.58\n21) Biotechnology • “Biotechnology” means any technological application that uses marine biological systems,\nliving organisms or derivatives thereof, to make or modify products or processes for specific use.59\n22) Transfer of marine technology • The transfer of marine technology refers to the transfer of instruments, equipment, vessels,\nprocesses and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the oceans.60\n54 WWF 55 G77&China 56 CARICOM. 57 New Zealand indicated that it was not convinced at this stage that it is necessary to specifically define a transboundary EIA. 58 AOSIS 59 Norway 60 AOSIS\nB. SCOPE / APPLICATION61"
    }, {
      "heading" : "1) Geographical scope",
      "text" : "• The High Seas as well as the Area, respecting the provisions of UNCLOS.62 • High seas, i.e. the water column beyond national jurisdictions, as well as the Area, i.e. the\nseabed and subsoil beyond the limits of national jurisdiction.63 • Does not apply to national zones or continental shelves, including shelves beyond 200 nm.64 In\nsome areas an international water column will overlay the national continental shelf of a coastal State beyond 200 nautical miles. In these areas the implementing agreement will apply only to the water column and not to activities taking place on the continental shelf in the same area.65\n• Conservation, sustainable use and responsible management of all marine living organisms of areas beyond national jurisdiction, whether in the water column, the deep seabed and the subsoil thereof, or anywhere in between.66 • Areas not adequately addressed by existing international conventions.67 • Marine biodiversity of areas beyond national jurisdiction.68"
    }, {
      "heading" : "2) Material scope",
      "text" : "• All elements of the package specified in General Assembly resolution 69/292.69 • 2011 package. All activities that take place in areas beyond national jurisdiction and/or may have\nan impact on the marine biological biodiversity and resources of areas beyond national jurisdiction.70\n• Conservation, sustainable use and responsible management of all marine living organisms of areas beyond national jurisdiction.71\n• All activities taking place in or otherwise having impact in areas beyond national jurisdiction. However, where such activities are already managed or governed by an existing Agreement, then the instrument will apply relevant provisions of the existing Agreement mutatis mutandis.72\n• All existing and new activities and sectors impacting on marine biodiversity beyond national jurisdiction with respect to the elements identified in the “package”, while not undermining existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.73\n61 The USA indicated that a section on definitions and scope could include definitions of certain key terms used in the instrument, such as area-based management tools, marine protected areas, and marine genetic resources. It could also describe entities and areas to which the instrument applies. 62 Monaco 63 New Zealand 64 Norway 65 Norway 66 Federated States of Micronesia 67 Federated States of Micronesia 68 WWF 69 CARICOM 70 Monaco 71 Federated States of Micronesia 72 CARICOM 73 New Zealand\n• Activities not adequately addressed by existing international conventions, e.g., UNCLOS and CBD.74 • Activities carried out under the jurisdiction or control of a contracting party in areas beyond national jurisdiction.75 • Activities with the potential to have significant effects on or to cause damage to marine biodiversity or ecosystems in areas beyond national jurisdiction regardless of where these activities occur.76 • The implementing agreement could address activity indirectly by obliging the States parties to pursue the objectives of the agreement in all relevant bodies where they are party – for instance in the IMO, the ISA and RFMO/As. Possible elements for text could be: o “In implementing the Agreement, States Parties shall work together to actively engage\ncompetent international organisations and arrangements to take actions within their competence to contribute to the achievement of the objectives of this Agreement. Where a State Party considers that action is desirable in relation to a question falling within the competence of relevant international organisations or arrangements, it shall draw that question to the attention of the organisations or arrangement competent for that question. The Parties who are members of the organisation or arrangement in question shall cooperate within that organisation or arrangement in order to achieve an appropriate response.” 77\n• Fisheries management in areas beyond national jurisdiction should not form part of the BBNJ negotiations.78"
    }, {
      "heading" : "3) Personal scope",
      "text" : "• Participation in the instrument should extend to all States and other entities in like manner as\nthe participation in the UNFSA.79 • Agreement being open for signature, ratification and accession by all States and other entities\non the same basis as provided for in UNFSA (UNFSA articles 37-39).80\nC. OBJECTIVE(S)\n• Conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.81\n• Conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction.82\n• Conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction through the effective implementation of the relevant provisions of UNCLOS.83\n74 Federated States of Micronesia 75 WWF 76 WWF 77 Norway 78 Iceland 79 CARICOM 80 New Zealand 81 EU 82 USA 83 Chair’s understanding on cross cutting issues\n• A focused objective, along the lines of the article 2 objective of UNFSA, which is simple and concise, recognising the need to ensure the long-term conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction through effective implementation of the relevant provisions of the Convention. Incorporation of other concepts could be addressed in the context of a preamble, which accords with principles of treaty interpretation.84\n• The purpose of the implementing agreement should be \"the conservation and sustainable use of BBNJ.\" The purpose of the implementing agreement should be considered in reference to the following provision:\no Article 2 of UNFSA: \"The objective of this Agreement is to ensure the long-term conservation and sustainable use of straddling fish stocks and highly migratory fish stocks through effective implementation of the relevant provisions of the Convention\".85\n• Drawing on UNFSA article 2, the overall objective of the agreement could be phrased as follows: o “The objective of this Agreement is to ensure the long-term conservation and sustainable\nuse of marine biodiversity in areas beyond national jurisdiction through effective implementation of the relevant provisions of the Convention”. 86\n• A possible overall objective could be: o “To ensure the long term conservation and sustainable use of marine biodiversity beyond\nnational jurisdiction through effective implementation of the relevant provisions of the Convention.”87\n• “The objective of this Agreement to be pursued in accordance with its provisions is to ensure the long-term conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction through the effective operationalization of ecosystem-based integrated oceans management and through the effective implementation of the relevant provisions of the Convention and other relevant instruments.”88 • Ensure the long-term conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.89\n• Conservation and sustainable use of biological diversity of areas beyond national jurisdiction to ensure its long-term sustainability for the benefit of the humankind.90\n• Ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction in compliance with the purpose and objectives of UNCLOS.91 • Restatement of the objective of UNCLOS to protect and preserve the marine environment.92 • Furthering of regional cooperation and regional cooperative mechanisms, since this will be the\nmain vehicle for ensuring long-term conservation and sustainable use of marine biodiversity.93\n84 Australia 85 Japan 86 Norway 87 New Zealand. New Zealand indicated that it also supports supplementary objectives for each of the four main aspects of the implementing agreement (i.e. marine genetic resources and the sharing of benefits; area-based management including marine protected areas; environmental impact assessments; and capacity building and transfer of marine technology). 88 WWF 89 Monaco 90 Fiji 91 CARICOM 92 CARICOM 93 Norway\n• With respect to utilisation of biological diversity in areas beyond national jurisdiction, States should take measures to prevent or eliminate excess capacity and should ensure that levels of effort by entities involved are commensurate with the sustainable use of biological diversity as a means of ensuring the effectiveness of conservation and sustainable management measures.94\nD. RELATIONSHIP TO UNCLOS AND OTHER INSTRUMENTS\n• The instrument should not undermine existing relevant legal instruments and frameworks and\nrelevant global, regional and sectoral bodies.95 • Guidance can be drawn from existing instruments, in particular UNFSA, when addressing the\nrelationship of the instrument with UNCLOS.96 • Provision analogous to that of article 4 of UNFSA providing that nothing in the agreement shall\naffect the rights, obligations or jurisdiction of States under the Convention. The agreement shall be interpreted and applied in a manner consistent with the Convention.97\n• The relationship between UNCLOS and the implementing agreement should be considered in reference to the relevant provision of UNFSA.\no Article 4 of UNFSA: “Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention.”98\n• With respect to the relationship of the new implementing agreement with UNCLOS, include a provision similar to article 4 of UNFSA.99 • Articulation of the relationship between the implementing agreement and UNCLOS, which establishes, similar to article 4 of UNFSA, that nothing in the implementing agreement will prejudice the rights, jurisdiction and duties of States under UNCLOS, and that the implementing agreement should be interpreted and applied consistent with UNCLOS, UNFSA and the Part XI Agreement.100\n• Nothing in the new instrument shall prejudice the rights, jurisdiction and duties of States under UNCLOS. The new instrument shall be interpreted and applied in the context of and in a manner consistent with UNCLOS.101\n• Provide that nothing in the instrument prejudices the rights, jurisdiction and duties of States under UNCLOS, and that the instrument is to be interpreted and applied in the context of and in a manner consistent with the Convention.102 • “Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention.”103\n94 Fiji 95 Chair’s understanding on cross-cutting issues 96 Chair’s understanding on cross-cutting issues 97 EU 98 Japan 99 New Zealand 100 Australia 101 G77&China 102 USA 103 Monaco, Norway\n• The agreement must be interpreted and applied in a manner that does not undermine, is consistent with, or is in magnification of, the 1982 UNCLOS and its related instruments.104 • Affirmation that the provisions of the instrument do not apply to sovereign immune vessels (in line with article 236 of UNCLOS).105 • Affirmation that matters not regulated by UNCLOS or this instrument continue to be governed by the rules and principles of general international law.106\n• In resolution 69/292, the UN General Assembly stated that the BBNJ process “should not undermine existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies”. Accordingly, a without-prejudice-clause would assist in achieving this purpose.107 • There is value in global standard-setting, via the implementing agreement, that catalyses Parties to act at a regional level without undermining existing regional and sectoral efforts, and in keeping with resolution 69/292.108 • The implementing agreement and its provisions should not undermine existing relevant instruments, frameworks, processes, and relevant international, regional and sectoral bodies nor duplicate and dictate measures to such existing bodies.109 • The meaning of paragraph 3 of resolution 69/292 is that the process should not undermine, or reduce, the effectiveness of existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.110\n• Consider including a provision in the implementing agreement stating explicitly that the implementing agreement should not affect the competence of mechanisms managing activities such as shipping and fisheries:\no The Agreement shall not affect the competence of relevant international organisations and arrangements within their areas of competence.111\n• Consider including in the implementing agreement provisions stating explicitly what role or function the implementing agreement should not have in relation to activities in areas beyond national jurisdiction. The role of the implementing agreement would rather be to contribute to a holistic, ecosystem based and cross sectoral approach to oceans management through common guidelines and strengthened coordination and cooperation. The OSPAR Convention provides an example of such an approach. Annex V to the OSPAR Convention spells out OSPAR’s general biodiversity responsibility, while article 4 explicitly states that OSPAR will not deal with direct management of fisheries and not manage shipping.112\n104 Fiji 105 USA 106 USA 107 EU 108 Australia 109 Monaco 110 High Seas Alliance 111 Norway 112 Norway"
    }, {
      "heading" : "III. CONSERVATION AND SUSTAINABLE USE OF MARINE",
      "text" : "BIODIVERSITY OF AREAS BEYOND NATIONAL JURISDICTION\nA. GENERAL PRINCIPLES AND APPROACHES113\n• A distinction should be drawn between principles and approaches.114 • Draw on article 5 of the UNFSA as a starting point.115 • Some of the principles and approaches relate to governance and process issues, e.g.\naccountability and transparency, and others relate to the manner in which marine biodiversity should be conserved and sustainably used under the new agreement, reflecting international best practice, e.g. precautionary approach, ecosystem approach, decisions based on best available scientific information. In relation to the latter category of principles and approaches, include a specific article in the new implementing agreement that sets out general approaches and principles to be applied when giving effect to the agreement, similar to article 5 of UNFSA. Some approaches and principles may benefit from further elaboration in an article of their own, similar to article 6 of UNFSA (Application of the Precautionary Approach).116\n• The implementing agreement should provide a common direction to the management in relevant international mechanisms by outlining general principles that the States parties should be obliged to pursue as members of relevant bodies. Articles 5 and 6 of UNFSA contain elements of how such an approach could be formulated in an agreement.117 • Any definitions and/or interpretation of guiding approaches and principles should be consistent with those already agreed under UNCLOS, UNFSA, CBD and other relevant international instruments.118\n• See the document entitled “Governance Principles Relevant to Marine Biodiversity in Areas Beyond National Jurisdiction” available on the DOALOS website: http://www.un.org/depts/los/biodiversity/prepcom_files/greenpeace.pdf.119\n• The following were raised: o Recognition of need for a comprehensive global regime to better address the\nconservation and sustainable use of marine biological diversity of areas beyond national jurisdiction 120\no Respect for the balance of rights, obligations and interests enshrined in UNCLOS121\n113 Different ways of referring to approaches and principles were suggested by delegations: 1) explicit reference to these approaches and principles in the instrument [EU, New Zealand, Norway] (in the preamble of the instrument, in a standalone article, or some approaches and principles may benefit from further elaboration in an article of their own, similar to Article 6 of UNFSA); 2) reflecting these approaches and principles in the content of individual provisions of the instrument by making them operational [EU]. 114 Chair’s understanding on cross-cutting issues 115 Australia, New Zealand, Norway 116 New Zealand 117 Norway 118 New Zealand 119 High Seas Alliance 120 New Zealand 121 Chair’s understanding on cross-cutting issues\no Respect for the freedoms, rights, duties and obligations of States as enshrined in UNCLOS122 o Incorporation of, and non-derogation from, the relevant principles enshrined in UNCLOS123 o Common heritage of mankind124 o Respect for the law of the sea125 o No undermining of existing relevant legal instruments and frameworks and relevant\nglobal, regional and sectoral bodies126 o Recognition of existing relevant legal instruments and frameworks and relevant global,\nregional and sectoral bodies (in particular UNCLOS, UNFSA, RFMO/As, IMO, ISA, and regional seas conventions) 127\no Due regard for the rights of others128 o Respect for the rights of coastal States over all areas under their national jurisdiction,\nincluding their continental shelves beyond 200 nautical miles where applicable129 o Respect for the sovereignty and territorial integrity of coastal States130 o Adjacency131 o Recognition of the role of adjacent coastal States as well as other States132 o International cooperation and coordination133 o Duty to cooperate134 o Enhanced cooperation and coordination between and among States and organizations\nto conserve and sustainably use marine biodiversity in areas beyond national jurisdiction 135\no Protection and preservation of the marine environment and its biodiversity, including for the benefit of future generations136 o Duty not to transform one type of pollution into another137 o Use of biodiversity of areas beyond national jurisdiction for peaceful purposes only138 o Integrated approach139 o Ecosystem approach140"
    }, {
      "heading" : "122 EU",
      "text" : "123 Chair’s understanding on cross-cutting issues 124 G77&China, AOSIS, CARICOM 125 Chair’s understanding on cross-cutting issues 126 Chair’s understanding on cross-cutting issues 127 New Zealand 128 Chair’s understanding on cross-cutting issues 129 Chair’s understanding on cross-cutting issues 130 Chair’s understanding on cross-cutting issues 131 PSIDS 132 New Zealand 133 Chair’s understanding on cross-cutting issues, EU, WWF 134 Chair’s understanding on cross-cutting issues 135 New Zealand 136 Chair’s understanding on cross-cutting issues, EU 137 Chair’s understanding on cross-cutting issues 138 Chair’s understanding on cross-cutting issues 139 CARICOM 140 Chair’s understanding on cross-cutting issues, CARICOM, EU, Australia, Canada, New Zealand, Norway, WWF. WWF indicated that it recommends that an Annex to the implementing agreement (forming an integral part of the agreement) be adopted guiding the implementation of ecosystem-based management in the same fashion as Annex II to UNFSA guides the operationalization of the precautionary approach to fisheries.\no Science-based approach141 o Use of the best available scientific information142 o Public availability of information143 o Public participation144 o Stakeholder involvement145 o Good governance146 o Transparency147 o Transparent and open decision-making processes148 o Decision-making utilising traditional knowledge149 o Accountability150 o Equity151 o Intra- and inter-generational equity152 o Capacity-building and technology transfer153 o Environmentally sound techniques and methods of operation in order to prevent or limit\ndamage to biological diversity154 o Sustainable use of marine biodiversity155 o Precautionary principle/approach156 o Risk-based approach157 o Polluter-pays principle158 o Special circumstances/case of small islands developing States (SIDS), including the\navoidance of any disproportionate burden to SIDS and least developed countries159 o Avoidance of disproportionate burden160 o Adaptive management161 o Ability to address cumulative impacts162 o Traceability163 o Flexibility164\n141 Chair’s understanding on cross-cutting issues, CARICOM, EU 142 Chair’s understanding on cross-cutting issues, PSIDS, Australia, Canada, New Zealand 143 Chair’s understanding on cross-cutting issues, EU 144 Chair’s understanding on cross-cutting issues 145 New Zealand 146 Chair’s understanding on cross-cutting issues 147 Chair’s understanding on cross-cutting issues, CARICOM, PSIDS, Australia, New Zealand, WWF 148 EU, WWF 149 Australia 150 Chair’s understanding on cross-cutting issues, CARICOM 151 CARICOM, PSIDS 152 Chair’s understanding on cross-cutting issues 153 Chair’s understanding on cross-cutting issues 154 Norway 155 EU 156 EU, Norway, High Seas Alliance, WWF / CARICOM, PSIDS, Australia, Canada, New Zealand. WWF suggested the following wording: “Where there are threats of significant adverse impacts or damage, lack of full scientific certainty shall not be used as a reason for postponing measures to prevent or mitigate such a threat or environmental degradation”. 157 Canada 158 CARICOM, EU, PSIDS, WWF 159 AOSIS, CARICOM, PSIDS 160 PSIDS 161 CARICOM, PSIDS, New Zealand 162 New Zealand 163 PSIDS\no Conservation of biodiversity as a common concern of humankind165 • Measures, whether at sub-regional, regional, or global levels, should be based on the best\nscience available and be designed to ensure the long-term sustainability of biological diversity and biological resources at levels which promote the objective of their conservation and sustainable use and maintain, without compromise by short term considerations, their availability for present and future generations.166\nB. INTERNATIONAL COOPERATION167\n• Assist with coordinating efforts, provide guidance, and facilitate cooperation and\ncommunication between the relevant organizations and bodies.168 • States have a duty to cooperate directly or through appropriate sub regional, regional or global\nmechanisms, taking into account the specific characteristics of the sub region or region (see UNFSA article 8.1).169\n• States and all those engaged in management of biological diversity should, for areas under the agreement, adopt harmonised measures for the long-term conservation and sustainable use of biological diversity.170 • Take into account and complement existing instruments, frameworks, processes and bodies, as well as strengthen and enhance coherence, international coordination, cooperation and consultation.171 • The agreement (and any subsidiary documents developed under it) would provide guidance and recommendations to States, including through existing global, sectoral or regional organizations involved in the conservation and sustainable use of marine biodiversity beyond national jurisdiction in the form of goals, procedures, criteria, standards and guidelines.172\n• For the purpose of attaining the objectives of the implementing agreement through better cooperation and coordination with relevant international organizations and in order to bolster coherence and complementarity of action among them, the implementing agreement should envisage a possibility for participation of and/or cooperation with these organizations, within their respective mandates, in practical arrangements under the implementing agreement.173\n• Implementation to be the responsibility of States themselves, particularly through regional and sectoral organizations, where these exist, on the basis of clearly set global objectives, timeframes for their implementation and reporting requirements. In this respect the implementing agreement could draw inspiration from Part III of UNFSA.174"
    }, {
      "heading" : "164 PSIDS",
      "text" : "165 WWF 166 Fiji 167 See also section on institutional arrangements. 168 Canada 169 Norway 170 Fiji 171 Monaco 172 New Zealand 173 EU 174 New Zealand\n• Promote further cooperation and coordination between States and regional and sectoral bodies. This will promote coherence and consistency between existing bodies and bring about a greater understanding of/ability to address cumulative impacts.175\n• Need to establish new formal or informal regional cooperation mechanisms to enable more effective cooperation and coordination between existing bodies in the delivery of the objectives of the new agreement.176\n• Strengthen and develop regional cooperative mechanisms, particularly regional seas conventions building on UNFSA Part III.177\n• The model from the North-East Atlantic with regard to the collective arrangement between OSPAR, the regional environmental organization and the North East Atlantic Fisheries Commission, RFMOs, could represent an example, where institutions co-operate, coordinate their work and share information regarding their activities before taking decisions that affect their subject matter.178 • The implementing agreement could address activities indirectly by obliging the States parties to pursue the objectives of the implementing agreement in all relevant bodies where they are party – for instance in the IMO, the ISA and the RFMO/As. Possible elements for text could be:\no “In implementing the Agreement, States Parties shall work together to actively engage competent international organisations and arrangements to take actions within their competence to contribute to the achievement of the objectives of this Agreement. Where a State Party considers that action is desirable in relation to a question falling within the competence of relevant international organisations or arrangements, it shall draw that question to the attention of the organisations or arrangement competent for that question. The Parties who are members of the organisation or arrangement in question shall cooperate within that organisation or arrangement in order to achieve an appropriate response.” 179\n• Encourage and strengthen cooperation and coordination between competent mechanisms. Article 8.6 of UNFSA is a relevant example to consider in this regard:\no Any State proposing that action be taken by an intergovernmental organization having competence with respect to marine biodiversity shall, where such action could have a significant effect on conservation and management measures already established by a competent sectoral or regional organisation or arrangement, consult through that organisation or arrangement with its members or participants. To the extent practicable, such consultation should take place prior to the submission of the proposal to the intergovernmental organisation.180\n• Create an incentive for existing organizations to improve their performance, and where necessary, expand their mandates, through their implementation of the global standards and guidelines reflected in the implementing agreement (article 13 UNFSA refers).181 • Where there is no body with a mandate for the conservation or sustainable use of marine biodiversity in a particular sector or geographic area of areas beyond national jurisdiction, or in\n175 New Zealand 176 New Zealand 177 Norway 178 Iceland 179 Norway 180 Norway 181 New Zealand\ncases where there are a number of bodies but no effective coordination mechanism, encourage the establishment of a relevant body or effective coordination mechanism within a specific timeframe (article 8(5) UNFSA refers).182\n• States, in possessing the freedoms entailed under the Convention, should collaborate with a view to establishing regional organizations, or a council of organizations, with a mandate to administer and coordinate the various activities to ensure conservation and sustainable use.183\n• Where any interest or activity exists, States Parties, particularly adjacent States, should cooperate to ensure effective conservation and sustainable use of biological diversity. This should be achieved, where appropriate, through the establishment of a subregional or regional organization or arrangement.184\n• A subregional or regional organization or arrangement should include representatives of States in whose jurisdictions the biological resources in areas under the agreement are adjacent to.185\n• Where a subregional or regional organization or arrangement exists and has the competence to establish conservation and sustainable use measures, States Parties to the agreement, should be required to become a member of such organization in order to effectively cooperate in such organization or arrangement, and actively participate in its work.186 • A State Party which is not a member of a subregional or regional organization or arrangement or is not a participant in a subregional or regional organization or arrangement should nevertheless cooperate, in accordance with relevant international agreements and international law, in the conservation and management of the relevant fisheries resources by giving effect to any conservation and management measures adopted by such organization or arrangement.187\n• The new agreement should help enhance collaboration and, in some ways, also accountability of regional and sectoral bodies, in line with modern principles of good governance. The new agreement cannot impose measures on other bodies or non-Parties. Ultimately however, regional and global bodies are made of Member States, some of which will be Parties to the new agreement and bound by it, and others will be non-Parties. The latter are obliged under international law to cooperate in good faith for the protection and preservation of the marine environment, and therefore to ensure that their activities do not undermine the effectiveness of the new agreement’s conservation measures.188\nC. MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF\nBENEFITS"
    }, {
      "heading" : "1. Scope",
      "text" : "• Establish effective regulation on the conservation, sustainable use and responsible management of all marine living organisms of areas beyond national jurisdiction, whether in the water column, the deep seabed and the subsoil thereof, or anywhere in between.189\n182 New Zealand 183 Fiji 184 Fiji 185 Fiji 186 Fiji 187 Fiji 188 Greenpeace 189 Federated States of Micronesia\n• “Marine genetic resources of the area beyond the outer limits of the continental shelf beyond 200nm or of the area beyond national jurisdiction including waters superjacent to the seabed and of the ocean floor and of the subsoil thereof”190 • Only applies to marine genetic resources in the Area and collected in situ.191 • For purposes of benefits, the geographical scope of marine genetic resources in an implementing\nagreement would be for marine genetic resources obtained or derived from and existing in both the Area and the high seas.192\n• Implementing agreement should not regulate the management of fish stocks and fisheries. On the other hand, the future instrument should cover fish and other biological resources used for the research on their genetic properties.193 • A distinction should be made between the use of fish for their genetic properties, and the use of fish as a commodity. The former could be addressed in the same manner as other marine genetic resources under any new BBNJ agreement, while the latter is already effectively managed under existing regimes, such as RFMOs, and should not be considered marine genetic resources for the purposes of this new agreement.194\n• Apply only to marine genetic resources used for their genetic properties, and not to organisms when used as a commodity.195\n• A distinction should be made between fish used as a commodity and fish valued for their genetic properties.196\n• Fish as part of marine biodiversity is relevant to an international legally binding instrument to the extent necessary to extract genetic resources; however, due care must be exercised to ensure that an international legally binding instrument does not undermine existing fishery regulations, such as measures implemented by RFMOs.197\n• Decisions will need to be made whether it is practicable and/or desirable to draw distinctions between benthic formations and organisms in the Area and fishes swimming in the high seas.198\n• The BBNJ instrument should cover both in situ marine genetic resources and ex situ samples of marine genetic resources.199 • Marine genetic resources could include both those that are in situ and ex situ. Including ex situ samples could be included in addition to in situ samples. An implementing agreement could include a requirement for a set of procedures to be established for collection, transportation and storage (or a minimum metadata i.e. collection location, depth, temperature, etc.) which will promote a global standardization of procedures that would benefit all for a better global coordination, cooperation and collaboration.200 • Fruitless given the sphere of the unknown that the new instrument employ the approach of listing particular marine genetic resources that would be covered by its provisions. A listing approach in the new instrument could overly restrict the marine genetic resources subject to\n190 Bangladesh 191 USA 192 IUCN 193 EU 194 Canada 195 USA 196 IUCN 197 Federated States of Micronesia 198 Jamaica 199 CARICOM 200 IUCN\naccess and benefit sharing, and is not appropriate in light of the fact that the discovery of marine genetic resources is still expanding.201\n• Be as comprehensive as possible to include derivatives. Derivatives being the result of the utilization of a genetic resource through human activity, such as research and development, regulatory framework on derivatives must be such as would foster rather than slow down research and development without losing sight of the main principle behind equitable sharing of benefits.202"
    }, {
      "heading" : "2. Guiding principles and approaches",
      "text" : "• Guiding principles and approaches constitute a cross-cutting issue.203 • The rights of coastal States over their continental shelf should be respected.204 • The principle of common heritage of mankind must underpin the new regime governing marine\ngenetic resources of areas beyond national jurisdiction. Given its crosscutting nature, the principle should be at the core of the new instrument. The principle of the common heritage of mankind provides the legal foundation for a fair and equitable regime of conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including the access and sharing of benefit of marine genetic resources. Among the elements of the principle of common heritage of mankind that are critical to a fair and equitable regime for the conservation and sustainable use of marine biological diversity, of which marine genetic resources are part, include the following:\no since the objective of the new instrument is to conserve and sustainably use marine biological diversity, this implies the need to carry out activities pertaining to that objective for the benefit of mankind as a whole, irrespective of their geographical location, and taking into particular consideration the interests and needs of the developing countries (regardless of sub-categorization of countries under ‘developing countries’); o no claim or exercise of sovereignty or sovereign rights of the areas beyond national jurisdiction nor any appropriation shall be recognized; o use of areas beyond national jurisdiction and their resources by all States shall be exclusively for peaceful purposes; o the benefits shall be equitably shared; o in addition, this implies that the activities regarding the exploration, exploitation of the\nresources in the said areas should be governed by an international regime.205 • Marine genetic resources whether in the Area or in the water column beyond the exclusive\neconomic zone are subject to certain core principles that form the basis of the common heritage of mankind concept as reflected in customary international law, requiring:\no peaceful use; o non-appropriation;\n201 Jamaica 202 Federated States of Micronesia 203 Chair’s understanding on marine genetic resources, including questions on the sharing of benefits 204 Chair’s understanding on marine genetic resources, including questions on the sharing of benefits 205 G77&China\no an international regime to govern the management and conservation of resources for future generations and an equitable sharing of benefits.206\n• The common heritage of mankind principle of article 136 of UNCLOS, applies to mineral resources, at or beneath the sea-bed, as defined in article 133, and is not applicable to renewable, biological resources on the seabed or in the water column beyond national jurisdictions. The principle of the freedom of the high seas which is enshrined in article 87 of UNCLOS seems more suitable in regard to marine genetic resources. Given that neither of the aforementioned principles seem to be directly applicable, a practical, possibly hybrid, definition and solution needs to be found.207\n• The principle of freedom of the high seas should be applied to marine genetic resources in areas beyond national jurisdiction. An implementing agreement must include a clear provision to this effect, to the extent that the views are expressed that the principle of common heritage of mankind should apply to marine genetic resources in areas beyond national jurisdiction in the new implementing agreement. No inclusion of provisions in the new implementing agreement which could be interpreted as meaning that marine genetic resources in areas beyond national jurisdiction are recognized as common heritage of mankind.208\n• Principle of adjacency in the sense that high sea pockets created by adjacent exclusive economic zones deserve special attention. Coastal States have greater opportunity, and should be allowed greater role, in conserving, managing, and regulating access to the resources of those high sea pocket areas.209 • A new regime should ensure: o legal certainty, clarity and transparency; o free access and encouragement of research, innovation and commercial development; o sustainable collection of genetic material; o environmentally sound techniques and methods of operation; o a general duty of care; o fair and non-arbitrary rules and procedures for benefit sharing; o simple, expedient and cost-effective procedures and mechanisms.210\n• Common concern of humankind is a principle that could be applied to access and benefit sharing of marine genetic resources in areas beyond national jurisdiction since the focus of an implementing agreement is on the sustainable use of the marine genetic resources and utilization of the shared benefits for conservation of marine biodiversity in areas beyond national jurisdiction.211"
    }, {
      "heading" : "3. Access and benefit-sharing",
      "text" : "• A workable regime should cover access to marine genetic resources and establish benefit\nsharing rules.212\n206 CARICOM, Jamaica 207 Iceland 208 Japan 209 Federated States of Micronesia 210 Norway 211 IUCN 212 Australia\n• There are four existing access and benefit-sharing models that may be considered in developing an access and benefit-sharing regime for marine genetic resources in areas beyond national jurisdiction – for example:\no The provisions in UNCLOS relating to marine scientific research; o The CBD and Nagoya Protocol; o The ITPGRFA; and o The Antarctic Treaty System.\nAlthough none of these instruments can be transplanted, on their own, to access and benefitsharing in the areas beyond national jurisdiction, they provide useful guidance on elements to be addressed in an access and benefit sharing regime for marine genetic resources in areas beyond national jurisdiction.213\n• For an access and benefit-sharing regime to work, it must be supported by a firm commitment of States Parties towards sharing of access benefits in a manner that gives tangible consideration to the needs and interests of developing States. Exploitation of marine genetic resources poses environmental threats and many of these threats are not fully understood with present technology. The interests of fairness and equity lean heavily towards sharing of the benefits from access to marine genetic resources in light of mutual risks from the environmental and ecological hazards arising from the exploitation of these resources.214\n• A regime for access and benefit-sharing could include the following elements: o ensure free access to genetic material from areas beyond national jurisdiction; o obligations for flag States to carry out the collection of marine genetic resources in a\nway that does not harm the ecosystem and to use environmentally sound techniques and methods of operation;\no in marine protected areas environmental protection measures may be stricter if needed; o establish an access and benefit-sharing clearing house modelled on the Nagoya Protocol\narticle 14; o include an obligation for the flag State to report on accessed marine genetic resources\nfrom areas beyond national jurisdiction to the clearing house after the material has been deposited. A sample could also be provided to a public collection;\no establish research programmes on marine research that can support the conservation and management of areas beyond national jurisdiction with the participation of developing countries inspired by article 16 of the ITPGRFA. The programme could be linked to existing national research institutions.215\n• Consider developing a sui generis regime that is practical, workable, and will address the views and concerns expressed by all sides.216"
    }, {
      "heading" : "3.1 Access to and collection of marine genetic resources of areas beyond national jurisdiction",
      "text" : "• Importance of the access to marine genetic resources. Discuss about the different forms of access to marine genetic resources which would make their sharing of benefit most effective and\n213 CARICOM, Jamaica 214 Federated States of Micronesia 215 Norway 216 Canada\nresponsive to the protection and preservation of marine environment, and the needs and interests regarding marine scientific research as well as the development opportunities of the developing countries, including future generations. Bearing in mind that any access within the scope of the new instrument will not hamper marine scientific research, there is interest to include a provision on access to marine genetic resources.217\n• In situ access to marine genetic resources in areas beyond national jurisdiction should be based on, in particular, the following principles:\no access to marine genetic resources should remain free, in line with UNCLOS provisions concerning marine scientific research in areas beyond national jurisdiction; o the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction, in line with applicable UNCLOS provisions; o rights and obligations of coastal States over the resources in the maritime zones within their jurisdiction, as provided for in UNCLOS, should be respected.218\n• The relationship between Part XIII of UNCLOS, which covers the freedom of marine scientific research, and a scheme governing the extraction of marine genetic resources will need to be considered and addressed by the Prep Com. Ensure the UNCLOS regime for marine scientific research is respected and upheld for the extraction of marine genetic resources, whilst a fair and equitable regime is established for the sharing of benefits from the use of marine genetic resources sourced from areas beyond national jurisdiction.219\n• This section could set out guidance for utilization of marine genetic resources from areas beyond national jurisdiction. It would reaffirm that the instrument would not hinder access to marine genetic resources or research and development.220\n• Draw from the principles contained in the Nagoya Protocol with respect to knowledge associated with genetic resources and \"prior consent\" involving indigenous and local communities.221\n• The issue of whether a version of prior informed consent and mutually agreed terms will appear in the new instrument is to be considered in the context of how these elements form the basis of access under the Nagoya Protocol.222\n• Ensure free access to genetic material from areas beyond national jurisdiction. Favour a “light” access regime. This could for instance be done by establishing a clearing house for marine genetic resources which could be integrated in DOALOS. Such a regime could include an obligation on the flag State to register information on accessed genetic material with the clearing house which in turn would make the information publicly available. A fully-fledged access-regime with applications, permits and contracts by \"a marine genetic resources steward of the areas beyond national jurisdiction\" on the one hand and the flag State on the other, similar to the regime for mineral resources in the Area, will be costly and cumbersome. It would potentially hinder research and development and thereby also conservation. As opposed to harvest of commodities, utilisation of genetic material does, as a rule, depend on only small amounts of biological material. This is mostly unproblematic in terms of in situ conservation of\n217 G77&China 218 EU 219 Australia 220 USA 221 Federated States of Micronesia 222 Jamaica\nbiological material as long as the collection is made with due care to the environment and with the use of environmentally sound techniques and methods of operation. Thus, one does not need a strict regime for access to marine genetic resources subject to prior informed consent in order to prevent environmental degradation of ecosystems. Overview and control and tracking of the utilisation of the marine genetic resources in order to share the benefits of the utilisation should be pursued by other mechanisms than a permit system.223\n• Specific obligations on capacity building and transfer of marine technology can be built into the conditions for access. This example is drawn from the ISA model whereby provisions on capacity building are included as conditions for the issuance of exploration licenses.224\n• To promote the involvement of users from developing countries, access to marine genetic resources from areas beyond national jurisdiction could come with the condition of making the material and/or genetic information publicly available in open source databases, biorepositories and/or biobanks, thus contributing to the already existing common pools of genetic resources.225"
    }, {
      "heading" : "3.2 Sharing of benefits from the utilization of marine genetic resources",
      "text" : "• This section could describe a benefit-sharing regime, if one is needed. It could include the\nfollowing: o circumstances under which benefit-sharing would be encouraged; o types of benefit-sharing that would be encouraged (e.g., benefits focused on capacity\nbuilding and conservation).226\n3.2.1 Objectives\n• Benefit-sharing should/should also/could contribute to conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction.227\n• A pragmatic, sui generis regime for the sharing of benefits from marine genetic resources could support the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction.228\n• Benefit sharing should contribute to the broad objectives of the implementing agreement, such as through activities and projects that assist in conservation and sustainable use of marine biodiversity.229\n• Benefit-sharing should be beneficial to current and future generations, build capacity to access marine genetic resources of areas beyond national jurisdiction, and not be detrimental to research and development.230\n• Facilitate and encourage the equitable sharing of benefits from the collection of marine genetic resources while encouraging and not creating disincentives for marine scientific research, including research into and development of marine genetic resources.231\n223 Norway 224 Fiji 225 IUCN 226 USA 227 Chair’s understanding on marine genetic resources, including questions on the sharing of benefits 228 New Zealand 229 Australia 230 Chair’s understanding on marine genetic resources, including questions on the sharing of benefits 231 New Zealand\n3.2.2 Principles guiding benefit-sharing\n• An appropriate regime would need to balance the interests of participating States and other\nentities engaged in the access and use of marine genetic resources.232 • Benefit-sharing of marine genetic resources should be fair and equitable on the basis of the\nprinciple of common heritage of mankind.233 • Benefit-sharing should be conducive to the conservation and sustainable use of marine\nbiodiversity in areas beyond national jurisdiction, marine scientific research conducted in accordance with UNCLOS, as well as to the promotion of knowledge generation and innovation.234\n• Any benefit-sharing regime that may arise from the use of marine genetic resources in areas beyond national jurisdiction should not negatively impact States’ rights to conduct marine scientific research consistent with the regime under UNCLOS.235\n• Some examples of principles governing a sharing of benefit regime are as follows: o due consideration accorded to SIDS; o impact upon marine ecology and neighboring zones including those under national\njurisdiction; o differentiated severity of impact upon adjacent States Parties; o cost of remediation and anti-pollution measures; o increase scientific knowledge on conservation of biodiversity; o benefits from humane use of derivatives; and o not promote or allow the use of derivatives towards destruction or impairment of\nhuman life or towards non-peaceful purpose.236"
    }, {
      "heading" : "3.2.3 Benefits",
      "text" : "• Benefits should be both monetary and non-monetary.237 • Address the issue of monetary benefits.238 • Marine genetic resources can bring about monetary benefits and, consequently, discuss the\ndifferent modalities of monetary benefits which may include, but would not be limited to those mentioned in the Annex of the Nagoya Protocol as well as the conditions triggering the monetary benefits.239\n• Monetary benefits may include: o payments (i.e. up-front, milestone or royalties); o fees (access, license or special); o research funding; o joint intellectual property rights ownership; and\n232 Australia 233 G77&China 234 EU 235 Canada 236 Federated States of Micronesia 237 G77&China 238 Jamaica 239 G77&China\no patents.240 • Benefit-sharing for non-monetary benefits.241 • The common heritage of mankind principle does not apply to marine genetic resources. Non-\nmonetary benefits therefore seem more appropriate in this regard.242 • Primarily concentrate on non-monetary benefits. The point of departure with regard to types of\nnon-monetary benefit sharing are provisions contained in Part XIII (‘Marine Scientific Research’) and Part XIV UNCLOS (‘Development and Transfer of Marine Technology’). Also draw on the indicative list of non-monetary benefits provided for in the Nagoya Protocol.243\n• UNCLOS provisions related to marine scientific research already foresee different forms of nonmonetary benefit-sharing, such as:\no promoting international cooperation in marine scientific research (article 242 UNCLOS); o making knowledge resulting from marine scientific research available by publication and\ndissemination (article 244 para. 1 UNCLOS); o promoting data and information flow and the transfer of knowledge (article 244 para. 2\nUNCLOS). In this regard the new UNCLOS implementing agreement could provide for a framework to specify, coordinate, promote and monitor the implementation, with respect to marine genetic resources from areas beyond national jurisdiction, of the above mentioned benefit-sharing provisions to make the best use of the available diverse non-monetary benefit-sharing activities. Such an approach could be further strengthened and integrated with capacity-building activities that could be based on Part XIV UNCLOS, as well as with activities to enhance, facilitate and stimulate the sharing of material, information and knowledge. In particular, it could be useful to draw upon such provisions of Part XIV UNCLOS as articles 266 (‘promotion of the development and transfer of marine technology’) and 269 (establishment of, inter alia, programmes of technical cooperation, seminars, conferences, promote the exchange of scientists).244 • The annex to the Nagoya Protocol provides useful advice on potential non-monetary benefits.245 • The non-monetary benefit should comprise of access to all forms of resources, data and related\nknowledge, transfer of technology and capacity building as well as facilitation of marine scientific research on marine genetic resources of areas beyond national jurisdiction.246\n• Some of the non-monetary benefits that are of particular importance are: o the transfer of technology and dissemination of scientific knowledge and research and\ndevelopment results relating to marine genetic resources; o strengthening the research capabilities of developing countries through education and\ntraining; and o collaboration in research and development programs where possible.247\n• Non-monetary benefits may include: o access to samples, data and knowledge, including the publication and sharing of\nscientific knowledge;"
    }, {
      "heading" : "240 IUCN",
      "text" : "241 Chair’s understanding on marine genetic resources, including questions on the sharing of benefits 242 Iceland 243 EU 244 EU 245 Australia, Norway 246 G77&China 247 Jamaica\no collaboration and international cooperation in scientific research; o capacity building and technology transfer including scientific training and access to\nresources, research infrastructure and technology; and o other socio-economic benefits (e.g. research directed to priority needs such as health\nand security.248 • Any benefit-sharing regime should emphasize capacity-building opportunities, such as access to\nscientific research vessels destined for the high seas, educational opportunities and training programs, to increase accessibility to marine genetic resources in areas beyond national jurisdiction.249\n• In considering the kinds of benefits that might be shared, it would be useful to bear in mind the value of data and knowledge sharing, including existing mechanisms for data sharing, such as data banks, sample collections, and open access gene pools, and the need to create incentives for the development of such mechanisms on a more comprehensive basis. The value of collection and sharing of data and knowledge on the associated marine environment, biodiversity and ecosystems could also be recognised and such practices encouraged.250\n• Consider the particular types of benefits that can be shared at particular points in the process. For example, an access and benefit sharing regime under the implementing agreement may require marine genetic resources research to be published within a specified reasonable timeframe, ensuring that findings are shared with the international community. This could provide value, even in instances where commercialisation is delayed, or does not eventuate.251 • Establish a hybrid mechanism to bring the best elements of all existing instruments into a functional whole. It could integrate capacity building measures in the benefit-sharing mechanism, by implementing part XIV of UNCLOS and in particular its article 266, on the promotion of the development and transfer of marine technology. One possibility to consider could be to establish international programmes on marine research to support the conservation and management of the marine environment in areas beyond national jurisdiction. Inspired by the ITPGRFA, Part V Supporting components, the research programmes should include provisions on the participation of developing countries. The programmes could be linked to existing national research institutions and have research activities on genetic material from areas beyond national jurisdiction which may in turn generate monetary benefits for the participants. Another possibility would be to include in the IA provisions obliging developed parties to include developing partners in their research and exploration activities on marine genetic resources.252"
    }, {
      "heading" : "3.2.4 Benefit-sharing modalities",
      "text" : "• Any mechanism for benefit-sharing must be functional, economical and designed to encourage rather than impede investment in research in marine genetic resources.253 • Consideration of a mechanism should take into account existing mechanisms, such as the ISA.254\n248 IUCN 249 Canada 250 New Zealand 251 Australia 252 Norway 253 Iceland 254 G77&China\n• A trust fund within the possible clearinghouse mechanism on access and benefit-sharing could be established with a view to ensuring a fair and concrete sharing of benefit.255 • In the context of the access and benefit sharing mechanism that would be established under the agreement on marine genetic resources, a fund could be established with specific allocation for SIDS.256\n• Clear commitment to building an access and benefit-sharing fund. The general purpose of the fund can be outlined in an international legally binding instrument, whereas detailed mechanics of uses can be provided by protocol.257\n• Benefits, including monetary benefits, could be allocated to a fund for capacity building, including training, and technology transfer. The specific allocation could ensure that the benefits are used for conservation and sustainable use of the ocean and marine biodiversity beyond national jurisdiction.258\n• Based on the example of the ITPGRFA, in which recipients in developing countries and countries with economies in transition are exempt from certain payments, consideration should be given to whether similar special exemptions should be extended to developing and least developed countries where there are obligations to pay into a benefit-sharing fund.259 • Establish a system similar to the annual partnership contribution under World Health Organization Pandemic Influenza Preparedness (PIP) Framework for the Sharing of Influenza Viruses and Access to Vaccines and Other Benefits.260 • To distribute benefits fairly and equitably, include, or combine: a project-based approach similar to the ITPGR Benefit-sharing Fund: following the announcement of a call for project proposals, these are received by the Secretariat and screened by a panel of experts according to specific eligibility and selection criteria which were adopted by the ITPGRFA Governing Body. The new implementing agreement could assign priority to projects that support the conservation and sustainable use of biodiversity. To ensure that the competitive nature of the project-based approach takes sufficient account of the unequal capacities of countries and actors, promotes projects that serve collective interests beyond the specific area or actors involved in the project, and serves to strengthen coordination and cooperation between stakeholders, activities and countries to address global concerns, the implementing agreement could task the Secretariat with the organization of workshops and the provision of a helpdesk function to assist applicants to prepare proposals, similarly to what is being done under the ITPGRFA. In addition or as an alternative, the new implementing agreement could establish international criteria and guidelines for regional offices to identify and prioritize beneficiaries (States, but also indigenous peoples and local communities). The implementing agreement secretariat could receive advice from, and the benefit-sharing system could be reviewed by, an international advisory group of experts. This could draw inspiration from the WHO PIP Framework.261\n255 G77&China 256 AOSIS 257 Federated States of Micronesia 258 IUCN 259 Jamaica 260 WWF 261 WWF"
    }, {
      "heading" : "3.3 Intellectual property rights",
      "text" : "• Intellectual property rights, including disclosure-of-origin requirements in patent applications, should not be within the scope of the UNCLOS implementing agreement, as this issue has to be dealt with within the existing institutional frameworks competent in this subject-area (World Intellectual Property Organization (WIPO) and World Trade Organization).262\n• Any marine genetic resources regime should work within existing intellectual property frameworks. WIPO must remain the proper forum for any intellectual property issues related to marine genetic resources in areas beyond national jurisdiction.263\n• Rules on intellectual property rights, such as patents, may have implications for the effectiveness of the implementing agreement. How and to what extent intellectual property rights may affect the possibilities for fair and equitable benefit-sharing is uncertain, and widely debated. Whether a patent can be obtained on an invention directly based on marine genetic resources will depend on whether the ordinary criteria for patentability, inter alia novelty and inventive step, are fulfilled. Under WIPO, in the Intergovernmental Committee for Genetic Resources, Traditional Knowledge and Folklore, the drafting of an international instrument for requiring disclosure of origin of genetic resources in patent applications is being discussed. Such disclosure requirement may facilitate possible access and benefit-sharing arrangements.264\n• The new instrument must reflect the status of marine genetic resources as the common heritage of mankind. Accordingly, it must embrace the principle of non-appropriation to ensure that no State will claim or exercise sovereignty or sovereign rights over marine genetic resources in areas beyond national jurisdiction. The instrument should prohibit private appropriation and the exercise of intellectual property rights where this would limit access to marine genetic resources for further research and other aims. If intellectual property rights are claimed in respect of products developed from marine genetic resources, the approach taken in the ITPGRFA provides a possible framework which could be considered.265"
    }, {
      "heading" : "4. Monitoring of the utilization of marine genetic resources of areas beyond national jurisdiction",
      "text" : "• A protocol or code of conduct or guidelines could be developed within the mechanism in order to ensure environmental protection compliance and ensure transparency in the use of marine genetic resources of areas beyond national jurisdiction.266\n• A depository of information on marine genetic resources extraction could also serve as a mechanism to trace the provenance of marine genetic resources obtained in areas beyond national jurisdiction.267\n262 EU 263 Australia 264 Norway 265 Jamaica 266 G77&China 267 Australia"
    }, {
      "heading" : "5. Clearing house and information sharing268",
      "text" : "• The clearing house set up to handle access and benefit sharing under the Nagoya Protocol to the CBD provides a mechanism for collecting and publishing research relating to genetic resources within national jurisdictions. There may be some ability to use this as a model or expand the Nagoya Access and Benefit-Sharing Clearing House to hold records and data from BBNJ. This would be consistent with UNCLOS article 244 which encourages the dissemination of information and knowledge from marine scientific research.269 • Establish an access and benefit-sharing clearing house modelled on the Nagoya Protocol article 14.270\n• Include an obligation for the flag State to report on accessed marine genetic resources from areas beyond national jurisdiction to the clearing house after the material has been deposited. A sample could also be provided to a public collection.271\n• Create a platform where various data/information exchange initiatives can be organized and tracked in a way that will be easy to navigate. An implementing agreement can create a platform for various organizations to cooperate and collaborate for better sharing of data/information that will lead to scientific innovation around the world.272"
    }, {
      "heading" : "6. Special requirements of SIDS273",
      "text" : "• Proponents of marine genetic resources-related activities could be required to provide capacity\nbuilding specifically to SIDS. Elements of capacity building could include as an initial matter: provision of education/training in science and technologies, policy and governance, including through joint research efforts supported through the establishment of a global scholarship fund, and enhanced through collaboration in research and development on marine genetic resources.274\n• In the context of the access and benefit sharing mechanism that would be established under the agreement on marine genetic resources, a fund could be established with specific allocation for SIDS.275\nD. MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE\nPROTECTED AREAS\n• The objective of the implementing agreement provisions on ABMTs should be to: o set out general requirements for the designation, development and establishment of\nABMTs, for instance that all steps must be based on best available science; o recognize ABMTs in existing regional and sectoral instruments and mechanisms as\nimportant tools for conservation and sustainable use of marine biodiversity;\n268 See also sub-section 3.2 in this section. 269 Australia 270 Norway 271 Norway 272 IUCN 273 See also sub-section 3.2 in this section. 274 AOSIS 275 AOSIS\no reinforce States Parties' duty to cooperate in their use of ABMTs in different regional and sectorial management mechanisms; o spur States engagement, responsibility and involvement in all relevant mechanisms where they are participating; o activate, utilize, strengthen and challenge existing mechanisms to actively adopt measures within their competence; o provide for closer contact, coordination and cooperation between relevant existing mechanisms as regards the use of ABMTs;\no provide for accountability, transparency, review and stakeholder participation.276 • The new agreement should enable cooperation and coordination between regional and sectoral\nbodies that are responsible for implementation of ABMTs. It should facilitate consultation, and effective coordination and communication between relevant stakeholders - including interested States, regional, sectoral, intergovernmental and global bodies - for the purposes of transparency and reporting.277\n• Promote cross-sectoral coordination and cooperation between competent global, regional and sectoral organizations.278\n• Promote greater global coherence by establishing a more specific framework, objectives and relevant guidance aimed at achieving more effective implementation of ABMT and MPA initiatives at the regional and sectoral level. This could include:\no recognising that MPAs represent an important mechanism for States to meet their obligations to protect and preserve the marine environment and, in this regard, requiring States and other entities to cooperate in the identification, designation and implementation of a comprehensive and representative network of marine protected areas, including through relevant regional and sectoral bodies; o providing an avenue for States to seek guidance on areas identified as needing additional levels of protection and requiring reporting within a set time frame on actions taken to implement this guidance (UNFSA 8(6) also relevant in this context); o providing standards and policy guidance on the design and process for ABMT/MPA initiatives that would guide Parties in pursuing initiatives through relevant bodies; o promoting regular and meaningful engagement within and between these bodies, and where appropriate, encouraging the establishment of regional coordinating mechanisms in cases where a number of bodies are active players in a specific ABMT/MPA regional context; and o mandating regular reporting by States, including through such bodies, in accordance with requirements established under the implementing agreement, to the COP.279\n• The new agreement, guided by the precautionary principle, should identify and adopt through the COP protected areas and specific measures to meet their conservation objectives, based on the based available science, information on cumulative impacts provided by the proponents, and the consultation process with Parties, non-Parties, scientific committee, regional/sectoral bodies, and all relevant stakeholders.280\n276 Norway 277 Canada 278 EU 279 New Zealand 280 Greenpeace\n• Set up a framework for effective cooperation and coordination among Parties, non-Parties and competent sectoral and regional organizations, in the establishment, management and enforcement of a network of ecologically representative, well connected and effectively managed MPAs, including marine reserves in areas beyond national jurisdiction.281\n• The new agreement will fill regulatory gaps, complement and strengthen existing frameworks and global, regional and sectoral bodies. It will act as an umbrella and promote coherence, cooperation and coordination among regional and sectoral structures (including technical bodies and systems for exchanging data) and may also provide incentives for the establishment of regional structures where these are absent.282\n• In relation to the identification, designation, management and enforcement of marine protected areas and marine reserves, the new agreement would enhance coordination and cooperation among sectors and ensure that conservation efforts are not undermined by conflicting activities. New agreement, through the consultation process set up therein, would provide the best scientific information and enable them to adopt sound measures under their remit.283 • Noting that the implementing agreement must be fully integrated within the UNCLOS legal architecture, including its two implementing agreements, look to existing models in the UNCLOS legal architecture, such as those elaborated under article 8 of the UNFSA. Value in global standard-setting, via the implementing agreement, that would catalyse implementing agreement Parties to act at a regional level. In the BBNJ context, this would see standards and principles for identifying values being set out in a global instrument, which would then catalyse Parties to take action at the regional level to manage/protect such values where Parties identify them. This model could encourage Parties, at the regional level, to work closely with existing institutions, to establish coordination mechanisms, to consider the adjustment or modification of the mandates of existing institutions, or to consider new approaches or new institutions.284\n• To achieve its objectives effectively, the new agreement must provide a combination of vertical and horizontal governance approaches. However, it is critical that the new instrument has the authority to mandate and enable States to establish and manage multi-sectoral MPAs, including marine reserves in areas beyond national jurisdiction, in line with their obligations under the Convention and other global conservation commitments, e.g. Aichi Target 11 or Sustainable Development Goal 14.5.285\n• Provide explicit authority and a mandate to establish multi-sectoral, high seas MPAs, including marine reserves, by a set date.286"
    }, {
      "heading" : "1. Objectives of ABMTs, including MPAs",
      "text" : "• Set out objectives that ABMTs and MPAs developed and implemented at the regional level should meet.287\n• Conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.288\n281 Greenpeace 282 Greenpeace 283 Greenpeace 284 Australia 285 Greenpeace 286 High Seas Alliance 287 New Zealand\n• \"Conservation and sustainable use\" of biodiversity and living resources of areas beyond national jurisdiction.289 • Dual objective of conservation and sustainable use of marine resources, and MPAs in particular are regulated and managed to achieve a primary objective of long-term conservation of nature with associated ecosystem services.290\n• Long-term conservation and sustainable use of marine biodiversity for the benefit of present and future generations.291 • Protect and preserve the marine environment.292 • Contribute to maintaining and restoring (rather than rehabilitating) ocean ecosystem health,\nconsistent with the Rio+20 commitments.293 • Values to be protected and managed could include biodiversity and key ecosystem processes,\nhabitats and species, including marine areas essential for the survival, function, or recovery of particular stocks or rare or endangered marine species (such as breeding or spawning grounds), or for the support of large ecosystems.294\n• Protection of areas which are vulnerable to impact(s) from human activities, including unique, fragile/sensitive, rare or highly biodiverse habitats and features as well as, as appropriate, representative marine ecosystems and habitats.295\n• Reduction of direct anthropogenic stressors to increase ecosystem resilience. Climate change can function as a physiological stressor that increases vulnerability to physical disturbance and reduces resilience.296"
    }, {
      "heading" : "2. Guiding principles and approaches",
      "text" : "• ABMTs, including MPAs, should not undermine existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.297\n• The global overarching framework established by the implementing agreement that sets out criteria for the identification and designation of ABMTs as well as processes for their creation, implementation, monitoring and review should not undermine relevant existing frameworks and bodies.298\n• Building on the duty of cooperation (including that required in articles 197 and 279 of the Convention and the in situ conservation requirements of article 8 of the CBD), contracting Parties should be obligated to apply the principles and approaches, objectives and guidelines of the new international Instrument in regulating or managing marine activities or resources important for the conservation of marine biodiversity in areas beyond national jurisdiction , including through the use of ABMTs.299\n288 Chair’s understanding on measures such as ABMTs, including MPAs 289 Fiji 290 Monaco 291 Monaco 292 Chair’s understanding on measures such as ABMTs, including MPAs, Monaco 293 Greenpeace 294 Australia 295 Australia 296 IUCN 297 Chair’s understanding on cross-cutting issues 298 Monaco 299 High Seas Alliance\n• A number of principles and approaches to be taken in the establishment of ABMTs, including MPAs, such as:\no Transparency300 o Ecosystem approach301 o Ecosystem-based approach302 o Precautionary principle/approach303 o Science-based approach304 o Use of the best available science305 o Adaptive management306 o Protection and preservation of the marine environment307 o Sustainable use308 o Equitable use309 o Accountability310 o Liability311 o Polluter-pays principle312 o Duty to cooperate313 o International coordination314 o Consultation315 o Public participation316 o Stewardship of the global marine environment for present and future generation317 o Protection and restoration of the health, productivity and resilience of oceans and\nmarine ecosystems, and maintenance and restoration of their biodiversity, in areas beyond national jurisdiction318\no Respect for the law of the sea / conditional freedom for the seas319 • Threats-based approach under particular circumstances (e.g. if a species, habitat or ecosystem\nhas been identified as being vulnerable to a particular activity).320 • Multi-use approach to area-based management to protect values while allowing for sustainable\nexploitation of the ocean's economic resources.321\n300 Chair’s understanding on measures such as ABMTs, including MPAs, Monaco, High Seas Alliance 301 Chair’s understanding on measures such as ABMTs, including MPAs, Monaco, High Seas Alliance 302 Canada, High Seas Alliance 303 EU, High Seas Alliance / G77&China, Canada, Monaco 304 Chair’s understanding on measures such as ABMTs, including MPAs, Australia, Monaco 305 G77&China, Canada, CARICOM, EU, High Seas Alliance 306 Canada 307 G77&China, Monaco 308 G77&China, Monaco 309 G77&China, Monaco 310 G77&China 311 G77&China 312 High Seas Alliance 313 Monaco, High Seas Alliance 314 Monaco 315 Monaco 316 High Seas Alliance 317 High Seas Alliance 318 High Seas Alliance 319 High Seas Alliance 320 Australia 321 Australia\n• Respect for existing (regional and sectoral) mechanisms that regulate the exploitation of living resources in areas beyond national jurisdiction.322 • Clarification and development of States' responsibility to protect and preserve the marine environment under Part XII of UNCLOS.323 • Representative networks of MPAs are necessary to ensure that biological connections are maintained between interdependent MPAs and that a full array of marine habitats is protected.324 • Representative approach to develop MPAs.325 • Create a comprehensive, coherent, ecologically representative, globally recognized network of\nwell-connected and well-managed MPAs, for example along critical migration routes or to connect those routes to spawning areas, etc. The establishment of this network would be enhanced through cross-sectoral ABMTs at a regional or global scale.326\n• Shall not create or cause disproportionate burden upon coastal States' ABMTs with respect to the management of their respective exclusive economic zone. SIDS that are adjacent to the high seas do have measures in place and have adopted management tools designed to preserve and conserve resources under national jurisdiction. With respect to ABMTs for BBNJ, such should not overburden, or cause any disproportionate burden upon, coastal States.327\n• Do not encroach upon continental shelves under national sovereign rights or which fall within the scope of article 76 of UNCLOS. Continental shelves are presently covered by UNCLOS. An international legally binding instrument gives consistency to, rather than conflict, the rules governing continental shelves.328"
    }, {
      "heading" : "3. Process for the establishment of ABMTs, including MPAs",
      "text" : "• Create a procedure/process to enable the establishment and management of an ecologically coherent global network of representative and effectively managed MPAs in areas beyond national jurisdiction with the aim of contributing to the achievement of conservation and sustainable use of marine biological diversity.329\n• Establish a clear procedure for the establishment of MPAs, setting out: o what each stage is designed for (and also what it should include); o who participates in each stage; and o how the intended purpose is to be achieved (that is, the institutional setting that enables the desired outcome of each stage).330 • Create a global overarching framework enabling the identification, designation, management\nand enforcement of ABMTs in areas beyond national jurisdiction, including MPAs, based on agreed scientific criteria and the best available scientific information, after public consultations with all relevant stakeholders, including States and existing relevant international, regional and\n322 Australia 323 Australia 324 High Seas Alliance 325 Australia 326 Monaco 327 Federated States of Micronesia 328 Federated States of Micronesia 329 EU 330 EU\nsectoral organizations, in order to establish a network of ecologically representative, wellconnected and effectively managed ABMTs with different levels of protection, including marine protected areas and marine reserves where and when appropriate, with the objectives of longterm conservation and sustainable use of marine biodiversity and all marine resources.331\n• Clear mandate and procedures for the creation of MPAs, including how States make the proposals, the modalities for scientific evaluation and the decision making process, is imperative.332\n• Set out the process for designating the boundaries of areas for protection and the process for considering potential management measures for such areas.333\n• Set up an inclusive and transparent process for the designation, management and enforcement of ABMTs and MPAs, including marine reserves, in consultation with all relevant stakeholders, including civil society, underpinned by, and in accordance with, modern principles of ocean governance. Stakeholders should play a central role in the MPA decision-making process, and should be involved, in the identification, designation and management of MPAs as well as in the monitoring and review of their progress. Relevant stakeholders may include: competent regional and sectoral bodies, civil society, scientific community, indigenous and local communities with historic links to areas in areas beyond national jurisdiction. Future generations should also be considered as stakeholders whose interests should be fully taken into account in decisions affecting areas beyond national jurisdiction.334\n• Establish procedures to ensure that scientific assessment and advice informs the policy/decisionmaking process on whether and to what extent an MPA should be updated, amended or dedesignated. The amendment of any MPA should follow a similar process to its original designation.335 • A suggested process for the establishment of MPAs under the agreement could entail the following steps:\no adoption of a systematic approach to the development of an ecologically representative network of effectively managed MPAs (Viz. CCAMLR Conservation Measure 91-04). This could be elaborated during the negotiations of the implementing agreement and adopted as an integral component of the agreement as another technical annex; or this could be one of the first tasks to be addressed by a subsidiary body on scientific and technical advice (SBSTA) and decided by the COP; o development by SBSTA and adoption by the COP of a global bioregional/biogeographic classification (that can be refined regionally) to be used as the basis for designating planning domains within which networks of interconnected representative MPAs can be proposed and developed. Alternatively, this could also be developed in parallel to the negotiations of the agreement and adopted as another technical annex to the agreement, which could be revised over time on the basis of SBSTA advice in light of new scientific information; o States Parties (individually or collectively), competent organizations, or observer organizations may submit an MPA proposal (including proposed priority elements of a\n331 Monaco 332 Iceland 333 USA 334 Greenpeace 335 EU\nmanagement plan) to the COP. The proposal may (ideally) refer to a network of interconnected representative MPAs for a bioregion or biogeographic planning domain, or a single MPA. Priority should be given to development of such networks; o the COP requests advice from the SBSTA, especially with respect to the MPA(s) location, delineation and design (in light of biological or ecological features, and in the context of establishing an ecological representative network), proposed conservation objectives and corresponding management measures (in light of existing or potential pressures/stressors on BBNJ in the area under consideration and biodiversity trends); o in parallel to the SBSTA assessment, an online consultation phase would be opened by the secretariat, where stakeholders and relevant organizations (especially those with relevant data and information about the area and its marine biodiversity) are invited to comment upon the MPA proposal and to provide relevant additional information; o the consultation period would close well before SBSTA’s deadline for advice, so that relevant scientific and technical input can be taken into consideration by SBSTA; o SBSTA would then provide advice to the COP on the MPA proposal, including its location, design, conservation objectives and on the priority elements of a management plan; o If accepted, the COP would designate the MPA and adopt the priority elements of the management plan. The new MPA(s) would be added to an annex to the agreement, which would be binding upon all parties, and transmitted to competent organizations, States and any regional committees to finalise the management plan (within a specific timeframe) including adoption of respective conservation and management measures in accordance with their respective competencies and mandates. The COP decision establishing the MPA would specifically set out reporting and review arrangements and which ‘existing sectoral bodies’ were expected to adopt and implement particular measures, with deadlines for both adoption and implementation of measures; o Parties and competent organizations would then report on their measures and other arrangements to effectively implement the MPA(s) to the COP in accordance with the reporting timeframes established. In the case of non-compliance, respective noncompliance procedures under the agreement would be triggered and corresponding sanctions applied.336\n• The duty of international organizations to coordinate and cooperate could be further operationalised as follows:\no joint meetings where appropriate; o consultation on matters related to areas beyond national jurisdiction with a view to\ncoordinate respective activities; o cooperation in the collection of data and information relating to areas beyond national\njurisdiction; o sharing of information and data regarding activities and the impact of activities under\ntheir mandate with the scientific body under the agreement; o cooperation in the identification and implementation of the most effective conservation\nmeasures to protect areas in areas beyond national jurisdiction, within a specific time frame;\no cooperation in the management of the areas beyond national jurisdiction MPAs;\n336 WWF\no conduct marine scientific research and join assessments of the effectiveness of existing MPAs and their conservation measures; o regularly reports to the COP on progress made; o participation in meetings of the respective governing bodies as observers.337"
    }, {
      "heading" : "3.1 Identification of areas",
      "text" : "• General criteria and/or guidelines to identify priority areas should be developed on the basis of the existing internationally recognized criteria for area-based conservation measures as follows (1) the uniqueness and rarity of the areas; (2) vulnerability; (3) fragility, sensitivity of the area; (4) biological or ecological productivity and diversity.338 • Bearing in mind the objective and principles that should apply to the BBNJ instrument, the criteria for the identification of areas that may require ABMTs, including MPAs, can be done having regard for existing scientific criteria for instance as relevant to the designation of EBSAs, PSSAs, vulnerable marine ecosystems (VMEs); and/or criteria set out under regional agreements, or any new criteria agreed to by States. There might also be some value in establishing scientific or technical advisory committee(s), as done under the Specially Protected Areas and Wildlife Protocol, that could also have a monitoring and reviewing role.339\n• Provide for a set of general criteria for the identification of areas requiring protection through the establishment of MPAs, based on scientific and technical input. Such input would include those from existing processes, such as the process for describing EBSAs under the CBD; input from existing relevant global, regional or sectoral bodies; other relevant information and research from States Parties, including any information gathered through environmental impact assessments. Such general criteria should reflect ecological criteria, such as uniqueness or rarity; representativeness; fragility; dependency; diversity; productivity; naturalness. On the basis of these general criteria, more detailed criteria could subsequently be developed (and updated, as necessary).340\n• In support of the concept of “use of best available science”, the work done by the CBD to describe EBSAs may be helpful in identifying priority biodiversity areas.341 • Scientific criteria (e.g. incorporated in an annex or as appropriate) for the identification of areas that may require ABMTs, including MPAs, and their designation. Those criteria can build on existing internationally recognized criteria, such as CBD's EBSAs, IMO's PSSAs, FAO's VMEs, ISA's APEIs, etc. The regional level can also be taken into consideration, e.g. the Special Protected Areas of Mediterranean Importance in the context of the Barcelona Convention.342\n• The identification of potential protected areas should be based on agreed scientific criteria, such as those developed for the identification of EBSAs and VMEs with a view to avoiding duplication. In identifying protected areas, their contribution to a global representative network should be duly considered.343\n337 Greenpeace 338 G77&China 339 CARICOM 340 EU 341 Canada 342 Monaco 343 Greenpeace\n• The criteria should be general in nature in order to apply to every situation, but they should also provide clear guidance in order to ensure, inter alia, that ABMTs, including MPAs, established under the auspices of the implementing agreement are ambitious, have clear long-term conservation objectives that will ensure the sustainable use of marine resources, and enable the creation of a global well-connected network.344 • If necessary, some criteria could be further developed by the decision making body, once the implementing agreement is into force, on the basis of the best available scientific information and recommendations from a competent scientific advisory body.345 • A scientific committee under the agreement could be mandated by States to undertake a global review and identify candidates for an ecologically representative global network of MPAs and reserves.346"
    }, {
      "heading" : "3.2 Designation decision",
      "text" : "3.2.1 Proposal\n• Any proposal can be submitted by States Parties to the new instrument.347 • The proposal for the designation of an MPA will be made by State Parties to the new\nimplementing agreement.348 • States Parties, individually or collectively, prepare an initial proposal for the designation and\nestablishment of a new MPA.349 • The procedure for designation of MPAs should be triggered by States Parties, through the\nsubmission of a proposal. o proposals should come from States Parties, individually or collectively. o the implementing agreement should build on the work of existing organizations and\nframeworks, while not undermining their mandates and without duplicating their activities. A separate procedure for the recognition of MPAs agreed by regional organizations that meet the agreed general criteria set out in the implementing agreement is proposed.\no civil society should also be able to play a role in the procedure, including by contributing to proposals for the designation of potential MPAs. 350\n• The process of designation can be initiated by a proposal from a State, a scientific or technical advisory committee under the new instrument, or other intergovernmental organization(s) within their respective mandates.351 • Provide a mechanism through which Parties and those States and entities that are entitled to become Parties may propose areas to be considered for protection.352\n344 Monaco 345 Monaco 346 Greenpeace 347 G77&China 348 Japan 349 Monaco 350 EU 351 CARICOM 352 USA\n• The instrument should specify who can submit proposals, which may include States Parties, competent international organizations, a subsidiary technical body or accredited scientific experts or non-governmental organizations (NGOs).353\n• Parties, individually or collectively through relevant organizations, but also the scientific committee under the agreement as well as stakeholders, including civil society, should be able to submit MPA proposals. Proponents should be encouraged to seek views and inputs from relevant stakeholders in the process of developing their MPA proposals.354\n• Stakeholders, including civil society and scientific bodies, could put forward individual proposals.355\n• The proposal to establish an ABMT should take into account the best available science and be based on the precautionary approach/principle.356\n• The proposal should comprise of: o the objective of the measure; o the delimitation of the area; o the conservation or management measures needed to reach the specified objective on the basis of best available scientific evidence.357 • A proposal should meet specific criteria established in the implementing agreement, and should\nbe based on the principles and approaches set out in the implementing agreement including the best available scientific information, follow an ecosystem approach and the precautionary principle. The proposal should at a minimum include the following elements:\no spatial boundaries (where is the area to be established); o description of the characteristics and biodiversity values of the area and the sensitivity\nof the species/habitats concerned (what we want to protect and to what extent it meets the criteria set in the implementing agreement);\no information on neighbouring areas including any under national jurisdiction (including areas covered by submissions under article 76 of UNCLOS); o description, if relevant, of how the proposed site would contribute to ecologically representative MPA networks, including possible relationship to existing MPAs or other ABMTs (and site protection status under other networks); o description of impacts, including cumulative impacts, identification of threats and possible activities with adverse impact (what are we protecting the areas from); o description of the conservation objectives (what is to be achieved with the designation); o information relating to possible interference with other legitimate uses of the sea and,\nwhen appropriate, related possible socio-economic costs; o information on international organizations and bodies whose action might be relevant in\norder to achieve the conservation objectives; o priority elements for management to achieve the conservation objectives, including\npossibly socio-economic mitigation measures; o priority elements for a research and monitoring plan.358\n353 High Seas Alliance 354 Greenpeace 355 Greenpeace 356 G77&China 357 G77&China 358 EU\n• The proposal should at a minimum include the following elements: o spatial boundaries of the area to be designated as an MPA; o current condition of biodiversity of the area to be designated (including scientific data\nconcerning the condition as well as the information on the contact person(s) of the proposing State responsible for the data);\no description of conservation objectives; o factors possibly affecting the biodiversity of the designated area; o conservation and management measures (including (i) information on relevant existing\nframeworks, (ii) whether prior consultations with those frameworks have been held (see article 8. 6 of UNFSA) and (iii) time period of conservation and management measures);\no monitoring and review.359 • The proposal should include at least:\no the spatial boundaries of the proposed MPA; o an evaluation of the current state of the marine ecosystem and a description of\nongoing human activities in that area; o the conservation objectives to be achieved; o the elements of the management plan and of the plan for monitoring and review of\nthe MPA once established.360 • MPA proposals should include specific objectives that contribute to one or more general\nobjectives or criteria for which it is agreed that MPAs are an appropriate tool. These could draw on existing commitments under UNCLOS and other internationally agreed objectives and criteria for MPAs, including:\no the UNCLOS commitment to \"protect and preserve rare or fragile ecosystems as well as the habitat of depleted, threatened or endangered species and other forms of marine life\"; o CBD scientific criteria for EBSAs; o FAO criteria for VMEs as defined in the 2009 FAO International Guidelines for the\nManagement of Deep-sea Fisheries in the High Seas; o IMO criteria for PSSAs and Special Areas under MARPOL; o general objectives described in CCAMLR Conservation Measure 91-04; and o primary objectives described in the 2008 IUCN Guidelines for Applying Protected\nArea Management Categories. These issues would all need to be addressed in the specific regional context in which an MPA was located.361\n• Include the following: o a requirement that proposals take into account the ecosystem and precautionary\napproaches and be based on the best available scientific information; o scientific criteria that should be used to identify proposed areas; o a requirement that proposals include: (i) clear and specific objectives for the area;\n(ii) defined, science-based boundaries; (iii) a description of the biodiversity and ecosystem functions within the area; (iv) a description of activities that could\n359 Japan 360 Monaco 361 New Zealand\npotentially harm or cause adverse impacts, including cumulative impacts, to the area.362\n• An MPA proposal should contain at least the following elements: o the spatial boundary of the MPA; o a description of the characteristics and biodiversity values of the area, including an\nevaluation of the current state of the marine ecosystem; o a description of ongoing and potential human activities in that area, including their\nknown or potential impacts, including cumulative impacts; o a statement of the conservation objectives to be achieved by establishing the MPA;\nand o (priority elements for) management measures through which those objectives will\nbe achieved and of the plan for monitoring, enforcement and review of the MPA once established.363\n• The design and planning of ABMTs, including MPAs, could incorporate existing climate change (including warming, deoxygenation, acidification) syntheses and projections into evaluation of vulnerability, need for protections, and resilience. The design of ABMTs, including MPAs, could recognize that climate change-related impacts can alter habitat suitability and representativeness, redistribute species and modify biodiversity and thus designs and management should ensure replication, adaptive protection of migratory corridors, and incorporate predicted habitat shifts.364 • Any overlap between the proposed ABMT and an existing ABMT should be identified and measures for coordination proposed.365 • The proposal should not indicate any duration of the protected site.366\n3.2.2 Consultation on and evaluation of the proposal\n• The proposal could be reviewed by a scientific and technical body, without prejudice to the sovereignty and territorial integrity of coastal States.367\n• A proposal for the designation of an MPA, containing all the elements required by the Implementing Agreement, should be submitted by the proponent States and circulated to all States (not only States Parties), relevant organizations and stakeholders including civil society representatives thereby launching an initial consultation process. The duration of the consultation process should be established in the Implementing Agreement. This will allow all States - both the Parties to the agreement and non-Parties, as well as relevant organizations and stakeholders, to submit views on the MPA proposal.\no Participation: The consultation should be inclusive, transparent and open to all relevant actors, namely:\n• All States, irrespective of whether they are parties to the implementing agreement"
    }, {
      "heading" : "362 USA",
      "text" : "363 High Seas Alliance 364 IUCN 365 CARICOM 366 Greenpeace 367 G77&China\n• Relevant global, regional or sectoral organizations • Civil society, including sectoral stakeholders\no Content: • States should be invited to, inter alia:\ni. submit views on the merits and other aspects of the proposal; ii. provide any further scientific inputs considered to be relevant; iii. identify circumstances that need to be considered by the decision-\nmaking body, including the existence of conservation measures in place in areas under national jurisdiction adjacent to or adjoining the proposed MPA, noting the advantages of complementarity and compatibility across jurisdictions;\niv. submit views on whether their rights established under UNCLOS, including the sovereign rights over their continental shelf, could be affected by the proposal.\n• Competent global, regional or sectoral organizations should be invited to, inter alia: i. submit views on the merits and other aspects of the proposal; ii. provide any further scientific inputs considered to be relevant; iii. identify circumstances that need to be considered by the decision-\nmaking body, including the existence of measures adopted by the organization for the area in question or for an area adjacent to/adjoining it and the advantages of complementarity and compatibility between existing and future measures;\niv. identify measures, within their competence and remit to achieve the conservation objectives complementary to those which may be adopted by individual States Parties.\n• Civil society representatives should be invited to, inter alia: i. submit views on the merits and other aspects of the proposal; ii. provide any further scientific inputs considered to be relevant; iii. identify circumstances that need to be considered by the decision-\nmaking body. o Upon conclusion of the consultation process, the proponent State(s) shall take into\nconsideration the inputs received during the consultation, before submitting a final proposal for an initial consideration of State Parties to the implementing agreement. It might be necessary to repeat the consultation process before the proposal can be finalized, in the event that significant issues emerge during the consultations. The contributions made during the consultation process should be made public by the secretariat.368\n• Consultations between, inter alia, the proponent(s) of a new ABMT, other States Parties and such existing bodies should be held prior to the designation of new ABMTs, including MPAs, their long-term conservation objectives and management measures.369"
    }, {
      "heading" : "368 EU",
      "text" : "369 Monaco\n• A proposal for the designation of the MPA prepared by a State Party will be shared with the existing frameworks and all States Parties through the secretariat, and the existing frameworks and all State Parties, including coastal States, may submit comments on the proposal during a certain period of time. Also, consultations with the proposing State through the contact person(s) specified will be allowed.370 • The secretariat in charge of administrative duties, upon request by the proponent, makes the proposal publically available to States, relevant international, regional and sectoral bodies with mandates and competencies related to the objectives of the proposed MPA, as well as all other stakeholders. Such States, bodies and stakeholders have a time-bound period within which they can submit feedbacks and comments regarding the proposal. The secretariat collects, compiles and forwards all comments back to the proponent.371 • Based on the result of the consultation, the proposing State will revise the proposal as necessary and send the amended proposal through the secretariat to the existing frameworks and all States Parties including coastal States. Subsequently, the proposing State will send the proposal to the scientific committee.372\n• The proponent can modify its proposal at all stages of the process, as appropriate, before submitting it to a competent scientific advisory body, which should advise on the proposal’s compatibility with the implementing agreement’s scientific criteria, as well as make other recommendations.373 • The proponent further consults with all relevant stakeholders and can modify its proposal, as appropriate, before submitting the final proposal to the decision making body for its consideration.374 • Consultation with competent bodies and all relevant stakeholders should be designed to ensure proposals are based on best available science and that views of stakeholders are taken into consideration.375 • Provide a mechanism for considering proposals for areas for protection. It could include the following:\no a mechanism for scientific consideration and advice, which could advise on the extent to which a proposed area for protection meets the instrument's scientific criteria. This mechanism should draw input from existing processes, including coordinating with scientists in regional and sectoral bodies that have jurisdiction over potential activities in the proposed area and consulting with scientists from relevant industries that operate in the proposed area; o a mechanism for review of proposals and submission of comments within a timebound period by Parties and those States and entities that are entitled to become Parties; o a mechanism for review of proposals and submission of comments within an appropriate and realistic time-bound period by relevant global, regional, and\n370 Japan 371 Monaco 372 Japan 373 Monaco 374 Monaco 375 Greenpeace\nsectoral bodies with mandates and competences related to the objectives of the proposal, where such bodies exist, and by other interested stakeholders;\no a mechanism for the proponents of proposals to consider and address to the extent possible comments received during the time-bound open and public consultation and to revise their proposals based on such input, as appropriate.376\n• Establish procedures to ensure that a scientific assessment of a draft proposal is undertaken and scientific advice informs the policy/decision-making process for the designation of areas to be protected and for the measures to be adopted. To this end, the creation of a (or the use of an existing) scientific subsidiary body, which could perform a technical evaluation of the MPA proposal, merits consideration.377 • Designated evaluating body requests best available science on the proposed area.378 • Establish a permanent scientific committee that assists in the review of ABMTs proposal and\noversee their implementation. Key to this process is the reliability and consistency in implementing ABMTs. Establish a scientific committee under an international legally binding instrument to inform States Parties of the character, scope and appropriate placements of ABMTs using best available technology. The role of this scientific committee is to-produce guidelines and recommendations on the appropriate ABMTs using best available technology. Key aspect of the role of this scientific committee is to give due consideration to the influence of climate change impacts on the suitable choice of ABMTs.379\n• A scientific committee will be established under the implementing agreement to discuss MPA proposals from a scientific viewpoint.\no Could have a new committee under the implementing agreement, or utilize a scientific committee of the existing frameworks; o Could have one scientific committee covering all sea areas or multiple scientific committees with each one covering a sea area; o Scientists from the existing frameworks and coastal States will be able to participate in discussions at the scientific committee; o Decision-making at the scientific committee should be by consensus in principle; o Proposals on which the scientific committee reached an agreement should be sent\nto the COP. Proposals submitted by the scientific committee will be discussed at the COP to consider whether or not they are appropriate.380\n• A scientific committee should provide the necessary scientific inputs to inform sound decisionmaking under the new instrument. The scientific committee could be mandated by States to undertake a global review and identify candidates for an ecologically representative global network of MPAs and reserves in areas beyond national jurisdiction and could submit individual proposals. In this it could draw upon the work of existing bodies e.g., CBD work for describing EBSAs, IMO’s work on PSSAs, FAO’s work on VMEs or ISA’s on APEIs. The scientific committee would review proposals and provide its views and recommendations, including on specific management measures for the proposed site.381"
    }, {
      "heading" : "376 USA",
      "text" : ""
    }, {
      "heading" : "377 EU",
      "text" : ""
    }, {
      "heading" : "378 CARICOM",
      "text" : "379 Federated States of Micronesia 380 Japan 381 Greenpeace\n• Upon submission of a proposal, a scientific committee created by the agreement, relevant regional/sectoral bodies, and stakeholders, including civil society, should be invited to submit views and recommendations on the proposal, including suggestions on specific management measures for the proposed site, within a time-bound period. The consultation process should inform the management plan, including the identification of the most effective conservation and management measures for the proposed site as well as a monitoring/research plan.382\n• Should the proposal be found to have merit, then the area proposed for management and the measures to be used to conserve the area could be presented to State Parties and recognised international bodies and international governmental organization under the instrument for approval.383\n3.2.3 Designation\n• The process of designation or establishment of ABMTs shall be consistent with the purposes and\nprinciples of the UN Charter.384 • The decision on the establishment of an MPA will be taken by States Parties to the implementing\nagreement. In taking the decision, all efforts should be made to reach consensus.385 • Designate a competent body with the mandate to review and adopt, modify or reject proposals,\nresulting in formal international recognition of adopted sites.386 • Based on the information gathered during the consultation process, the decision-making body\nunder the new agreement (e.g., COP) would adopt the proposed protected area including its boundaries, conservation objectives, and detailed management and monitoring plan, by consensus if possible and by majority voting if not.387\n• Decision(s) on ABMTs should partly rest on RFMOs in order to be consistent with regional approach to conservation: RFMOs are mandated to carry out ABMTs, in particular, MPAs.388 • Provide a mechanism through which Parties and those States and entities that are entitled to become Parties could decide on the designation of a proposed area for protection.389 • On the basis of the consultation and scientific advice, a draft proposal for the designation of an MPA would be finalized for submission to the decision making body and should include the following minimum elements:\no spatial boundaries (where is the area to be established); o description of the characteristics and biodiversity values of the area and the\nsensitivity of the species/habitats concerned (what we want to protect and to what extent it meets the criteria set in the implementing agreement);\no description of impacts including identification of pressures and possible activities with adverse impact (what are we protecting the areas from); o description of (general and specific) conservation objectives (what is to be achieved with the designation);\n382 Greenpeace 383 CARICOM 384 G77&China 385 EU 386 High Seas Alliance 387 Greenpeace 388 Fiji 389 USA\no description of potential socio-economic impacts; o a draft management plan including possibly socio-economic mitigation measures; o a research and monitoring plan.\no The draft management plan aims to provide further details about the features of the designated MPA, as well as the potential management measures and administrative arrangements for achieving the conservation objectives. In this sense, the draft management plan should include the following elements where relevant:  identification of those activities and their impacts that could prevent the\nMPA from reaching its conservation objectives;  measures identified during the consultation process by competent\ninternational organizations for their consideration to tackle identified impacts of activities under their competence in order to contribute to the delivery of the conservation objectives;  measures addressed to States Parties, including in situations where competent international organizations do not exist, to tackle identified impacts of activities under their competence in order to contribute to the delivery of the conservation objectives;  the details of the communication strategy, particularly towards relevant stakeholders, to be put in place with the purpose of raising awareness about the features and objectives of the designated MPA.\no The research and monitoring plan's purpose is to support and review the implementation of the specific conservation objectives and the review process of the designated MPA. Therefore, it should include, inter alia:  the identification of the research and monitoring procedures to evaluate to\nwhich degree the conservation objectives are being achieved (this includes determining the nature and regularity of scientific data needed for this purpose);\n the identification of the research and monitoring procedures to evaluate the potential adverse and cumulative impacts of specific activities and whether the managements measures are being effective;  the support/assistance/contribution of regional and sectoral bodies to the research and monitoring procedures, when appropriate;  provisions on data usage, storage and accessibility in the context of the research and monitoring plan.390\n• Using the establishment of MPAs by regional seas conventions as an example, a possible process for designation, development and establishment of MPAs could be as follows:\no A MPA proposal is presented to the appropriate regional seas convention; o The regional seas convention conducts a public hearing by\n posting the proposal on its website, with a link on the DOALOS website, for anyone to react to the proposal, including States, NGOs etc;\n390 EU\n sending the proposal for review specifically to other relevant bodies, such as IMO, RFMOs, other regional seas conventions, ISA and consulting relevant coastal States;\no The regional seas convention considers the proposal in relation to the requirements of the implementing agreement and relevant input from the public hearing\n the scientific justification of the proposal is considered according to the requirements of the implementing agreement by the regional seas conventions procedures as they might be;\no The regional seas convention adopts the MPA, including any measures that fall within its competence; o The regional seas convention announces its decision on its website with a link on the DOALOS website, including its consideration of the quality status of the marine environment, the identified ecological values, conservation goals, identification of problems, threats, pressure, etc.; o The decision made by the regional seas convention, in accordance with the requirements of the implementing agreement, is binding on all States Parties to the implementing agreement; o The regional seas convention, or one of its Parties, forwards the MPA decision specifically to other relevant bodies, such as IMO, RFMOs, other regional seas conventions, ISA etc. to actively engage those bodies to take complementary actions within their respective competence to strengthen the management objectives of the MPA. According to the implementing agreement, the State Parties will be under an obligation to pursue the objectives of the implementing agreement in all relevant mechanisms where they are participating; o Other relevant bodies consider whether the activity they are managing are relevant to the conservation goals and if measures within their competence are required\n any complimentary measures should be announced on the web site of the relevant body with a link on the DOALOS website;\no The MPA shall be on the agenda for the next State Parties meeting, providing for accountability, transparency, review and stakeholder participation\n DOALOS prepares and presents a factual report on the designation, development and adoption of the MPA  the regional seas convention and other relevant bodies report on their considerations and decisions  States Parties, relevant bodies, NGOs etc. are given the opportunity to evaluate and scrutinize the considerations and decision of the regional seas convention and other relevant mechanisms, which will be reflected in the outcome of the State Parties meeting.\n the issue might be followed up by later State Parties meetings o Such a process will contribute to the establishment of multipurpose ABMTs. All relevant\nmanagement mechanisms will be required to cooperate and assess whether measures are necessary within their respective mandate, and it will facilitate accountability, transparency, review and stakeholder participation. It would be based on UNCLOS, fit\nwell within the existing law of the sea architecture and will not undermine the competence of existing instruments and bodies.391\n• If the proposed conservation and management measures are under the authority of existing frameworks dealing with such areas as (i) navigation, (ii) mining development in the Area, (iii) fishery (in the waters where RFMOs exist), (iv) regional marine area management bodies (such as OSPAR and Antarctic Treaty), those measures will not be carried out by the implementing agreement; instead, the relevant existing frameworks (IMO, ISA, RFMOs, OSPAR, etc.) will be provided with the information on the conservation and management measures recognized as appropriate by the COP and will be requested to consider whether to take such measures by themselves:\no Article 4 of Annex V of OSPAR Convention: “1. In accordance with the penultimate recital of the Convention, no programme or measure concerning a question relating to the management of fisheries shall be adopted under this Annex. However where the Commission considers that action is desirable in relation to such a question, it shall draw that question to the attention of the authority or international body competent for that question. Where action within the competence of the Commission is desirable to complement or support action by those authorities or bodies, the Commission shall endeavor to cooperate with them. 2. Where the Commission considers that action under this Annex is desirable in relation to a question concerning maritime transport, it shall draw that question to the attention of the International Maritime Organization. The Contracting Parties who are members of the International Maritime Organization shall endeavor to cooperate within that Organization in order to achieve an appropriate response, including in relevant cases that Organization’s agreement to regional or local action, taking account of any guidelines developed by that Organization on the designation of special areas, the identification of particularly sensitive areas or other matters.”392\n• When the COP recognizes the proposed measures as appropriate and the proposed measures are under the authority of an existing framework, the COP will provide information to the relevant existing framework, and will also request it to consider whether or not to take such measures. The framework in question will be requested to be present at the next meeting of the COP to report on the results of its consideration. If the framework in question decides to take different or no measures, the COP will ask the framework for consultations. The COP will duly respect the views of the existing frameworks, examine further as necessary, and endeavor to achieve the conservation and sustainable use of BBNJ through dialogue and cooperation with the relevant frameworks.393\n• Provide a mechanism for consideration of potential management measures in designated areas for protection. It could include the following:\no a process by which information about a designated area for protection and information about activities that could potentially harm or cause adverse impacts to that area are referred to relevant bodies with purview over such activities for consideration and possible management measures or other action by those bodies, including adaptive\n391 Norway 392 Japan 393 Japan\nmanagement and, as appropriate, periodic review of any management measures implemented;\no when a designated area has multiple relevant bodies with purview over activities that could potentially harm or cause adverse impacts to that area, a process by which those bodies could coordinate and cooperate, including during the consideration of and, as appropriate, implementation of possible management measures; o a process by which proposed management measures for designated areas for protection that are not under the purview of another body could be developed and considered by Parties and those States and entities that are entitled to become Parties, including adaptive management and periodic review of any management measures implemented; o a requirement that any management measures and any enforcement of management measures are consistent with UNCLOS, including but not limited to sovereign immunity (in line with article 236) and the obligations in article 237.394\n• In the absence of any existing framework that deals with the proposed conservation and management measures, it may be necessary to set up a new regional management organization with necessary expertise. In this case, the COP, will encourage the countries and organizations concerned to establish a new organization or framework and to participate in its activities.\no Article 8. 5 of UNFSA: “Where there is no subregional or regional fisheries management organization or arrangement to establish conservation and management measures for a particular straddling fish stock or highly migratory fish stock, relevant coastal States and States fishing on the high seas for such stock in the subregion or region shall cooperate to establish such an organization or enter into other appropriate arrangements to ensure conservation and management of such stock and shall participate in the work of the organization or arrangement.”395\n• Where there is no competent body to recommend measures to address the impact of a specific activity in the proposed area, the COP, guided by the precautionary principle, should identify specific measures to meet the conservation objectives of the area, based on information regarding cumulative impacts provided by the proponents, and the consultation process.396\n• Those outside the framework of the implementing agreement such as the existing frameworks and non-contracting Parties will be allowed to join discussions at the COP as observers.397\n• The decision-making at the COP will be by consensus of the State Parties in principle; however, further examination will be conducted as to whether or not decision making by a special majority of the Parties can be accepted if necessary and whether or not expressing objection should be accepted.398\n• Decision of the relevant existing framework or the new organization will not be binding on those States that are Parties to the implementing agreement but are not members of the existing framework or the new organization.399\n394 USA 395 Japan 396 Greenpeace 397 Japan 398 Japan 399 Japan\n• Decisions on ABMT should recognize ecologically significant/sensitive areas, and/or areas of interest in relation to conservation and sustainable use of biological diversity in areas beyond national jurisdiction (Areas of interest).400\n• The MPA designation could include a comprehensive approach that includes consideration of climate change impacts on all vertical realms (seabed, seabed and near-bottom waters, seabed and midwater, seabed and entire water column, surface waters).401\n• Decisions on ABMTs should be based on scientific data with ABMTs being universal and binding in nature (but limited to areas under the ABMTs). There may be a need for regular sessions out of this implementing agreement given the changing nature of the oceans and its uses and users.402 • Depending on the conservation objectives of individual MPAs, as well as the \"vulnerability\" of their features/ecosystems and the pressures on them, different levels of protection may be necessary.403 • There should be a different threshold for ABMTs (partial closure/stock specific/activity specific/full closure).404\n• The designation should be for an indefinite period to ensure the long-term conservation and resilience of marine biodiversity and ecosystem services and functions, and serve as reference areas for science.405\n• The designation of an MPA, its conservation objectives and the management measures cannot be considered as time-bound or temporary.406\n• The designation of an MPA should be for an indefinite period (neither the establishment of an MPA nor the implementation of conservation measures should be time-bound or temporary). However, a regular review based on the research and monitoring plan should be established to allow for its updating, amendment or de-designation, in accordance with the principles and approaches set out in the implementing agreement for the establishment of an MPA. If, at a later stage, an MPA falls entirely within a maritime area under the sovereignty or jurisdiction of a coastal State, it shall cease to be in force. The coastal State may decide to adopt similar measures under its national law. In case of partial overlap its spatial boundaries will be amended accordingly.407\n• MPAs are indefinite in duration and appropriately regulated to best ensure the long-term conservation of marine biodiversity and ecosystem services. A particular MPA’s conservation and management plan and any specific measures applied to it may be adjusted to reflect the status of the area based on a review process.408\n400 Fiji 401 IUCN 402 Fiji 403 EU 404 Fiji 405 Greenpeace 406 Monaco 407 EU 408 High Seas Alliance"
    }, {
      "heading" : "4. Follow-up to the designation decision / implementation",
      "text" : "• Consider the use of either of the terms: conservation and sustainable measures (CSMs); conservation and sustainable use measures (CSUMs); or conservation and sustainable management measures (CSMMs). CSMs, CSUMs, or CSMMs, should provide agreed targets for achieving broad objectives of ABMTs including MPAs.409\n• The secretariat notifies States Parties and those who are not Parties, relevant international, regional and sectoral bodies, as well as all other stakeholders including the general public of the establishment of a new MPA, as well as its objectives, its management measures and the monitoring and review plan.410\n• Upon designation, the secretariat of the new agreement should inform relevant regional/sectoral bodies of the new MPA, its boundaries, objectives, management and monitoring plan and call on their members to take the necessary action with regards to activities under their competence within a set period of time. Parties should commit to use their best efforts to ensure the adoption of necessary measures by competent regional or global bodies in which they are members.411\n• The Parties to the implementing agreement and the relevant existing frameworks will cooperate as much as possible within the relevant framework(s) in order to facilitate these existing frameworks duly respecting the agreement of the Conference of the Parties and taking appropriate conservation and management measures.412\n• In line with the principles of international law, it will be the responsibility of States Parties to the implementing agreement to implement the management measures established in the adopted management plan with respect to activities and processes under their jurisdiction which impact on the conservation objectives of an MPA. Where a State Party is a Party to a relevant competent organization with a competence to manage such activities, the State Party should also promote, support and agree to necessary measures within that organization.413\n• States Parties have primary responsibility for implementing the MPA management measures with respect to activities under their jurisdiction or control (i.e. as a flag State).414 • Parties would have the primary responsibility to implement the agreed conservation and management measures for nationals, vessels, and activities under their jurisdiction and control.415 • Nothing in the implementing agreement should prevent State Parties from adopting additional and stricter measures from those adopted by the competent international organizations with respect to their vessels or with regard to activities and processes under their control and jurisdiction.416\n• The measures to be taken by the existing framework or the new management organization in response to the agreement reached at the COP will also be binding upon all State Parties which\n409 Fiji 410 Monaco 411 Greenpeace 412 Japan 413 EU 414 Monaco 415 Greenpeace 416 EU\nagreed to these measures at the COP of the implementing agreement, including non-members of the existing framework or the new management organization – e.g. article 8.3 UNFSA.\no “Where a subregional or regional fisheries management organization or arrangement has the competence to establish conservation and management measures for particular straddling fish stocks or highly migratory fish stocks, States fishing for the stocks on the high seas and relevant coastal States shall give effect to their duty to cooperate by becoming members of such organization or participants in such arrangement, or by agreeing to apply the conservation and management measures established by such organization or arrangement […]”417\n• While the management plan will not be applicable to non-Parties of the implementing agreement, they should be notified of the designation and invited to consider implementing appropriate management measures for activities and processes under their jurisdiction having an impact on the conservation objectives of the MPA (also taking into account general obligations under article 197 of the UNCLOS and under customary international law). States that are not parties to the agreement should be invited to consider adopting measures in line with those included in the management plan, where applicable, to support the objectives of the MPA.418 • States that are not Parties and existing bodies would be requested to implement all appropriate complementary measures within their respective jurisdictions and competencies to further advance the achievement of the objectives of the MPA. To that end, States Parties can work within the relevant organizations of which they are members to pursue, develop and implement such complementary measures. 419\n• Parties should, individually or collectively, request non-Contracting Parties whose activities, vessels or nationals operate in the protected areas to become Parties to the agreement or to cooperate fully in the implementation of conservation and management measures adopted by the agreement. Nothing should prevent Parties or competent bodies from implementing more stringent conservation measures in relation to their nationals, vessels, and activities under their jurisdiction and control.420\n• Competent international organizations should be invited to adopt specific measures necessary to achieve the conservation objectives of the new instrument. They could also be requested to develop and implement “biodiversity strategies and action plans” (akin to what is already called for at the national level under CBD article 6) as a tool to integrate biodiversity considerations into management and decision-making.421\n• Where there are no bodies with a mandate for the conservation or sustainable use of marine biodiversity in a particular sector or geographic area, the implementing agreement should encourage the establishment of relevant bodies within a specific timeframe in the same way that UNFSA led to the establishment of new RFMO/As.422\n417 Japan 418 EU 419 Monaco 420 Greenpeace 421 High Seas Alliance 422 Norway"
    }, {
      "heading" : "5. Relationship to ABMTs, including MPAs, established prior to the instrument, under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, or by adjacent coastal States",
      "text" : "• Establish a procedure that would provide for complementary measures for ABMTs which already exist in an area, or the recognition of existing MPAs that occur in areas beyond national jurisdiction provided that they comply with the criteria adopted in the implementing agreement. This recognition should build upon the work that has been done by these global, regional/or sectoral bodies while not undermining the decisions made by those bodies.423\n• MPAs identified by regional bodies with a mandate to establish MPAs in areas beyond national jurisdiction should be included in the network of MPAs created under the implementing agreement, provided that they meet the criteria adopted in the implementing agreement.424\n• ABMTs must acknowledge and respect efforts by regional and subregional institutions managing certain areas beyond national jurisdiction as sanctioned by UNCLOS. Allow for regional and subregional institutions to operate towards implementing conservation and management measures of BBNJ.425\n• ABMTs are not designed to compete and undermine, but rather complement existing regulations. ABMTs must not undermine existing regulations that are implemented by RFMOs and SRFMOs.426 • Nothing in the new implementing agreement should prevent RFMOs from establishing their own ABMTs, including MPAs.427\n• Parties individually or collectively through relevant organizations should be able to propose existing protected areas that have been designated under regional or global agreements, as long as they comply with the relevant criteria and the proposal should include all the above elements.428 • A process for the recognition under the implementing agreement of existing MPAs in areas beyond national jurisdiction established by other organizations (e.g. by regional seas organizations) should be included in the agreement. Considering that best available scientific advice has been incorporated in these existing high seas MPA processes at regional levels (e.g. OSPAR, CCAMLR and Barcelona Convention), the COP could have the option to adopt them directly without reference to SBSTA, unless there is a need for further scientific input. The secretariat would then facilitate consultation with the implementing agreement Parties and stakeholders prior to the official adoption of any such MPAs by COP.429\n• Other types of sectoral ABMTs (e.g. RFMO VME closures, IMO PSSAs, or ISA APEIs) would not require a formal global recognition process, but should be informed to the COP and included in the clearing-house mechanism and information-sharing mechanism. These should also be integrated in ecosystem-based integrated oceans management plans or marine spatial plans, and analysis of potential pressures, stressors or impacts on these areas should be fully"
    }, {
      "heading" : "423 EU",
      "text" : ""
    }, {
      "heading" : "424 EU",
      "text" : "425 Federated States of Micronesia 426 Federated States of Micronesia 427 Fiji 428 Greenpeace 429 WWF\nintegrated into SEAs and EIAs. Where appropriate, they could be introduced into the MPA process if deemed likely to contribute to establishing representative networks.430\n• It will be important to ensure that area based management measures are made in a manner that takes account of action related to conservation and sustainable use of marine biodiversity taken by States within their national jurisdiction, and the interests of those coastal States adjacent to areas beyond national jurisdiction in effective and coherent oceans governance.431"
    }, {
      "heading" : "6. Capacity-building and transfer of marine technology",
      "text" : "• Include necessary support to implement SIDS’ rights and obligations under the new instrument,\nincluding technical, scientific and funding support in the development of proposals, review of proposals, development of management measures, and monitoring of ABMTs.432\n• Provisions to avoid the transfer of disproportionate conservation burden on these countries are also critical – article 7 of the UNFSA on compatible conservation measures provides a useful example.433\n• Establish clear obligations on developed parties to assist in the establishment of necessary management mechanisms in cases where the lack of mechanisms is due to lack of funding or capacity. One could imagine State-to-State cooperation between oceans management administrations in developed and developing countries as well as cooperation between regional seas conventions.434"
    }, {
      "heading" : "7. Monitoring and review",
      "text" : "• Without prejudice to the consideration whether an ABMT should be time-framed or not, the\nABMT should be kept under review and be monitored on the basis of best available science and within the objective to conserve and sustainably use marine biological diversity.435\n• ABMTs should be monitored and reviewed against the objectives identified. The new instrument should establish reporting obligations and timeframes for review. On the latter, it should accommodate for exogenous factors such as climate change.436\n• A regular review process should be established through the implementing agreement to assess the effectiveness of MPAs and associated measures pursuant to the management plan, established under the implementing agreement and the progress made in reaching its conservation objectives in order to inform any adaptation required to the management plan. This process should take into consideration the scientific data and information gathered/provided by States, regional and sectoral bodies in the context of their research and monitoring responsibilities as laid out in the monitoring plan, as well as by relevant global and regional processes and frameworks (e.g. the World Ocean Assessment) and civil society.437\n430 WWF 431 Australia 432 AOSIS 433 AOSIS 434 Norway 435 G77&China 436 CARICOM 437 EU\n• Management of ABMTs and MPAs should be adaptive, including regarding their conservation and management measures, that should be reviewed at set intervals and that could be updated, as appropriate.438\n• The management measures and the progress towards the achievement of the MPA’s objectives shall be reviewed at set intervals, on the basis, inter alia, of reports from States Parties.439\n• States Parties and competent global, regional or sectoral organizations should be required to report regularly on the implementation of the measures for activities under their purview pursuant to the management plan. To this end, the implementing agreement should provide for standardized reporting, with an associated time frame for reporting. Such reports should be made publicly available.440 • Mandate regular reporting by States, including through relevant regional and sectoral bodies, in accordance with requirements established under the implementing agreement, to the COP.441\n• After the designation of ABMTs, including MPAs, reporting and review should encompass the progress made within existing bodies towards the achievement of their objectives.442 • Competent international organizations should be invited to regularly report on their progress.443 • The Progress made within other relevant organizations should also be considered.444 • Provide a mechanism for issuing notifications of proposed and designated areas for protection,\nsoliciting comments, compiling and disseminating comments submitted during review, and referring information about activities that could potentially harm or cause adverse impacts to a designated area to relevant bodies.445\n• Reports can be addressed to the secretariat that will make them available to a competent scientific advisory body for its consideration and recommendations as appropriate, to all States Parties for consideration and decision if necessary, as well as to the general public, for information.446 • Relevant information about the progress being made on MPA initiatives as well as the implementation of MPAs at the regional level would be submitted to the COP to demonstrate how the objectives of the Implementing Agreement were being implemented.447 • There might be some value in establishing scientific or technical advisory committee(s), as done under the Specially Protected Areas and Wildlife Protocol, that could have a monitoring and reviewing role.448\n• A scientific committee would be involved in the scientific monitoring of the areas, also by delegating this function to regional bodies where possible and appropriate, and in the regular review of the effectiveness of the sites, their management measures and progress in meeting their conservation objectives.449\n438 Monaco 439 Monaco 440 EU 441 New Zealand 442 Monaco 443 High Seas Alliance 444 Monaco 445 USA 446 Monaco 447 New Zealand 448 CARICOM 449 Greenpeace\n• Set up a framework for the effective monitoring and follow up of decisions, including a regular reporting and review mechanism and a strong compliance system.\no there should be a mechanism under the new agreement for a global monitoring, control and surveillance (MCS) system for areas beyond national jurisdiction to ensure that protected areas are meeting their objectives and to identify violations by vessels as well as cases of regular non-compliance. This mechanism should facilitate information sharing and joint operations between existing MCS systems; o The implementation of the scientific monitoring could be delegated to appropriate regional bodies when possible as long as they meet the standards set by the new agreement; o In addition, the new agreement should set up a regular reporting and review process whereby:\n parties and relevant regional or global bodies should report back regularly on the implementation of conservation and management measures. These reports should be publicly available.  a regular review process should incorporate input from the scientific committee established under the new agreement, all relevant regional or global bodies, and stakeholders, including civil society, as well as information gathered through the global MCS system regarding the effectiveness of the protected areas, their conservation and management plans and progress toward their objectives.  the review process should publish a progress report and identify any shortcomings by Parties, non-Parties, and regional or global bodies, affecting the effectiveness of the measures adopted by the agreement.450\no The agreement should establish a compliance mechanism. Following the outcome of the review process, Parties, stakeholders, including civil society, as well as the compliance committee itself, may submit a report of non-compliance. When a Party or a non-Party is identified to have failed to discharge its obligations under the new agreement or, in the case of non-Parties, under international law, to co-operate on the protection and preservation of the marine environment, by not taking measures or exercising effective control to ensure that its vessels or nationals do not engage in any activity that undermines the effectiveness of the agreement’s conservation measures, the compliance committee should make recommendations on ways to rectify their acts or omissions. The non-complying Party and non-Party should be notified and offered a reasonable time to respond to the alleged non-compliance and rectify its actions or omissions. When necessary, the new agreement should adopt measures to facilitate compliance (e.g. technical assistance and capacity building) based on recommendations from the compliance committee. If the Party or non-Party in question continues to undermine the effectiveness of the protected area, and/or if the ecosystem or any of its components under protection is under serious threat, the Parties to the agreement\n450 Greenpeace\nshould adopt appropriate responsive measures. The responsive measures should be designed to ensure that the conservation objectives of the area are met.451\n• The review process should publish a progress report and identify any shortcomings by Parties, non-Parties, and also by regional or global bodies, affecting the effectiveness of the measures adopted by the new agreement.452 • Stakeholders should also have a role in the regular review process and send their views on the effectiveness of the sites, their conservation and management measures and progress in meeting their objectives. They should also be able to submit reports of non-compliance when a Party (or non-Party) fails to act consistently with the new agreement.453\n• The conservation objectives and/or the management measures can be updated, if and when necessary, based on best available scientific information and recommendations from a competent scientific advisory body.454\n• The conservation and management plan and measures may be adjusted to reflect the status of the area based on the review process and the findings of the monitoring and research plan.455\nE. ENVIRONMENTAL IMPACT ASSESSMENTS\n• EIAs should contribute to the conservation and sustainable use of marine biological diversity of\nareas beyond national jurisdiction.456 • Establish principles governing EIAs, thresholds for triggering EIAs, standards for impact\nstatements, and provisions for reviewing, monitoring and reporting. These parameters could equally apply to SEAs. The structure of the Espoo Convention could be referenced in developing the provisions for the new BBNJ instrument.457\n• Include criteria for the undertaking by State Parties of an EIA or SEA in general. In particular, include thresholds or criteria for the screening of activities to determine if they should be assessed, and the type and amount of information to be included in the assessment reports for activities that may cause significant and harmful changes to the marine environment in areas beyond national jurisdiction.458\n• Establish best practice global standards for how to conduct EIAs, to avoid and mitigate harmful impacts on identified marine ecosystems and values. Requirements for minimum content of assessment reports, for quality control and public availability, including on: activity description; baseline information and duration of proposed activities; severity of impacts; methods used and uncertainties; proposed mitigation measures; and monitoring plans. Stakeholders should have an opportunity to provide inputs before decisions are made, and final decisions and responsibilities should be left with flag States. To aid decision making, standard conditions can be usefully developed. Different levels of depth and complexity for EIAs might be warranted\n451 Greenpeace 452 Greenpeace 453 Greenpeace 454 Monaco 455 Greenpeace 456 Chair’s understanding on environmental impact assessments 457 CARICOM 458 EU\ndepending on the scale of the project or impact- and standards/guidance could be developed for this.459\n• Internationally agreed upon standards, such as those found in the Espoo Convention, should provide the starting point for discussions on this topic, particularly in considering relevant definitions and information provided in the EIA reports.460 • Elaborate the provisions of article 206 in detail and develop general guidelines for EIAs as a subordinate document of the implementing agreement. State Parties to the implementing agreement should conduct EIAs in accordance with the guidelines in good faith.461 • A new global framework for EIAs in areas beyond national jurisdiction should: o provide for a central repository of publicly available data and information on EIAs, SEAs,\nand baseline data on areas beyond national jurisdiction; o provide guidance on the use of SEAs; o provide for coordination of information between countries, regions, sectoral, global and\nregional organizations, and relevant scientific bodies to facilitate the preparation, decision-making, monitoring and review of EIAs. This would help with transparency, accountability, effectiveness, and complement, not duplicate, the roles of existing international, regional or sectoral organizations; and o provide guidance to Parties on effectively implementing existing UNCLOS obligations relating to EIAs and improve coordination and implementation of EIAs.462\n• This section could set out the process for conducting EIAs consistent with article 206 of UNCLOS. Key issues that will have to be addressed during development of this section include:\no Should a new BBNJ instrument attempt to clarify what is meant by \"substantial pollution of or significant and harmful changes to the marine environment?\"\no How should transboundary effects be taken into account?463 • The recommendations of the CBD’s Revised Voluntary Guidelines for the Consideration of\nBiodiversity in Environmental Impact Assessments and Strategic Environmental Assessments in Marine and Coastal Areas (UNEP/CBD/COP/11/23) could be incorporated by reference, as well as other generally accepted minimum standards and EIA criteria. The criteria and guidance provided by the FAO International Guidelines on Deep-Sea Fisheries in the High Seas should also be incorporated, and the SBSTA could be tasked in developing further specific guidance to ensure coherence and to fill any gaps.464"
    }, {
      "heading" : "1. Obligation to conduct EIAs",
      "text" : "• Include the obligation, as provided in article 206 of UNCLOS, that when Parties have reasonable grounds for believing that planned activities under their jurisdiction or control may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, as far as practicable, assess the potential effects of such activities on the marine environment, with public involvement in the assessment process.465\n459 Australia 460 Canada 461 Japan 462 New Zealand 463 USA 464 WWF 465 USA\n• Include an obligation to conduct EIAs. According to UNCLOS articles 204-206 the duty to conduct EIAs rests with the State under whose jurisdiction or control the activity in question takes place. The purpose of including provisions on EIAs in the implementing agreement must be to operationalize this duty.466\n• A State Party to the implementing agreement should be responsible for deciding, based on the thresholds or criteria included in the agreement that an environmental assessment is required. Accordingly, a State Party should:\no be required to ensure that EIAs are carried out, according to the agreed criteria, prior to engaging in or authorizing activities that may cause substantial pollution of or other significant and harmful changes (\"harmful effects\") to the marine environment in areas beyond national jurisdiction; o ensure that any such harmful effects are identified and taken into account in any decision making process and such activities are consistent with States' obligations under the UNCLOS to protect and preserve the marine environment, including through the adoption of suitable measures to prevent or mitigate any such harmful effects; o following the principle of due diligence linked to the requirement of article 204 of the UNCLOS, monitor the effects of activities (including policies, plans and programs) carried out after an environmental assessment and the compliance with any conditions (such as prevention, mitigation or compensation measures) related to their authorization; o make reports publically available on environmental assessments and on subsequent measures and monitoring results.467\n• States are responsible for meeting their obligations under UNCLOS, and as Parties to an implementing agreement, would be responsible for ensuring that EIAs are conducted by them in accordance with agreed criteria and processes.468\n• States should retain final decision-making authority with regard to the authorization of activities requiring EIAs, taking place in areas beyond national jurisdiction and which fall under their jurisdiction. States should be responsible for ensuring that EIAs are undertaken when required. Cooperation among States should be encouraged to mitigate the possible issue of ‘flags of convenience’ for those wishing to undertake activities with a high risk of significant adverse environmental impacts.469\n• Responsibility for conducting EIAs to rest primarily with flag States. Under this approach, the EIA is being conducted by the operator under the flag States' oversight and review.470 • In areas beyond national jurisdiction the responsibility to conduct EIAs would primarily rest with the flag State, but responsibility could also fall on another State being responsible for the planned activity. In addition, relevant international organizations with mandates on the high seas, including ISA and RFMOs, may have competence as regards EIAs in areas beyond national jurisdiction within specific sectors and/or areas. Thus, under the implementing agreement States should be obliged to conduct EIAs either directly or through relevant global, regional or sectoral bodies.471\n466 Norway 467 EU 468 New Zealand 469 Canada 470 Australia 471 Norway\n• Under a number of international and national regulations EIAs are conducted by the entity that intends to undertake the activity in question. The best result is often achieved when there is a close link between the EIA and the activity. However, it is still for the responsible State to make sure that the assessment is being made and to decide on whether or not the activity should be allowed and on what conditions.472 • States Parties should be required to ensure that an EIA is conducted, in accordance with the terms of the Instrument, prior to permitting any activity under their jurisdiction or control that may have a significant adverse impact on the marine environment in areas beyond national jurisdiction or is listed in an annex of activities presumed to have such impacts. Although the EIA may be carried out by the project proponent or its designee, it would be the responsibility of the State (or States) with jurisdiction over the proponent – by reason of flag, nationality, or beneficial ownership - to ensure that the EIA is conducted pursuant to the terms of the implementing agreement.473"
    }, {
      "heading" : "2. Guiding principles and approaches",
      "text" : "• The following guiding principles and approaches were suggested: o Precautionary principle / approach474 o Ecosystem approach475 o Ecosystem based approach476 o Science-based approach477 o Transparency in decision-making478 o Inter- and intra-generational equity479 o Responsibility to protect and preserve marine environment480 o Stewardship481 o No-net-loss principle482 • EIA must reflect upon existing international law principles, including transboundary environmental impact assessment.483\n• “In order to maintain the health and resilience of marine biodiversity in ABNJ, activities in ABNJ shall be planned and conducted so as to avoid significant adverse impacts on marine biological diversity and on the marine environment, taking into account the principles of precaution, transparency, stewardship, and integrated, cross-sectoral ecosystem based management, and applying best available science.” 484\n472 Norway 473 High Seas Alliance 474 EU, High Seas Alliance / G77&China, Canada, 475 G77&China, High Seas Alliance 476 Canada 477 G77&China, Canada, High Seas Alliance 478 Chair’s understanding on environmental impact assessments, G77&China, High Seas Alliance 479 G77&China 480 G77&China 481 High Seas Alliance 482 EU 483 Federated States of Micronesia 484 High Seas Alliance"
    }, {
      "heading" : "3. Activities for which an EIA is required",
      "text" : "• The obligation relates to planned activities under the jurisdiction or control of States.485 • States shall assess potential effects of planned activities and publish reports of the results of\nsuch assessments.486 • Articulate when proposed activities in areas beyond national jurisdiction trigger the need for an\nEIA. These could be based on one or more of the following options: o activities in areas beyond national jurisdiction not already covered by existing\nobligations and agreements; o specified activities listed in the new implementing agreement; and/ or o all activities reaching and/or exceeding an agreed threshold of effects.487\n• Identify the scope of \"planned activities\" for which EIAs would be conducted. It could include a provision stating that planned activities under a State's jurisdiction or control are those where the State exercises effective control over a particular activity or the State exercises jurisdiction in the form of licensing or funding a particular activity, and not simply activities conducted by a vessel flying a State's flag.488 • EIA must be mandatory for all proposed BBNJ activities. No minimum threshold of impact will be required.489\n• According to some instruments, for instance the Espoo Convention, some activities always require EIAs, whereas EIAs for other activities depend on the possible impact based on size of activity, location and effects, cf. for instance Espoo Appendix III. It should be explored whether under the implementing agreement some activities should always require EIAs.490 • Unnecessary to conduct another EIA under the implementing agreement in relation to activities for which an EIA is conducted appropriately under the existing frameworks. Ways and means should be considered to avoid overlaps, such as establishing a clear provision to this effect.491 • No activity should be seen as by definition exempt. Initial assessment will be required to determine whether significant impacts are likely and formal EIA assessment and reporting are required as a result. SEAs are also a way to ensure cumulative impacts do not exceed significant impacts.492\n• An EIA regime under the implementing agreement should set a defined threshold(s) for environmental impacts that would trigger a requirement to undertake an EIA. The implementing agreement should set thresholds at a level that captures impacts that are significant or greater. Following existing treaty formulations, the implementing agreement may characterize 'significant impacts' as activity that is likely to have significant adverse effects on biological diversity, or may cause substantial pollution of, or significant harmful changes to, the marine environment. Thresholds based on UNCLOS article 206, complemented by an illustrative list of activities.493\n485 Norway 486 Norway 487 New Zealand 488 USA 489 Federated States of Micronesia 490 Norway 491 Japan 492 Australia 493 Australia\n• In order to trigger a conduct of EIAs, qualitative threshold such as “reasonable grounds to believe that a proposed activity may cause significant and harmful changes to the environment” could be used. Explore a list of activities which require an EIA or/and can be exempt from an EIA requirement in order to determine the necessity of having such a list of activities to complement the qualitative threshold. If there is a necessity to have such list, it must be possible to review or to update it.494\n• The implementing agreement should help operationalise generic formulae such as “reasonable grounds for believing that planned activities […] may cause […] significant and harmful changes” (article 206 UNCLOS), including through setting thresholds or criteria.495\n• Article 206 of UNCLOS sets the threshold of an EIA; it provides that an EIA will be conducted “when States have reasonable grounds for believing that planned activities under their jurisdiction or control may cause substantial pollution of or significant and harmful changes to the marine environment.”496\n• The applicable threshold, that is the starting point for the implementing agreement, is activities that: “may cause substantial pollution of or significant and harmful changes to the marine environment”.497 • The CBD COP 8 Decision VIII/28 “Voluntary guidelines on biodiversity-inclusive impact assessment” may provide useful options for this part of the BBNJ instrument. However, it would be preferable to have EIAs for activities with ‘more than a minor or transitory effect’ as per the Environment Protocol of the Antarctic Treaty System.498\n• Triggering conditions and thresholds for carrying out EIAs and SEAs could include activities with the potential for significant adverse impacts, recognizing the increasingly vulnerable state of marine ecosystems and resources from climate induced changes, including from ocean acidification.499\n• Include a threshold where an activity has the potential for “significant adverse effects, or alternatively, as utilized in the Madrid Protocol, a preliminary threshold of a “minor or transitory impact” that leads to a multi-layered approach to assessment with increasing requirements based on the level of potential harm. It is also important that screening and scoping criteria take into account possible cumulative effects, including those resulting from climate change, ocean acidification, and deoxygenation that may increase the significance of the effect of proposed projects.500\n• All activities are to be assessed against a threshold-based approach that would be contained in an annex to the agreement. This would be based on the likelihood of significant adverse impacts (individually or combined) to occur on marine ecosystems, marine biodiversity and ecosystem services. The geographical area (and ecological relevance, considering presence of e.g. EBSAs, VMEs, PSSAs, IBAs, IMMA, ecological corridors) where the effects of the proposed activity are likely to occur should also play a role in determining the threshold.501\n494 G77&China 495 EU 496 Japan 497 Norway 498 CARICOM 499 IUCN 500 High Seas Alliance 501 WWF\n• In order to trigger a conduct of EIAs, qualitative threshold such as “reasonable grounds to believe that a proposed activity may cause significant and harmful changes to the environment” could be used. Explore a list of activities which require an EIA or/and can be exempt from an EIA requirement in order to determine the necessity of having such a list of activities to complement the qualitative threshold. If there is a necessity to have such list, it must be possible to review or to update it.502\n• There could be an indicative list of activities that present significant adverse effects and therefore would require EIAs.503 • Another complementary approach is to provide a list of activities in an Annex that would always require an EIA, such as found in the Espoo Convention. When applying a list approach, it is important that the list be adaptable over time to reflect new and emerging uses. A combination of the tiered threshold approach and a list approach could be adopted.504\n• The instrument should also apply to activities organized in or proceeding from the territory of States Parties, as is the case with the Antarctic Treaty in article VII.5. Such a requirement would be consistent with UNCLOS article 194.2 and would assist States to implement their obligations under international law including CBD article 14 with respect to processes and activities under their jurisdiction or control.505"
    }, {
      "heading" : "4. EIA process506",
      "text" : "• The implementing agreement should: o establish general rules and procedures for:\n the undertaking by States Parties of environmental assessments of planned projects, policies, plans and programs, as appropriate, under their jurisdiction or control;\n the reporting on the outcomes of those assessments; o include a process for conducting environmental assessments in areas beyond national\njurisdiction. There is an emerging consensus on the usefulness of such a process consisting of screening, scoping, impact analysis, mitigation and impact management, and reporting;\no at various stages in the process, there should be access to information (including environmental information), public notification and consultation at the global level, including the identification and participation of stakeholders and consultation with relevant States.507\n• Inclusive public consultation as part of the EIA process.508 • EIA must be conducted in a fair, transparent, consultative, and standardized manner. EIA must\nbe governed by globally accepted standards in conducting it, in reviewing its outcome, and in making decisions to approve it.509\n502 G77&China 503 CARICOM 504 High Seas Alliance 505 High Seas Alliance 506 See also section IV on institutional arrangements 507 EU 508 Canada 509 Federated States of Micronesia\n• A mechanism must govern the conduct of EIA through uniform guidelines prescribed by an international body that will be responsible in maintaining fairness and transparency in the EIA process.510\n• Procedural steps for a conduct of EIA: o Screening – in order to trigger a conduct of EIAs, qualitative threshold such as\n“reasonable grounds to believe that a proposed activity may cause significant and harmful changes to the environment” could be used. Explore a list of activities which require an EIA or/and can be exempt from an EIA requirement in order to determine the necessity of having such a list of activities to complement the qualitative threshold. If there is a necessity to have such list, it must be possible to review or to update it; o Scoping – there is a need to identify which potential impacts are relevant to assess. To this end, some standard components of an EIA, such as the description of the proposed activity; the potential environmental impact of that activity, including specific information necessary for identifying and assessing the environmental effects of the proposed activity; and a description of the proposed measures to mitigate the predicted adverse impact should be included; o Assessment and evaluation of impacts - an assessment of the potential impacts of the proposed activities in every dimension should be taken into account. The related evaluation and analysis of the risks and potential impacts or effects of the proposed activities to marine environment should be done on the basis of recognized scientific methods; o Reporting of the environmental impact statement – consistent with article 205-206 UNCLOS, the reports of the results of the assessments shall be published and communicated; o Review / Monitoring – consistent with article 204 UNCLOS States shall keep under surveillance the effects of any activities being undertaken following the positive outcome of any EIA.511\n• Provide an obligation for the proponent of a proposed activity in areas beyond national jurisdiction to notify the State under whose jurisdiction the proponent falls. The activity is then screened to determine whether it meets the threshold triggering an EIA. Any State that could be affected by the proposed activity should so be notified. If the threshold is met, then an EIA is conducted in accordance, at the minimum, with international standards and made publicly available through the mandated channel under the BBNJ instrument. To ensure environmental integrity, the EIA should be subject to a technical expert review, with recommendations on whether or not the activity should proceed. For purposes of transparency, it would be appropriate if the independent assessment is made public as part of any consultative process. If there is any objection to the assessment, this could be the subject of appeal.512\n• Process of an EIA should be as follows: o formulation of a draft activity by a proponent; o decision on the necessity of an EIA by each State Party; o formulation of a draft EIA (including items to be assessed and methods to be adopted); o publication of a draft EIA;\n510 Federated States of Micronesia 511 G77&China 512 CARICOM\no implementation of an EIA; o preparation and publication of an EIA report; o implementation of an activity reflecting outcomes of an EIA; o monitoring and publication of outcomes.513\n• A possible procedure could include the following elements: o development of a draft EIA; o draft EIAs is submitted to a central repository/DOALOS for publication and invite\nrelevant stakeholders to comment on the draft within a set deadline; o the EIA is finalized, based on the draft EIA and comments received; o the final EIA is approved and a decision is made as to whether the activity may be\ncarried out and on what conditions; o final EIA and decision to be sent to the central repository/DOALOS; o the implementing agreement should include an obligation to monitor the activity and its\nimpact on the marine environment; o any completed EIA should be included in a report to the State Parties Meeting. States\nParties, relevant bodies, NGOs etc. are given the opportunity to evaluate and scrutinize the assessments, considerations and decisions; o The procedure outlined above will require secretariat support from DOALOS to take on the role as the “repository” and to ensure the flow of information in the EIA process; o The obligation to conduct and decide on an EIA will rest with the responsible State, directly or through relevant mechanisms where they are participating. Transparency, accountability and stake holder scrutiny could be ensured through the States Parties Meeting under the implementing agreement.514\n• This section could set out the process for evaluating planned activities and conducting EIAs. It could include the following:\no a provision that each State determine if a planned activity under its jurisdiction or control may cause substantial pollution of or significant and harmful changes to the marine environment; o affirming that if, in the State's judgment, the planned activity will not have such an effect, no EIA need be conducted; and affirming that such a decision is not subject to review by any outside entity or process; o criteria for an EIA that follow international best practices, including the identification of reasonable alternatives to the planned activity (including a \"no action\" alternative); consideration of mitigation and monitoring; and consideration of direct, indirect, and cumulative impacts; o a provision affirming that the obligation to conduct an EIA is an obligation to consider the potential effects of the proposed activity, alternatives, and mitigation measures, not an obligation to choose any particular alternative or mitigation measure; o a provision affirming that neither the EIA itself nor the State's decision based on the EIA would be subject to review by any outside entity or process; o a provision stating that the EIA could be carried out by a third party, such as a research institution or a private company, under the direction and control of the State;\n513 Japan 514 Norway\no a provision that EIAs should be shared with competent international organizations and otherwise made available to interested States; o public engagement process: this section could outline the public engagement process. It could include a provision that the public, States, and international organizations be given an opportunity for comment on documents provided to the public during the EIA process.515\n• The SEA/EIA process suggested includes the following steps: o SEA is prepared by the SEA/EIA administrative oversight committee and/or regional\ncommittee in collaboration with SBSTA and the competent organizations identifying trends/scenarios in uses and activities in a given (bio)region. The SEA in this case would serve as a regional environmental assessment where cumulative effects of different activities and thresholds for individual activities effects as well as cross-sectoral conflicts could be identified. SEA information and outcomes would need to be subject to regular review;\no Individual EIAs in the region under consideration would be guided by the outcome and information resulting from SEAs/regional environmental assessments. Proponents of projects or activities likely to affect BBNJ in the region under consideration would have to submit an environmental impact statement, based on guidelines provided by the respective SEAs/regional environmental assessments, to relevant responsible States which need to have national capacities in place to assess the likelihood of significant adverse impacts on BBNJ. States parties would then be responsible for submitting a project proposal for a screening phase conducted by the relevant body in cooperation with SBSTA; o If concluded that an EIA is required, the commonly known steps of an EIA procedure would then need to be conducted, with the level of assessment proportionate to the likely scale of impacts based on application of relevant guidelines, namely:  scoping by the relevant body (assisted by SBSTA, SEA/EIA administrative\noversight committee with the involvement of the regional committees and/or competent organizations as appropriate) with public participation (e.g. online consultations);\n impact analysis;  mitigation and impact management proposals;  EIA report submission to SBSTA, SEA/EIA administrative oversight committee\n(with the involvement of the regional committees and/or competent organizations as appropriate) for review;\n review with public participation (e.g. online consultation) and recommendation to COP;  COP decision approving or not approving the activity/project (and associated packages of conditions, including required measures);  implementation, monitoring and reporting to the appropriate body and ultimately COP.516"
    }, {
      "heading" : "515 USA",
      "text" : "516 WWF\n• Consultation will be an important and necessary part of the SEA and EIA processes and who and how consultation should take place with, will need to be decided. This should however, include consultation with relevant coastal and adjacent States, and interested stakeholders, including people with existing interests in an area.517\n• Provision for public participation and consultation should exist at each stage of the EIA process, beginning with the scoping phase. The relevant State(s) should circulate a draft assessment that includes public comment and input and the information required by the Instrument to the members of the scientific committee for review, and to any affected State, or stakeholder and to all States Parties for information. The draft assessment, along with any subsequent comments and recommendations of the scientific committee, should be made publicly available on a website or equivalent.518 • Since the process of EIA should be as inclusive as possible, civil society, industry and competent international organizations are examples of possible stakeholders.519\n• Provide for a pool of experts capable of conducting EIAs for activities in areas beyond national jurisdiction, perhaps under the auspices of the instrument’s scientific body. These experts would be charged with reviewing EIAs submitted by States to determine whether such EIAs meet the standards contained in the Instrument. These experts could also be commissioned to conduct and evaluate EIAs for States with capacity limitations.520\n• A scientific body should be established under the new international instrument to, among other things, review the adequacy of EIAs, make recommendations based on the EIA, and provide a body of experts who can undertake EIAs where necessary (i.e., if required by the instrument or where States have capacity limitations).521 • Ensure that the outcome of the environmental assessment is duly taken into account in decisions on the authorization of activities and on any accompanying mitigation or compensation (redress) measures. It should provide for the mitigation hierarchy to be taken into account in such decisions.522\n• The proposed activity should be permitted only where the assessment concludes that the activity would not have significant adverse impacts, or can be managed to avoid such impacts. Each decision to permit an activity should include an environmental management plan. The decision shall be made on the basis of comments and recommendations of the scientific committee, which may include proposed provisions of an environmental management plan, including monitoring, review and compliance provisions.523\n• Decision making processes related to EIAs and SEAs could ensure the protection of ecosystem services of deep-sea/high seas that may be altered by climate changes, including from ocean acidification.524\n• With regard to “Whether the costs for conducting the EIA should be borne by the proponent of an activity,” addressing this issue falls within the national competence of the State Party.525\n517 New Zealand 518 High Seas Alliance 519 EU 520 High Seas Alliance 521 High Seas Alliance 522 EU 523 High Seas Alliance 524 IUCN 525 EU"
    }, {
      "heading" : "5. Content of EIAs",
      "text" : "• Some standard components of an EIA, such as the description of the proposed activity; the\npotential environmental impact of that activity, including specific information necessary for identifying and assessing the environmental effects of the proposed activity; and a description of the proposed measures to mitigate the predicted adverse impact should be included.526\n• An assessment of the potential impacts of the proposed activities in every dimension should be taken into account. The related evaluation and analysis of the risks and potential impacts or effects of the proposed activities to marine environment should be done on the basis of recognized scientific methods.527 • Environmental assessment reports made pursuant to the implementing agreement should, inter alia, include:\no a description of the assessed activities and the likelihood that they will cause substantial pollution of, or other significant and harmful changes to, the marine environment in areas beyond national jurisdiction and its biodiversity; o a description of the measures for avoiding, preventing, mitigating and, where necessary and possible, redressing any substantial pollution of, or other significant and harmful changes to, the marine environment.528\n• EIAs could: o describe potentially affected environments, including potentially sensitive or vulnerable\nareas; o identify potential environmental impacts, including direct, indirect, short-term and long-\nterm, positive and negative effects; o identify measures available to mitigate any potential significant adverse impacts; and, o include follow up actions to verify the accuracy of the environmental assessment and\nthe effectiveness of mitigation measures.529 • Provide standard information on what an EIA needs to contain, a generic EIA template and\nguidance on its use, and guidance on decision-making processes for EIAs in areas beyond national jurisdiction. This would enable proposers of an activity to know what the EIA should cover and reviewing agencies what to expect. The template should not be too prescriptive as content may differ between activities and areas.530\n• The implementing agreement could specify the basic content and requirements of EIAs, for instance that EIAs should be based on the best available scientific information. Five elements are normally included in an EIA:\no a description of the activity; o a description of the environment in which the activity will take place and other areas\nthat may be affected;\n526 G77&China 527 G77&China 528 EU 529 Canada 530 New Zealand\no the effects of the activity on the environment based on best available; science/knowledge, including addressing cumulative environmental effects and identification of knowledge gaps; o measures to reduce or eliminate possible negative impacts on the environment; o monitoring of the activity and its impact on the marine environment.531\n• One model for consideration is the Espoo Convention, which provides the following: o a description of the proposed activity and its purpose; o a description, where appropriate, of reasonable alternatives (for example, locational or\ntechnological) to the proposed activity and also the no-action alternative; o a description of the environment likely to be significantly affected by the proposed\nactivity and its alternatives; o a description of the potential environmental impact of the proposed activity and its\nalternatives and an estimation of its significance; o a description of mitigation measures to keep adverse environmental impact to a\nminimum; o an explicit indication of predictive methods and underlying assumptions as well as the\nrelevant environmental data used; o an identification of gaps in knowledge and uncertainties encountered in compiling the\nrequired information; o where appropriate, an outline for monitoring and management programmes and any\nplans for post-project analysis; and o a non-technical summary including a visual presentation as appropriate (maps, graphs,\netc.).532 • An EIA should at a minimum identify the full range of environmental effects including cumulative\nimpacts and an activity’s indirect or secondary effects. Some activities may have impacts on areas beyond the immediate activity area – for example trenching or mining may cause plumes of sediment which could travel some distance from the site of the original activity. The effects on these “environmental impact areas” should be considered, along with any dependent or associated ecosystems.533\n• The scope of EIAs could: o include assessment of vulnerability to climate stressors; o include assessment of ecosystem services provided by the area of interest; and o include potential impacts to ecosystem services; o recognize that ecosystem services derive from multiple life stages, migrations, water or\nchemical movements, and other transboundary processes, and reflect the potential for cumulative impacts to these services by activities in widely separated areas.534\n• Require that any assessments account for cumulative impacts of activities and climate change.535 • Individual and cumulative impacts on biodiversity and ecosystem services should be assessed\n(building upon any SEA that might have already been completed).536\n531 Norway 532 High Seas Alliance 533 New Zealand 534 IUCN 535 High Seas Alliance 536 WWF\n• EIAs and SEAs could recognize that climate change may: o vary biodiversity independent of other stressors; o be a source of cumulative impacts; and o compound anthropogenic disturbance-induced change (e.g. plumes generated from\nseabed mining may exacerbate climate-induced effects, including from ocean acidification).537"
    }, {
      "heading" : "6. EIAs for transboundary impacts",
      "text" : "• Any proposed activity on the areas beyond national jurisdiction that has potential impact upon the resources within national zone is required to have a transboundary EIA.538 • Where an EIA identifies potential cross-boundary harm, consultation with the coastal State should occur.539\n• EIA entails the cooperation and involvement of coastal States, especially those States with exclusive economic zones adjacent to the location on the high seas where a proposed activity is under review. The EIA process needs broadest possible consultation by providing coastal States with notification of the proposed activity on the BBNJ, consulting their views upon such proposed activity, and informing them of the outcome of the consultation. Full information must be provided not only to the States but also the communities in the coastal States, which have traditional connection to the resources on the high seas.540\n• As regards situations where activities beyond national jurisdiction may have impacts inside national jurisdiction, the possible procedures for EIAs set out in the implementing agreement should apply.541 • With regard to activities within national jurisdiction having impacts beyond national jurisdiction, the obligation to conduct EIAs according to UNCLOS rests with the coastal State, who will also be responsible for making decisions concerning the activities in question in accordance with UNCLOS and its national legislation. Since the activities in question are taking place within national jurisdiction, it is not obvious that possible provisions on EIAs in the implementing agreement could apply, since the implementing agreement will apply to areas beyond national jurisdiction only. However, as a minimum, harmonization for instance related to the duty to publish reports could be discussed. It would be essential, however, that the authority to conduct EIAs and decide on relevant activities must remain with the coastal State and any role for a global body in such situations would run counter to UNCLOS.542\n• Transboundary impacts do not require separate assessment processes but are rather included as part of a properly conducted EIA generally.543 • All human activities with the potential for significant adverse impacts in areas beyond national jurisdiction need to be assessed, regardless of where they actually take place. Transboundary EIAs should be required for activities conducted within national jurisdiction that may significantly affect marine biodiversity or the environment in areas beyond national jurisdiction,"
    }, {
      "heading" : "537 IUCN",
      "text" : "538 Federated States of Micronesia 539 Australia 540 Federated States of Micronesia 541 Norway 542 Norway 543 Canada\nas well as for activities conducted in areas beyond national jurisdiction that may affect biodiversity or other interests of coastal States within national jurisdiction. 544"
    }, {
      "heading" : "7. Strategic environmental assessments545",
      "text" : "• Establish clear, transparent and effective requirements and procedures for SEAs.546 • Conducting SEAs in areas beyond national jurisdiction might in many cases require cooperation\nbetween States at regional level, either ad hoc or in the context of existing regional or global institutions (for an example of such cooperation at strategic level, cf. ISA Environmental Management Plan Clarion Clipperton Zone for deep sea mining). The implementing agreement should help improve such cooperation.547\n• SEAs should be developed at a regional level and prior to activities requiring EIAs commencing. Regional and international organizations would be encouraged to prepare SEAs where they have existing mandates. In addition the new agreement could encourage States to co-operate and develop regional SEAs in furtherance of their obligations to protect and preserve the marine environment.548 • A possible role for regional seas conventions in relation to SEAs should be discussed.549 • SEAs should be collectively funded (e.g. funded from collective industry funds established under\nthe implementing agreement) and describe the strategic context within which specific activities can take place, while EIAs are operator- funded/contributed exercises confined to a particular user and circumstance.550"
    }, {
      "heading" : "8. Compatibility of EIA measures",
      "text" : "• Compatibility with coastal State measures should be built into EIAs conducted in relation to\nareas beyond national jurisdiction adjacent to areas under the coastal State’s national jurisdiction. This agreement should respect coastal States’ jurisdiction regarding EIAs for activities that are within their national jurisdictions.551"
    }, {
      "heading" : "9. Relationship to EIAs undertaken under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies",
      "text" : "• Existing relevant legal instruments and frameworks, in particular UNCLOS, as well as relevant global, regional and sectoral bodies should not be undermined, as stipulated in resolution 69/292.552\n• Existing processes and guidance developed to assess the impacts of human activities on biodiversity features applicable in areas beyond national jurisdiction, including those under\n544 High Seas Alliance 545 See also sub-sections 4 and 12. 546 High Seas Alliance 547 EU 548 New Zealand 549 Norway 550 WWF 551 Canada 552 Chair’s understanding on environmental impact assessments\nregional and sectoral regimes, should be respected, and duplication of processes and outcomes in this regard should be avoided. Existing activities managed under regional and sectoral organizations should be allowed to continue where these organizations are mandated to consider the environmental impacts in the regulation of their respective activities (e.g. RFMOs and IMO). Any new agreement could play a useful role in assisting to coordinate these efforts, and facilitating cooperation and information sharing between these bodies.553\n• The implementing agreement will apply generally and set out goals, principles, standards and requirements relating to EIAs which States Parties will be obliged to pursue directly and/or in all relevant mechanisms where they are participating. Within the framework provided by the implementing agreement, the EIAs should be conducted by the responsible State directly or according to the system of relevant sectorial or regional mechanisms, as appropriate. The implementing agreement could add value by ensuring necessary contact and exchange of information among relevant sectorial and regional mechanisms, while the States Parties Meeting under the implementing agreement could assure transparency, accountability and stake holder scrutiny of assessments and decisions being made.554"
    }, {
      "heading" : "10. Information dissemination / Clearing-house mechanism",
      "text" : "• Consistent with article 205-206 UNCLOS, the reports of the results of the assessments shall be\npublished and communicated.555 • Address the publication of assessment reports, e.g. through a dedicated website or a registry.556 • Various means could be used to ensure transparency of a decision authorizing the activity in\nareas beyond national jurisdiction. This could include the requirement for a public statement of the reasons underlying a particular decision and of how environmental concerns have been taken into account.557\n• Place EIAs on a registry or information-sharing mechanism, providing transparency and helping to manage some capacity constraints as external parties could provide an additional layer of oversight.558\n• Make the results of EIAs publicly available, e.g. through the establishment of a global information sharing mechanism.559 • The reports of environmental assessments should be made publicly available.560 • Ensure that information gathered in connection with an EIA process in areas beyond national\njurisdiction be publicly available, including to all interested stakeholders.561 • The application of the implementing agreement could help overcome challenges for conducting\nenvironmental assessments in areas beyond national jurisdiction by facilitating the gradual build-up of, and access to, a globally shared body of best practices.562\n553 Canada 554 Norway 555 G77&China 556 EU 557 EU 558 Australia 559 Canada 560 Chair’s understanding on environmental impact assessments 561 Norway 562 EU"
    }, {
      "heading" : "11. Capacity-building and transfer of marine technology",
      "text" : "• It is essential that EIAs process under the new instrument should take into account the special\nneeds of developing countries, including necessary technical and financial assistance as well as development of institutional capacity and transfer of marine technology.563\n• The implementing agreement should facilitate the building of capacity for, and learning of lessons from the application of its environmental assessment provisions, so as to improve over time the quality of assessments carried out in the challenging areas beyond national jurisdiction context. This can be achieved through e.g. voluntary peer review mechanisms or “twinning” amongst State Parties.564\n• Provisions for financial and technical support in the development as well as review of EIAs could be included, so as to accommodate the resource constraints of SIDS.565\n• To accommodate constraint resources, SIDS could be provided with an opportunity to submit joint EIAs where appropriate.566\n• Additional capacity building may be targeted towards developing and supporting the EIA process in capacity-constrained countries.567"
    }, {
      "heading" : "12. Monitoring and review",
      "text" : "• Consistent with article 204 UNCLOS States shall keep under surveillance the effects of any\nactivities being undertaken following the positive outcome of any EIA.568 • The assessment should be followed by the monitoring of the effects of any permitted activities\n(cf. article 204 of the UNCLOS).569 • Provide for monitoring and review mechanisms to be developed and included in SEA and EIA\nprocesses.570 • Provide for a follow-up procedure in order to review compliance with the agreed rules and\nprocedures for completed EIAs and SEAs.571 • On an annual basis, States Parties should be required to prepare and submit to a review\ncommittee a report detailing their implementation of the EIA-related provisions of the implementing agreement. States may also report on any failures to implement the EIA-related provisions by other parties. The reports shall be made publicly available without delay.572\n• Members of the review committee shall be elected from among the States Parties and shall be term-limited. With the assistance of the secretariat and the scientific body, the committee will prepare an annual synthesis document that evaluates States’ compliance with their EIA-related obligations, identifying any specific instances of non-compliance and publish such report.573\n563 G77&China 564 EU 565 AOSIS 566 AOSIS 567 Australia 568 G77&China 569 EU 570 New Zealand 571 EU 572 High Seas Alliance 573 High Seas Alliance\nF. CAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY\n• Recognition that capacity-building and transfer of technology are cross-cutting and vitally\nimportant to enable developing States to conserve and sustainably use marine biological diversity of areas beyond national jurisdiction.574\n• As the issue of capacity building and the transfer of marine technology is cross cutting in nature, it should be applied across all aspects of the agreement and the special circumstances of Small Island Developing States must be captured in the whole package.575\n• Define the general obligations in promoting cooperation to develop capacity and transfer of marine technology while recognizing the relevance of marine scientific research for developing countries.576\n• Capacity-building and technology transfer provisions under the Implementing Agreement should be coherent with and contribute to making more operational the existing and sometimes detailed provisions on capacity-building and technology transfer included in UNCLOS and other international agreements.577\n• UNCLOS calls for capacity building and transfer of technology. An international legally binding instrument must maintain consistency with these UNCLOS provisions. Moreover, clear and binding mechanism must be in place to secure capacity building and transfer of technology. Voluntary pledges are deemed to be ineffective to address this need fully.578\n• There will need to be both mandatory and non-mandatory provisions on capacity building and technology transfer built into this new agreement, similar to other existing instruments and frameworks. Measures for capacity-building and transfer of technology, which should also include:\no identifying a set of tangible measures, such as operational guidelines, that are known to or are considered to build human, social, institutional, and economic capacity for States Parties; o placing these measures within a broader systems framework; and o exploring stakeholder feedback on specific measures to inform framework\nimplementation.579 • Establish a framework for capacity building and transfer of marine technology to developing\nparties. This framework should be based on i.a.: o clear obligations on developed parties to conduct capacity building and transfer of\nmarine technology; o clearly targeted to the implementation of the objective of the implementing agreement\n- to ensure the long-term conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction;\no Provide for synergies with the benefit sharing from the utilization of genetic resources;\n574 Chair’s understanding on capacity-building and transfer of marine technology 575 AOSIS 576 G77&China 577 EU 578 Federated States of Micronesia 579 Fiji\no Provide for active participation from administrators and scientists from developing countries in relevant activities in developed countries, including related to scientific research, bioprospecting, conduct of EIAs, establishment of MPAs etc.; o Clear obligations to assist in the strengthening and development of adequate national and regional mechanisms in developing countries, such as regional seas conventions.580\n• Include provisions regarding capacity building and the transfer of marine technology as related to the conservation and sustainable use of biodiversity in areas beyond national jurisdiction, and in accordance with the existing provisions in UNCLOS on capacity building and marine technology. Key issues that will have to be addressed include:\no how capacity building/transfer of technology provisions will relate to the other sections of the instrument, namely area-based management tools, EIAs, and marine genetic resources; o how capacity building/transfer of technology provisions can ensure coordination with already existing efforts and mechanisms, including the work of the Intergovernmental Oceanographic Commission of UNESCO (IOC), the Group on Earth Observations, and RFMOs;\no how provisions will ensure the protection of intellectual property rights.581 • Incorporate an obligation on States Parties to fully recognise the special requirements of\ndeveloping States, including the least developed among them and SIDS. The precedent is set out in Part VII of UNFSA and has been accommodated in other treaties and instruments. Include a formula for the special recognition of developing States similar to the UNFSA.582\n• Need for a fair framework that recognises States Parties development aspirations, addresses disproportionate burden, for where it is demonstrated to exist, of whatever is agreed to for implementation, and reduces the impacts from any activity in the areas beyond national jurisdiction that is known or perceived to have either slight, or vast, proportionate significance on development goals for developing countries, including SIDS.583 • Inclusion in the implementing agreement of provisions drafted with reference to these provisions:\no Article 11 of Stockholm Convention on Persistent Organic Pollutants (POPs): “1. The Parties shall, within their capabilities, at the national and international levels, encourage and/or undertake appropriate research, development, monitoring and cooperation pertaining to persistent organic pollutants and, where relevant, to their alternatives and to candidate persistent organic pollutants, including on their: […]” o Article 12.1 and 12.2 of POPs: “1. The Parties recognize that rendering of timely and appropriate technical assistance in response to requests from developing country Parties and Parties with economies in transition is essential to the successful implementation of this Convention. 2. The Parties shall cooperate to provide timely and appropriate technical assistance to developing country Parties and Parties with economies in transition, to assist them, taking into account their particular needs, to develop and strengthen their capacity to implement their obligations under this Convention.”\n580 Norway 581 USA 582 Fiji 583 Fiji\no Article 14.1 of Minamata Convention on Mercury: “1. Parties shall cooperate to provide, within their respective capabilities, timely and appropriate capacity building and technical assistance to developing country Parties, in particular Parties that are least developed countries or small island developing States, and Parties with economies in transition, to assist them in implementing their obligations under this Convention.” o Article 18.1 of CBD: “1. The Contracting Parties shall promote international technical and scientific cooperation in the field of conservation and sustainable use of biological diversity, where necessary, through the appropriate international and national institutions.”584"
    }, {
      "heading" : "1. Objectives of capacity-building and transfer of marine technology",
      "text" : "• Enhance and develop the capacity and ability of developing countries, taking into account the\nspecial needs for assistance of land-locked and geographically disadvantaged developing States, SIDS, least developed countries, coastal African States as well as the specific development challenge of developing middle-income States, with a view to enabling them to assume their responsibility and obligations under the new instrument as well as to conserve and sustainably use the marine biological diversity.585\n• Enhance the capacity and ability of developing country Parties to effectively implement the agreement, in particular countries for which the oceans is of strategic importance, and constitutes a valuable development resource, such as SIDS.586\n• Contribute to assisting States, in particular developing States, to: o support the implementation of any marine genetic resources regime, which may be\nestablished by the new instrument, while ensuring that sustainability and conservation are achieved;\no carry out or participate in environmental assessments of activities, including projects, plans and programmes that may have an impact on the marine biodiversity of areas beyond national jurisdiction; in that context, apply and/or participate in preventive and precautionary approaches, including the reduction of the risk of marine biodiversity degradation, unfavourable conservation status of marine species and/or long-term or irreversible adverse effects on marine biodiversity; o undertake and participate in measures to conserve and sustainably use marine biodiversity in areas beyond national jurisdiction, inter alia, through the establishment and the management of area based management tools, in particular marine protected areas.587\n• States shall cooperate in promoting transfer of technology and scientific knowledge on BBNJ so that all States, especially SIDS, will benefit from the BBNJ resources. To achieve this objective, meaningful opportunities must be accorded to personnel from SIDS for adequate training in marine science and technology.588\n584 Japan 585 G77&China 586 AOSIS 587 EU 588 Federated States of Micronesia\n• Enhance the implementation of UNCLOS obligations to promote the development of marine scientific research capacity in developing States and to promote the transfer of marine science and technology. It could facilitate the sharing of knowledge and expertise relating to conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction and to marine genetic resources and related technologies.589 • Enable States now unable to do so to eventually become parties to and effectively participate in the implementation of the implementing agreement.590"
    }, {
      "heading" : "2. Scope of capacity-building and technology transfer",
      "text" : ""
    }, {
      "heading" : "2.1 Capacity-building",
      "text" : "• The scope of the needs and priorities for capacity building can include scientific, educational,\ntechnical assistance as well as individual capacity building through short-term, medium-term and long-term training and scholarships, exchange of experts, and research cooperation programmes, awareness raising and knowledge sharing. The possible areas are, inter alia, marine science (including in the context of access to and use of marine genetic resources), ABMTs, the conduct of EIAs under the new instrument; establishment or strengthening the capacity of relevant organizations/ institutions in developing countries to deal with conservation of marine biological diversity in areas beyond national jurisdiction; access and acquisition of necessary knowledge and materials, information, data in order to inform decision making of the developing countries; development of necessary technology in marine science; development of necessary infrastructure and acquisition of necessary equipment to sustain and further develop R&D capabilities in the country.591\n• Capacity building may include, but is not limited to, human resource and institutional capacity.592 • Capacity building in pursuance of the general and specific objectives of the new instrument namely:\no capacity building in respect of the new access and benefit-sharing regime; o capacity building for development, implementation and monitoring of ABMTs including\nMPAs; o capacity building for conduct and evaluation of EIAs.593\n• Importance of institutional building at the regional, sub-regional and national levels not only for capacity building and transfer of marine technology, but also for the management data.594 • Capacity building should address needs related to all relevant natural and social sciences, both basic and applied, including oceanography, chemistry, marine biology, marine geospatial analysis, ocean economics, international relations, public administration and law. For example, a mechanism could be created to assist developing States in drafting legislation and associated regulatory, scientific and technical requirements on a national or regional level and to design\n589 New Zealand 590 WWF 591 G77&China 592 AOSIS 593 CARICOM 594 Fiji\ninstitutions to enable them to effectively implement various components of an implementing agreement. This could include, but not be limited to, how to effectively conduct an EIA or participate in an SEA.595\n• Institutional capacity building across sectors and organizations is also important to allow for a truly integrated implementation of the agreement by all countries and competent bodies, to fulfil the ambition of biodiversity conservation and sustainable use.596"
    }, {
      "heading" : "2.2 Technology transfer",
      "text" : "• Technology should not just refer to hard technology but also to all of its associated aspects.597 • Technologies must be appropriate, reliable, affordable, modern and environmentally sound.598 • Includes specialized equipment and technical know-how, including manuals, designs, operating\ninstructions, training and technical advice and assistance, necessary to assemble, maintain and operate a viable system and the legal right to use these items for that purpose on a nonexclusive basis.599\n• Cover data and specialised knowledge inclusive of but not limited to, equipment, criteria, protocols, samples, processes, software, methodologies and infrastructure. The 2003 IOC Guidelines on the Transfer of Marine Technology are an important reference in this regard.600\n• Include details on what is considered technology for the purposes of technology transfer, be consistent with the IOC Criteria and Guidelines for the Transfer of Marine Technology, and include both physical (infrastructure) as well as numerical (data, knowledge) technology elements, such as:\no information and data on marine sciences; o manuals, guidelines, criteria, standards, reference materials; o sampling and methodology equipment; o observation facilities and equipment; o equipment for in situ and laboratory observations, analysis and experimentation; o computer and computer software, models and modeling techniques; o expertise, knowledge, skills, know-how and analytical methods.601\n• Some of the technologies and mechanisms that could give support to advancing science and innovation in developing countries may be:\no IT infrastructure, that would allow advanced data analysis and storage of data; o access to autonomous underwater vehicles and remotely operated underwater vehicles\n(deep submergence vehicles) fitted with high resolution cameras, which could be used to map extensive seafloor habitats and define megafaunal species distributions;\no acoustic and sampling devices (e.g. multi-beam echo sounding, acoustic underwater positioning systems for deep-water mapping); o high-resolution, large-scale and long-term data collection as well as sharing mechanisms;\n595 IUCN, High Seas Alliance 596 WWF 597 AOSIS 598 AOSIS 599 AOSIS 600 CARICOM 601 USA\no molecular tools for high-resolution observation of microbes to larger invertebrates that would allow sequencing of DNA at sea and back on shore; and\no innovative financial mechanisms for marine technologies.602 • The new instrument should be related to the areas which require increased scientific knowledge,\nthe development of research capacity, promoting, inter alia, an effective implementation of the existing relevant provisions on transfer of marine technology, including those provided by the IOC. It concerns, for instance, Criteria and Guidelines on the Transfer of Marine Technology, with the possibility to revise and update them (among others, the definition of marine technology therein) so as to include all aspects of needs in the context of conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction.603\n• Importance of institutional building at the regional, sub-regional and national levels not only for capacity building and transfer of marine technology, but also for the management data.604"
    }, {
      "heading" : "3. Principles guiding capacity-building and technology transfer",
      "text" : "• The following principles found in UNCLOS should be incorporated namely:\no duty to cooperate and collaborate; o duty to promote the development of marine scientific and technological capacity of\nStates; o duty to provide scientific and technical assistance to developing countries; o duty to provide preferential treatment for developing countries605\n• The capacity-building and/or transfer of marine technology under the existing instruments and mechanisms (such as UNCLOS, ISA, IOC-UNESCO capacity development) should be enhanced. The new instrument shall not undermine or duplicate the existing programmes/mechanisms and shall address the specific aspects relating to the new instrument, while building upon the lessons learned from different international instruments that are of technical nature such the UNCLOS, the CBD, and the United Nations Framework Convention on Climate Change (UNFCCC) including the Paris Agreement. The instrument should also build upon the existing capacity building frameworks/mechanisms and focus on coordinating efforts and make them responsive to the objective of conservation and sustainable use of marine biological diversity, such as the IOC Medium-Term Strategy 2014-2021.606\n• Building up the capacity building and technology transfer mechanism for the new instrument utilizing existing mechanisms such is a practical approach, which could be explored further.607 • Capacity-building and technology transfer measures should be clear, result oriented and guided by lessons learned, including from other instruments. They should focus on demonstrable results and outcomes and be sustainable over time.608 • Capacity-building should be promoted and carried out on fair and reasonable terms and conditions as well as through favorable terms and conditions.609\n602 IUCN 603 G77&China 604 Fiji 605 CARICOM 606 G77&China 607 AOSIS 608 EU\n• Provide for the facilitation of voluntary technology transfer on mutually agreed terms and conditions that respects intellectual property rights and fosters science, innovation, research, and development.610\n• The development and transfer of marine science and marine technology should be “on fair and reasonable terms and conditions in order to gain access to appropriate, reliable, affordable, modern and environmentally sound technologies”.611\n• Transfer of marine technology should be promoted and carried out on fair and reasonable terms and conditions as well as through favorable terms and conditions.612\n• Technology transfer measures should be carried out on a voluntary basis taking into account the IOC Guidelines.613 • Technology needs must be nationally determined, based on national circumstances and priorities.614\n• Transfer of technology should enable all countries concerned, to benefit from developments in marine science related activities on an equitable basis, by promoting and encouraging/facilitating access to technology by, and transfer of technology to, developing countries, in particular the least developed countries and SIDS. Any non-state actors and organizations in a position to do so may also assist in facilitating the transfer of such technologies.615\n• Recognition that capacity-building, including institutional capacity-building, and transfer of marine technology should be responsive to national and regional needs, priorities and requests, with flexibility to adapt as needs and priorities change.616 • Assistance should be \"needs driven\" and respond to the specific needs of the developing States relating to the objectives and scope of the agreement. It should be compatible and responsive to national and regional realities and priorities and should complement and not duplicate other efforts and resources. It should also optimize the use of available financial, human and technical resources and promote sustainable development. In order to ensure the best possible outcomes, the identification of needs should be based on a holistic evaluation of existing capacities, including institutional and human resource capacities and abilities to utilize profitably the transferred technologies.617\n• Needs – which might change or evolve over time and therefore require adaptation – should be identified by the developing States, preferably in the context of an approach involving a periodical assessment, carried out at national and regional level through a joint collaborative exercise involving all relevant States and stakeholders, including international, regional and civil society organizations.618\n• Capacity-building should be needs-based and country driven (based on the needs identified by developing countries in particular SIDS and LDCs).619\n609 G77&China 610 USA 611 AOSIS 612 G77&China 613 EU 614 AOSIS 615 AOSIS 616 Chair’s understanding on capacity-building and transfer of marine technology 617 EU 618 EU 619 CARICOM\n• Need for BBNJ capacity building and technology transfer that responds to the needs of developing States.620 • Mechanism for CB/TMT in the implementing agreement should be based on the needs and priorities of developing States.621 • Need for meaningful capacity-building that is responsive to the needs of developing States, as identified by those States and consistent with the objective of the implementing agreement. The implementing agreement can play an important role in ensuring the implementation of the Sustainable Development Goals, in particular Sustainable Development Goal 14.622\n• Include provisions for capacity building that are compatible with, and responsive to, local, national and regional realities and needs, related to the conservation and sustainable use of biodiversity in areas beyond national jurisdiction.623\n• Capacity-building should also be ongoing to take into account developments in scientific knowledge and address new impacts.624 • Meaningful capacity building and technology transfer should be long term and meet the needs and goals of the recipient country for the conservation and sustainable use of marine areas and biodiversity beyond national jurisdiction.625 • Recognition of the importance of the involvement of relevant stakeholders in capacity-building and transfer of marine technology626 • Broad and timely participation of relevant stakeholders – including regional fisheries management organizations and regional seas conventions or action plans, civil society, nongovernmental organizations and other groups including the private sector, the scientific community, United Nations bodies, as appropriate – in the design, implementation and evaluation of these measures should be foreseen. In that context, the role and participation of women should be promoted.627"
    }, {
      "heading" : "4. Types of and modalities for capacity-building and technology transfer",
      "text" : "• Provide for States, either directly or through appropriate international, regional organizations\nand bodies or any other relevant organization, to provide assistance in the form of capacitybuilding and technology transfer to developing States. 628\n• Enhancing cooperation in the development of capacity and transfer of marine technology should be encouraged at all levels, including North-South / South-South cooperation and partnerships with relevant stakeholders with specific expertise as this will prove beneficial to strengthening human and institutional capacities and ultimately achieving the objectives of the new instrument.629\n620 Australia 621 Japan 622 New Zealand 623 USA 624 CARICOM 625 IUCN, High Seas Alliance 626 Chair’s understanding on capacity-building and transfer of marine technology 627 EU 628 EU 629 G77&China\n• The procedures and modalities of the mechanism must be simple, targeted and operate as expeditiously as possible.630 • Include a mechanism to identify the capacity building and technology transfer needs of developing countries. An implementing agreement could build on the IOC Criteria and or use it as a model to assess the capacity needs of developing countries. The data from the Sustainable Development Goals indicators could also be used to assess the needs at the local, national and regional levels for capacity building and marine technology transfer.631\n• In designing a benefit-sharing regime, consider where benefit sharing may be utilised to build the capacity of developing countries, and facilitate technology transfer.632\n• Concrete measures may include: o development of regional centers for skill development; o knowledge sharing through sharing results of R&D; o scholarships or other grants for SIDS representatives in workshops, programmes or\nother relevant training programmes in order to develop their specific capacities; o development of joint scientific research projects in cooperation with institutions in\ndeveloping countries; o establishment of national and regional scientific centres, including as data\nrepositories.633 • Among the activities that could contribute to achieving the objectives of the implementing\nagreement, include the following: o raising awareness on the importance of conservation and sustainable use of marine\nbiodiversity in areas beyond national jurisdiction and means to achieve these objectives; o integrating protection, conservation, restoration and sustainable use of marine\nbiodiversity in areas beyond national jurisdiction into relevant national and regional policies, in support of sustainable development and in line with obligations under UNCLOS;\no assisting States to comply with the obligations of the implementing agreement, to implement its various provisions and to monitor the progress made in its implementation, including by assisting them in developing, implementing and enforcing domestic legislative, administrative or policy measures; o increasing, disseminating and sharing knowledge for effective conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction; o promoting the development of human resources as well as technical and research capabilities related to the objectives and material scope of the implementing agreement, including by disseminating and creating training opportunities at national, regional and global levels; o developing, upgrading or strengthening systems and institutional structures capable of assessing marine biodiversity as well as of implementing and monitoring the objectives and activities related to the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction;"
    }, {
      "heading" : "630 AOSIS",
      "text" : "631 IUCN 632 Australia 633 AOSIS\no assisting States, in particular developing States, to access, collect, analyse and use data, samples and information.634\n• Establish a mechanism for enhancing the following, keeping in mind the importance of participation by scientists from developing countries:\no access to samples, data and knowledge, including the publication and sharing of scientific knowledge; o collaboration and international cooperation in scientific research projects and programs, including south-south and triangular cooperation; o scientific and training and access to resources, research infrastructure and technology; o socio-economic benefits (e.g. research directed to priority needs such as health and\nsecurity); and o facilitating the involvement of public and private sectors and multi-stakeholder\npartnerships.635 • To avoid what is termed the “brain drain” of trained personnel from developing countries, a\nstrong global professional alumni network could serve as an excellent pool of human resources, networking, mutual learning, and a foundation of international cooperation.636\n• Capacity building will have synergies and therefore be closely linked to benefit sharing. Some benefit sharing may also build capacity towards the conservation and sustainable use of biodiversity of areas beyond national jurisdiction.637\n• Capacity-building and technical assistance may be delivered through international, regional and bilateral arrangements, including existing or new regional centres, as appropriate, through other multilateral and bilateral means, and through partnerships involving the private sector.638\n• Due to the vast geographical scale and multitude of stakeholders involved, it is crucial to have participation and commitments from various stakeholders; not only from governments, but also from intergovernmental organizations, non-governmental organizations, academia, the business sector and philanthropic organizations. Coordination and cooperation among these organizations, bringing in their competences, resources, and networks, will be essential for effective capacity development for the conservation and sustainable management of BBNJ.639\n• The IOC Guidelines are an important reference point for developing the capacity-building provisions of the BBNJ instrument.640\n• Include a provision to support coordination and collaboration of existing and new initiatives, including but not be limited to the initiatives by IOC and other stakeholders. IOC could be given additional financial support or resources to play an important role in providing a structure for fostering coordination and collaboration and taking it steps further.641 • Recognition that the IOC Criteria and Guidelines on the Transfer of Marine Technology are useful as a guiding tool for further work on the transfer of marine technology in an international instrument.642"
    }, {
      "heading" : "634 EU",
      "text" : "635 IUCN, High Seas Alliance 636 IUCN 637 Australia 638 EU 639 IUCN 640 CARICOM 641 IUCN 642 Chair’s understanding on capacity-building and transfer of marine technology\n• Article 16 of CBD and IOC Guidelines can form a basis of our engagement in developing guidelines for transfer of marine technology.643 • Take into account as appropriate, the IOC Criteria and Guidelines on the Transfer of Marine Technology.644 • Draw from existing guidelines and frameworks that are already agreed upon, such as the IOC Criteria and Guidelines on the Transfer of Marine Technology.645\n• Best practices and lessons learned from existing mechanisms must be utilized wherever relevant and applicable.646\n• Promoting cooperation on technology transfer with a view to identifying or developing the appropriate technologies for the achievement of the objectives of the implementing agreement and to assist States, in particular developing States, to access the relevant, appropriate, adequate and up-to-date marine technology, on a voluntary basis, according to mutually agreed terms respecting intellectual property rights, in line with the IOC Guidelines.647 • The mechanisms under the ISA and IOC are some examples, but it will be useful to explore all relevant mechanisms and frameworks, including those under existing regional organizations, to identify the best way forward. However, the new mechanism should be inclusive and effectively cater to the needs of all parties to the instrument regardless of their respective region.648\n• Relationship between the new implementing agreement and IOC must be clarified, otherwise establishment of a mechanism of capacity building/ transfer of marine technology under the implementing agreement will not be possible.649"
    }, {
      "heading" : "5. Repository/Clearing-house mechanism",
      "text" : "• The new agreement could play a role in coordination of, and sharing of information about,\ncapacity building and transfer of marine technology activities. This could be in the form of a clearing-house mechanism for example.650\n• A potential clearing-house mechanism, could provide centralized information access and sharing for all on activities, programmes and projects occurring in areas beyond national jurisdiction. Consideration in the design of the mechanism should also address the special needs and priorities needs of SIDS.651 • A clearing-house mechanism could: o promote international coordination and collaboration on capacity-building and\ntechnology transfer in relation to the objectives and scope of the implementing agreement;\no help to ensure quick/one-stop access to information on capacity-building and technologies in relation to the objectives and scope of the implementing agreement; o promote and facilitate access to the corresponding expertise and know-how.\n643 AOSIS 644 New Zealand 645 Canada 646 AOSIS 647 EU 648 AOSIS 649 Japan 650 New Zealand 651 AOSIS\nThis could, for instance, entail making capacity-building opportunities transparent, matching requests to providers for technology transfer and giving developing countries access to the related know-how and expertise, facilitating multi-stakeholder partnerships, promoting regional cooperation, enhancing developing countries' participation in scientific research and training, facilitating open access to samples and knowledge, etc.652 • Provide greater visibility through a platform that would allow States to articulate needs and be aware of existing opportunities and projects. For example, a 'clearing house' could be created that would collect and disseminate details of implementing agreement Parties' capacity building and technology transfer projects and opportunities for developing State participation. Consider how this instrument could be made effective and fit for purpose and how it would relate to other organizations with competency in the field of marine science and technology transfer. Consider whether a virtual clearing house is also an appropriate tool.653\n• One or more clearing-house mechanisms, which could provide prioritized lists of required capacity-building efforts and marine technology and which may have a “match-making” function to facilitate the transfer of technology and capacity building assistance, could be an effective means of achieving this.654\n• Establish a clearing-house mechanism that facilitates information sharing in connection to activities on the BBNJ, particularly (but not limited to) scientific data, research results (especially for marine genetic resources), and best practices. Capacity building requires public access to information relevant to the conservation and sustainable use of living resources of the areas beyond national jurisdiction. Access of information can be carried out through a clearing-house of data. Such access can follow the principles contained in the Aarhus Convention.655\n• Include provisions for a possible repository or clearinghouse for data, information, capacity building, and/or technology transfer that is not unduly burdensome, and that would coordinate with, build upon, and improve the efficiency and effectiveness of existing international mechanisms already in place.656 • Provide an effective platform for enhancing collaboration and coordination for capacity building and technology transfer. At a minimum, provide a platform where initiatives can be tracked and coordinated so that various options for effective support can be easily navigated by developing countries and the needs easily identified by donors for planning purposes.657\n• Establish a clearing-house that, similarly to the approach envisioned for the ITPGRFA Global Information System has the mandate to:\no provide a web-based entry point to information and knowledge that is specifically geared towards strengthening the capacity for the conservation and sustainable utilization of BBNJ; o promote and facilitate interoperability among existing information systems (through the development of principles and technical standards); o create a mechanism to assess progress and monitor effectiveness in information sharing through online databases (feedback and periodic consultations);\n652 EU 653 Australia 654 Canada 655 Federated States of Micronesia 656 USA 657 IUCN\no enhance opportunities for collaboration (including focus on high-priority material); and o provide capacity development and technology transfer.658\n• The idea of a clearing-house mechanism and a capacity-building network could be developed, using, inter alia, web-based tools. Those tools can be a platform to access, evaluate, publish and disseminate information, as well as to provide a case-by-case option upon request. The experience of the CBD and the UNFCCC (Climate Technology Centre and Network as well as the Technology Needs Assessment), for example, could be instrumental in this regard.659\n• Include a provision to improve the interoperability and linkages between existing mechanisms, including in terms of data and sample collection and sharing.660\n• The further consideration of IOC as a possible clearing-house mechanism for the future implementing agreement would require an assessment of the current activities of this organization with reference to the objectives of the future implementing agreement, as well as of the possible requirements and implications of strengthening and improving its existing structures to better address – beyond the technology transfer dimension – the capacity-building dimension and the focus on areas beyond national jurisdiction, in a context of sustainable development.661\n• The IOC could be charged with utilizing the Ocean Biogeographic Information System to develop an international meta-database or clearing-house mechanism to facilitate an effective mechanism for accessing and exchanging information relevant to capacity building and technology transfer for the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction. Such meta-database or a clearing-house mechanism can also be used to monitor needs, fulfillment of such needs to facilitate planning for future initiatives as well as foster projects and programs that are tailored to the needs at the local, national, and regional level.662"
    }, {
      "heading" : "6. Funding",
      "text" : "• Ensure adequate, predictable and sustainable funding for capacity building and transfer of\nrelevant marine technology. In addition to the voluntary trust fund, any funding mechanism under the new instrument should be complemented by the contribution resulting from the sharing of benefit aspect in order to promote meaningful projects on capacity building.663\n• Establish a sustainable fund to: o specifically finance the participations of SIDS in major meetings under BBNJ; o assist developing countries, in particular SIDS, in meeting their commitments under the\nagreement; o fund capacity-building activities; o fund technology transfer related activities and programmes, including training.664\n• Establishment of a special fund for capacity building. This special fund will be used for scientific training workshops, scholarships, participation in formal meetings under an international legally\n658 WWF 659 G77&China 660 EU 661 EU 662 IUCN, High Seas Alliance 663 G77&China 664 AOSIS\nbinding instrument, and other opportunities for nationals of developing countries to learn about BBNJ activities and participate fully in the operationalization of an international legally binding instrument. It is possible to build this special fund from the financial contributions by sponsoring States or private entities proposing to explore and exploit BBNJ resources, and the rates of contribution could depend on considerations such as the size of area involved, type of activities, and risks associated with the proposed activities.665\n• In addition to traditional donor models such as multilateral institutions and funds, innovative financing will be needed to support international cooperation, development of technologies and collaborative research and thus should be key priority areas under the new agreement.666\n• New ocean sustainability finance tools could be an important part of the technology transfer framework. Delivering innovation, scalability and standardization through a “blue finance hub” as a knowledge, skills and project preparation center, for instance in the format of an “Ocean Sustainability Bank” could be an important tool to significantly increase marine technology impact. New initiatives such as the recently launched Coalition for Private Investment in Conservation could be taken into consideration when developing further participation in the effort. Additional funding can be found by structuring blended financial instruments that allow both public and private participation.667 • Include a process to establish a multilateral fund to support regional scientific and technological centers with pooled global resources in order to enhance technology transfer efforts. Further voluntary payments could be made by ocean users, for instance taking into account their carbon footprints, as a means to support ocean conservation efforts.668\n• Funding and Institutional arrangements could be based on both voluntary and monetary proceeds - See Nagoya Protocol and ISA capacity building funding arrangements.669"
    }, {
      "heading" : "7. Monitoring, review and follow-up",
      "text" : "• The needs identified and priorities for capacity building can be reviewed by an advisory or\ndecision-making body under the new instrument.670 • The new mechanism must also have sufficient flexibility to review on a periodic basis the\ncapacity constraints faced by SIDS according to their respective national circumstances.671 • Establishment of a monitoring mechanism and reporting requirements to facilitate periodic\nreviews.672 • Include a provision addressing the need for measuring the success of capacity-building and\ntechnology transfer efforts. The evaluation of capacity-building and technology transfer efforts could be based on an outcome-focused approach that utilises both quantitative and qualitative data, carried out in a joint collaborative effort undertaken at national, regional and international level.673\n665 Federated States of Micronesia 666 IUCN 667 IUCN 668 IUCN 669 CARICOM 670 G77&China 671 AOSIS 672 CARICOM 673 EU\n• A meeting of the States Parties could be convened on a regular basis to assess the needs and to fill in the gaps.674 • Consider incorporating a monitoring or follow-up element whereby States Parties are made aware of the progress with respect to the implementation of this provision.675 • To maintain a stable and sustainable level of funds to effectively finance an implementing agreement, there could be a mechanism to monitor the impacts of the capacity building and technology transfer programmes with a periodic review to assess funding needs, and funding sources so that the recipient countries and regions’ needs can be adequately met on a stable and long-term basis.676\n674 IUCN 675 Fiji 676 IUCN\nIV. INSTITUTIONAL ARRANGEMENTS677\n• The institutional arrangements established by an instrument would have to be “fit-to-purpose”, cost-effective and efficient.678\n• The implementation of the implementing agreement should be reviewed by a mechanism under the implementing agreement. A global mechanism under the implementing agreement could provide a platform where States and regional and sectorial bodies could share information about relevant activities, knowledge and decisions, as well as facilitate feed-back by other States, intergovernmental organizations and non-governmental organizations.679\n• To ensure transparency, the actions, decisions and decision-making processes under the new Implementing Agreement will need to be open to an appropriate level of scrutiny by Parties, civil society and, where appropriate, outside institutions.680\n• Participation in meetings should be open to non-Contracting Parties, relevant non-governmental organizations and inter-governmental organizations, and other stakeholders, in an observer capacity.681\n• States and subregional or regional biological diversity management organizations and arrangements should ensure transparency in the mechanisms for management and in an agreed decision-making process.682\n• Representatives from relevant organizations, both governmental and non-governmental, concerned with biological diversity beyond areas of national jurisdiction should be afforded the opportunity to take part in meetings of subregional and regional organizations and arrangements as observers or otherwise, as appropriate, in accordance with the procedures of the organization or arrangement concerned. Such representatives may be given timely access to the records and reports of such meetings, subject to the procedural rules on access to them.683\n• Governance arrangements that promote transparency and accountability. This can be achieved through opening meetings to observers where appropriate, and making information about meetings and decisions publicly available.684\n• Some of the functions to be covered by institutional arrangements under an international instrument include: decision-making, enhancement of cooperation and coordination, information-sharing, scientific advice, and capacity-building and transfer of marine technology.685 • The institutional arrangement for the future implementing agreement should provide for an overarching framework with decision-making at the global level. A comprehensive global regime could help ensure that variances in regional-level implementation do not contribute to a disproportionate burden of conservation activities falling on SIDS. Some decision-making as well\n677 This section is to be read in conjunction with the previous sections. 678 Chair’s understanding on cross-cutting issues 679 Norway 680 New Zealand 681 New Zealand 682 Fiji 683 Fiji 684 Australia 685 Chair’s understanding on cross-cutting issues\nas implementation should be conducted at the regional level, so as to adequately reflect regional and sub-regional specificities.686\n• Drawing from existing examples of regional organizations, consider how a regional organization, or even a collaboration of organizations, can serve as an implementing or administrative arm of the new implementing agreement.687 • The institutional arrangement at the global level could include: o a decision-making forum; o a scientific forum; o a clearing-house; o a secretariat.688\n• Institutional bodies could include: o a secretariat; o a decision-making body such as a COP; o a scientific and technical body with an advisory competence which can play a role in the\nestablishment of ABMTs, including MPAs; o a clearing-house mechanism to promote and facilitate technical and scientific\ncooperation, knowledge and data sharing; o a mechanism in charge of access and benefit sharing of marine genetic resources.689\n• To be able to meet its objectives, the new agreement needs to be equipped with a robust, but cost-effective institutional structure. This would include:\no a secretariat, whose functions could be taken over by DOALOS; o a COP meeting on regular basis to supervise the implementation of the new Instrument\nand take relevant decisions, such as the designation of MPAs, including marine reserves. COP meetings could replace the BBNJ meetings without adding additional budgetary constraints for delegations;\no a scientific committee to make sure that decisions are based on best available science; o a clearing-house mechanism to facilitate implementation through, e.g., information and\nknowledge sharing and scientific and technical cooperation; o a compliance committee to facilitate/ensure effective implementation and rectify\nviolations dispute resolution mechanisms.690 • Envisage a decision-making body, such as a Meeting/Conference of Parties to the implementing\nagreement.691 • The agreement is likely to require a decision making body, such as a COP, that will most likely\nneed to meet regularly, e.g. annually, to review progress, develop guidance, make recommendations and take decisions.692\n• The possibility of use of the mechanisms already in place should always be duly examined in the first place. Concerning scientific input, taking into account existing processes, due consideration\n686 PSIDS687 Fiji 687 Fiji 688 Chair’s understanding on cross-cutting issues 689 G77&China 690 Greenpeace 691 EU 692 New Zealand\nshould be given, among others, to the question of what kind of input could be received from the Regular Process, as well as other relevant processes (such as the EBSA Process).693 • Expansion of the mandate of the ISA to oversee the implementation of the BBNJ instrument.694 • Enhanced cooperation for the development and implementation of generally agreed rules and\nstandards could be operationalized at the regional level through regional committees.695\nA. INTERGOVERNMENTAL DECISION-MAKING BODY/FORUM"
    }, {
      "heading" : "1. Global level",
      "text" : "• The broad mandate of the international decision-making body should be to: o set criteria and guidelines, based on best available scientific information, including\ntraditional knowledge; o follow up on implementation of provisions and progress in meeting global objectives; o adopt decisions on implementation of provisions of the instrument among parties; o adopt decisions on how to undertake implementation in the absence of a competent\nregional body or where such a body fails to take action; o consider and adopt amendments to the agreement; o promote harmonization of appropriate policies and measures for the conservation and\nsustainable use of BBNJ; Adopt programmes of work and budgets relating to the work of the BBNJ agreement. The meetings of this intergovernmental body should be held at a venue at which most delegations, and in particular SIDS, maintain a permanent presence, in order to take fully into account their particular capacity constraints. 696\n• Global decision-making process with two organs: an Assembly and a Council. o The assembly: the political forum where all States Parties participate. Regular meetings,\non an annual basis for instance, could also be open to States non-Parties, relevant intergovernmental organizations and international bodies, and other relevant stakeholders, including non-governmental organizations or research institutes which could be granted observers status. The work of this body is to be broad and global. Its mandate would include:  setting policies;  electing members of the council and subsidiary bodies;  making decisions on the global rules and procedures related to BBNJ;  reviewing reports of the council and those of the subsidiary bodies;  undertaking at regular and set intervals, a general and systematic review of the\nmanner in which the implementing agreement has operated in practice;  taking measures to improve the implementation of the agreement."
    }, {
      "heading" : "693 EU",
      "text" : ""
    }, {
      "heading" : "694 CARICOM",
      "text" : ""
    }, {
      "heading" : "695 WWF",
      "text" : "696 PSIDS\no The council: the executive body with limited membership. Its members would be elected by the assembly based on a defined formula to enable balanced and equitable representation. In line with the importance of addressing the special case of SIDS, the council could include SIDS-specific seats. Meetings of the council could be open to nonmembers. However, only members would have decision-making power. The mandate of the council would be to:  establish subsidiary committees;  approve plans of work;  prepare the annual budget;  make recommendations to the assembly on policies or measures to be adopted;  approve ABMTs, including MPAs;  approve EIAs;  conduct cooperation programmes with existing organizations;  report to the assembly;  institute proceedings on behalf of the assembly in cases of non-compliance.697\n• A States Parties Meeting could be a functional and cost-effective forum for reviewing the implementation, exchange of information and discussion of relevant issues. Possible text for establishing the States Parties Meeting could be:\no “The Parties shall meet no later than one year after the entry into force of this Agreement, as convened by the depository, and from then on as decided by the Parties."
    }, {
      "heading" : "At these meetings the Parties shall:",
      "text" : "a) Review issues related to the implementation of this Agreement. b) Assess the effectiveness of this Agreement in securing the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction, and if necessary, propose means of strengthening the implementation of this Agreement in order to better address any continuing problems in the conservation and sustainable use of marine biodiversity. c) Review information received from States Parties and relevant sectorial and regional mechanisms on actions taken with regard to the implementation of this Agreement. d) Consider any other issues as decided by the Parties.”698\n• The State Parties Meeting should be open to global, regional and sectorial bodies in order to share information on relevant activity and measures taken within their competence.699\n• Establish a COP with predetermined functions and mandate, which should meet regularly with the purpose of, inter alia:\no overseeing/supervising the implementation of the implementing agreement, including the operationalisation of ecosystem-based integrated oceans management in areas beyond national jurisdiction, and compliance mechanisms;\n697 PSIDS 698 Norway 699 Norway\no facilitating cooperation and coordination among different stakeholders, States and competent organizations, including through the possible establishment of regional committees as subsidiary bodies; o developing new substantive obligations and requirements for parties related to the implementation of and compliance with the implementing agreement; o considering any additional action or function that may be required for the achievement of the objective of the implement agreement, including residual powers to regulate, manage and guide unregulated activities (i.e. in cases where a competent regulatory body does not exist (e.g. cable laying) as well as emerging activities); o establishing additional subsidiary bodies and providing guidance to these bodies, as considered necessary.700"
    }, {
      "heading" : "2. Regional level",
      "text" : "• Regional/sub-regional forum, that would meet at regular intervals, optimally prior to the\nmeeting of the assembly, to: o take decisions on measures to implement based on global criteria, standards and\nmeasures; o organize broad and inclusive consultations with relevant stakeholders on relevant\nprojects; o report to the international body; o make recommendations or submissions for improving the implementation of the\nimplementing agreement to the international body. This regional/sub-regional forum to be composed of the following two chambers:\no adjacent coastal States; o all parties to the agreement.\nIn addition, meetings of this forum would be open to representatives of existing regional organizations, existing sectoral organizations, international organizations, and other stakeholders. Depending on outputs, work at the regional level could feed into the global mechanism at different points. For instance, the enforcement committee at the regional level would feed into the compliance committee, while the regional area-based management committee and the regional experts committees could feed work into the international experts committee at the international level.701"
    }, {
      "heading" : "B. SUBSIDIARY BODY/BODIES",
      "text" : ""
    }, {
      "heading" : "1. Global level",
      "text" : "• The decision making-body may establish subsidiary organs, such as a scientific committee.702 • International subsidiary bodies could be elected by the assembly. Taking into account the special\ncase of SIDS, each of the subsidiary bodies should allocate dedicated seats to SIDS. The bodies"
    }, {
      "heading" : "700 WWF",
      "text" : ""
    }, {
      "heading" : "701 PSIDS",
      "text" : "702 EU\nwould meet at set intervals, with the meetings of the assembly and council, and with the possibility of additional meetings if needed.\no SBSTA / international experts committee: the SBSTA or committee would be composed of multidisciplinary subject-matter experts nominated by governments on issues covered by the implementing agreement. It could be supplemented by a list of international experts specializing in various elements of the agreement. For instance, in the context of an EIA, the conduct and/or the review of EIAs or other assessments could be conducted by experts from a dedicated list to support those States Parties who request it. This committee would also facilitate cooperation with other scientific bodies so as to harmonize global criteria, as well as advance the achievement of the implementing agreement’s objectives. Its mandate, under the guidance of the global decision-making body of the BBNJ agreement and drawing upon existing competent international bodies, would be to:  elaborate and recommend to the decision-making body global criteria for the\nestablishment of ABMTs, including MPAs (to be adopted by the decision making body);\n elaborate and recommend to the decision-making body criteria and thresholds for activities in areas beyond national jurisdiction, in the context of EIAs, (to be adopted by the decision making body);  review and provide recommendations to the decision making body regarding designation of ABMTs, and submissions on EIAs (the submissions could also be produced by regional expert committees);  elaborate and recommend to the decision-making body guidelines for the access and benefit-sharing regime;  identify innovative, efficient and state-of-the-art technologies and know-how relating to the conservation and sustainable use of BBNJ and advise on the ways and means to promote the development and/or transfer of such technologies;  identify new and emerging issues relating to the conservation and sustainable use of BBNJ;  provide advice on scientific programmes and international cooperation in research and development related to conservation and sustainable use of BBNJ;  respond to scientific, technical, technological and methodological questions that the intergovernmental body and its subsidiary bodies may submit;  provide regular assessments of the state of scientific knowledge of BBNJ. Among its members, the committee should include experts in traditional knowledge or seek the input of relevant traditional knowledge holders in regards to any given project, issue, programme or activity.\no Compliance committee: this committee would review general issues of compliance and implementation of the BBNJ implementing agreement, in particular it would:  review progress on implementation and report to the intergovernmental\ndecision-making body;  make recommendations on how to improve coordination among all relevant\nstakeholders;  make recommendations for strategic actions to enhance implementation;  make recommendations to strengthen means of implementation;\n make recommendations on how to improve the effectiveness of processes and activities under the agreement.\nThe committee could be composed of the following two branches:  The facilitative branch would provide advice and assistance to Parties in order to\npromote compliance;  The enforcement branch would have the responsibility to determine\nconsequences for Parties not meeting their commitments. o Finance and administration committee: the mandate of the finance and administration\ncommittee would be to:  draft financial rules, regulations and procedures;  assess contributions of Parties;  draft rules, regulations and procedures on the equitable sharing of financial and\nother economic benefits derived from MGRs and the decisions to be made thereon;\n review and plan budget;  monitor the funds established in the agreement;  report to the decision-making body.703\n• COP subsidiary bodies and respective functions to be as follows: o SBSTA\n the proposed SBSTA would be comprised of delegations of qualified experts from parties and observers, to provide advice and guide COP in its deliberations.\n this body could also establish ad hoc working groups and work with independent scientists and experts to deliver their mandate. The SBSTA would also collate and build upon relevant existing scientific information from relevant organizations (e.g. CBD, FAO, United Nations Environment Programme, UNESCO, ISA, IMO) in exercising its functions and mandate, including providing scientific and technical advice on establishing ecologically representative MPA networks, biogeographical classification schemes or assessing cumulative impacts of human activities in areas beyond national jurisdiction.\n the SBSTA would also support the regional committees, as needed, with technical and scientific input as required. It is also recommended that this SBSTA be given a broad mandate to also initiate its own work plans in pursuit of its own objectives and purposes, especially in developing operational standards, criteria and guidance/guidelines to give effect to general principles, purposes, aims and objectives set out in the implementing agreement for adoption by the COP, as well as providing scientific and technical assistance in operationalising ecosystem-based integrated oceans management at appropriate biogeographic scales.\no SEA/EIA administrative oversight committee  this body would be responsible for ensuring that the particular parts of EIA and\nSEA (including bioregional SEA) processes are properly conducted by the appropriate entities (which may be decided pursuant to standing arrangements\n703 PSIDS\nor on a case by case basis, generally with EIAs being done by capable individual operators, and SEAs being done by those bodies with the appropriate level of collective responsibility, either sectorally or cross-sectorally, depending on the scope or location of the particular SEA).\n this body would establish guidelines for and ensure appropriate assessment of EIAs, especially in establishing professional technical teams to guide and assess EIAs and guide/conduct SEAs. This body would work in close cooperation with the SBSTA and any regional committees and competent organizations and provide advice to COP on EIAs and SEAs. Its oversight will be particularly important in regions that have not yet established a regional committee.\no Subsidiary body on finance, capacity building and technology transfer  this body would be responsible for facilitating resource mobilisation to facilitate\nimplementation of the implementing agreement and for providing assistance to Parties, especially developing countries, and among those, particularly least developed countries and SIDS, in implementing the implementing agreement.\no Subsidiary body on compliance and implementation  Parties should be required to report on the implementation of the implementing\nagreement and any COP decisions, based upon pre-determined reporting criteria. The proposed subsidiary body on compliance and implementation would examine such reports prior to meetings of the COP and recommend to the COP steps that should be taken to enhance such implementation (including incentives as well as possible sanctions in accordance with the respective noncompliance provisions and mechanisms established by the implementing agreement). Such body could also be tasked to undertake non-compliance procedures. Non-compliance complaints by non-State actors could also be received by this body for further analysis and brought to the attention of the COP for appropriate follow up. 704\n• Establishment of a body, such as a compliance committee, that could address cases of noncompliance, including duties of enhanced cooperation. This body could investigate allegations of breach, find facts as necessary and, where appropriate, recommend to the State(s) in question the action to be taken to fulfill the obligation. Technical assistance could be offered to address capacity issues.705"
    }, {
      "heading" : "2. Regional level",
      "text" : "• The following architecture could be envisioned:\no Regional experts panel or committee. This committee or panel would:  make recommendations based on best scientific information on conservation\nmeasures to adopt in areas beyond national jurisdiction, as well as specific protection and management measures for set areas based on established criteria;"
    }, {
      "heading" : "704 WWF",
      "text" : "705 High Seas Alliance\n review EIAs and SEAs and make recommendations based on the conclusions/findings of these assessments;\n review and report to the regional body on progress made in achievement of objectives of existing implemented measures, as well as regional progress in meeting the objectives of the new instrument.\nThis regional experts’ panel or regional experts committee would also include holders of or experts in traditional knowledge.\no Area-based management committee. This committee would coordinate, in a transparent manner, with the experts committee and existing organizations to develop regional ABMTs, including MPAs and marine spatial planning.\no Capacity building and transfer of marine technology committee. The committee would coordinate capacity-building and transfer of marine technology activities, and report to the international level. Consider a regional center as an option if it does not provide another layer of mechanism. Explore merging or associating this committee with existing regional or sub-regional capacity-building and transfer of marine technology mechanisms, where relevant and appropriate, so as to build on what is already working to avoid unnecessary duplications. This body could also facilitate the development of centers of excellence in the Pacific and facilitate their coordination.\no Enforcement committee. This committee would:  monitor or coordinate monitoring efforts;  raise any issues to the Commission and make recommendations on measures to\ntake;  prepare reports to the global compliance committee and decision-making body.\no Finance and administration committee. This committee would:  set the budget for the regional commission/implementation and provide\nstrategy to meet the budget needs;  manage the regional trust fund or liability fund, when relevant: there may be\nmerit in supporting adding a regional trust fund, which would be funded in part from the international trust fund, based on a formula to account for regional needs. This might add another layer of difficulty and burden for the PSIDS. Merging this BBNJ regional fund with other related existing funds may need to be explored so as to limit the administrative burden associated with this;\n prepare reports to the international level.706 • Regional committees:\n provide for Parties with an interest in the conservation and sustainable use of biodiversity in a particular region to voluntarily establish regional arrangements they deem appropriate for that region to best facilitate implementation of relevant obligations and commitments, including regional committees. Membership would be open to all Parties to the implementing agreement and non-Parties to the implementing agreement would be welcome as observers. Establishment of such committees would be by COP acceptance of a proposal by\n706 PSIDS\na group of proponent member States with the relevant interest. As committees of the implementing agreement, they would be empowered to establish subsidiary arrangements as they see fit to fulfill their respective mandates.\n the principal mandate delegated to any such regional committees by the COP, in accordance with the implementing agreement, would be to facilitate the implementing agreement implementation by overseeing and facilitating enhanced cooperation between States (in respect of all their relevant sovereign competencies) and existing bodies and arrangements, including sectoral bodies with competency for controlling activities in areas beyond national jurisdiction (i.e. ISA, IMO and relevant RFMOs) in a manner and to an extent that does not undermine them, but ensures a concerted and comprehensive legal regime, consistent with UN General Assembly resolution 69/292. Additionally, regional committees could be delegated to exercise residual powers to fill any identified governance and regulatory gaps as deemed necessary by the COP to meet the implementing agreement objectives.\n These proposed committees would work closely with other subsidiary bodies under the implementing agreement in exercising oversight of the implementation of the implementing agreement, including of decisions taken by the COP and other identified relevant bodies. In areas where such regional committees or other appropriate arrangements have not been established, the COP would continue to exercise its oversight responsibilities in the same way, without undermining relevant bodies and arrangements as per UN General Assembly resolution 69/292.707"
    }, {
      "heading" : "C. SECRETARIAT",
      "text" : "• The role of the secretariat could be modeled after provisions in article 319 (2) of UNCLOS and article 15 of UN General Assembly resolution 49/28. Procedures established by the secretariat should take into account the special circumstances of SIDS. Inter alia, the secretariat could:\no provide administrative and logistical support; o report on issues or developments related to the conservation and sustainable use of\nBBNJ as they arise; o formulate recommendations for the consideration of States Parties; o notify decision-making organs of ratifications and formal confirmations of and\naccessions to the agreement; o notify States Parties of conventions or international agreements related to the future\nBBNJ agreement; o convene necessary meetings of States Parties in accordance with the implementing\nagreement, and invite observers to participate as observers at meetings of States Parties;\n707 WWF\no establish appropriate and necessary facilities, as required by the agreement, for the deposit of BBNJ-relevant data/information and establish a system for the publicity of such data/information;\no facilitate capacity building and transfer of marine technology activities, as well as develop and host a clearing-house mechanism which should be created with due regard to the information and communication technologies limitations in SIDS with an emphasis on the accessibility, availability and application of capacity building and transfer of marine technology provisions to SIDS. It could also be tasked with managing an endowment fund.708\n• The secretariat, in addition to providing administrative support, would be mandated to ensure that relevant stakeholders are included in consultations and, where appropriate, decisionmaking processes.709\n• A question to whom to entrust the performance of secretarial functions needs also to be addressed.710\n• Whether a permanent secretariat is required or whether secretariat services could be provided by an existing international body, such as the UN Secretariat’s DOALOS, secretariat services should be provided in a cost effective manner.711\n• Appropriate for the secretariat function to be served not by a newly established secretariat, but by DOALOS.712\n• DOALOS might serve as secretariat for the implementing agreement, and be allocated necessary human, technical and financial resources.713 • A secretariat, whose functions could be taken over by DOALOS.714"
    }, {
      "heading" : "708 PSIDS",
      "text" : ""
    }, {
      "heading" : "709 PSIDS",
      "text" : "710 EU 711 New Zealand 712 Japan 713 Norway 714 Greenpeace\nV. EXCHANGE OF INFORMATION / CLEARING-HOUSE MECHANISM\n• Exchange of information and data should be promoted between States as well as relevant\nregional, sectoral and international organizations (similar to article 17 of CBD).715 • Clear information principles should be established that allow meeting papers, meeting reports,\ndecisions, annual reports and results of any performance monitoring of the organization to be made available in a timely manner to Parties, civil society and outside institutions.716\n• States and subregional or regional biological diversity management organizations and arrangements should give due publicity to conservation and sustainable management measures and ensure that laws, regulations and other legal rules governing their implementation are effectively disseminated. The bases and purposes of such measures should be explained to users of biological diversity and its resources in order to facilitate their application and thus gain increased support in the implementation of such measures.717\n• Sharing of information and scientific knowledge will be fundamental to achieve a more holistic approach to ocean management. A repositary where States and regional and sectorial bodies could post relevant information should be established.718\n• A clearing-house mechanism to promote and facilitate technical and scientific cooperation, knowledge and data sharing.719\n• A clearing-house mechanism to facilitate implementation through, e.g., information and knowledge sharing and scientific and technical cooperation.720\n• A clearing-house mechanism, hosted by the secretariat, would provide centralized access and sharing of information for all, contributing to enhanced transparency and equity. An evolutionary approach could be employed where these information sharing functions would be carried out by the secretariat until such a time when the extraction of marine genetic resources becomes a reality, at which point a specific body would be established. The clearing-house mechanism could provide, inter alia:\no global information services such as a website for the agreement, a network of experts and practitioners among Parties and partners, mechanisms for Parties and partners to exchange information; o network for clearing-house mechanisms at the regional and or national levels. This clearing-house mechanism could also include specific activities to enhance and promote information sharing and dissemination in and with SIDS, as well as provide for specific programmes for SIDS to contribute to the expansion of these mechanisms. It would be managed by the secretariat.721\n• For the purpose of information sharing and dissemination, a clearing-house mechanism or online repository should be maintained with such information (biological/ecological/oceanographic), as\n715 New Zealand 716 New Zealand 717 Fiji 718 Norway 719 G77&China 720 Greenpeace 721 PSIDS\nwell as pressures, stressors, activities and uses of the marine space, which would be essential for the assessment of cumulative impacts and the development of SEAs, EIAs and MPA network planning integrated into ecosystem-based integrated ocean management plans.722\n• The regional clearing-house mechanism would be part of the global network of clearing-house mechanisms established under the agreement. The regional clearing-house mechanism could build on existing ones in order to limit duplication and improve communication and diffusion of information to the relevant actors. There could either be discussion for a centralized regional clearing-house mechanism, or to identify one single entry point that would be the link with all existing mechanisms.723"
    }, {
      "heading" : "722 WWF",
      "text" : "723 PSIDS\nVI. FINANCIAL RESOURCES AND MECHANISM"
    }, {
      "heading" : "A. FUNDING MECHANISM",
      "text" : "• Funding to support the implementation of the agreement could be provided by the following sources (non exclusive):\no mandatory sources:  States Parties: provision based on a tiered approach with different categories of\ncountries paying different fees;  royalties and milestone payments from exploitation of marine genetic resources.\no voluntary trust fund:  States Parties;  States non-Parties;  international financial institutions, donor agencies, intergovernmental\norganizations, non-governmental organizations; and  natural and juridical persons.724\n• A global BBNJ trust fund, or trust funds, could: o fund preparation and participation of developing States Parties, in particular SIDS, to the\nagreement’s process; o assist developing countries, in particular SIDS, in meeting their commitments under the\nagreement, including through conduct of EIAs; o fund capacity building activities; o fund technology transfer related activities and programmes, including training; o support conservation and sustainable use programmes by holders of traditional\nknowledge in local communities, including within national jurisdiction, so as to support coherence in ocean management; o support public consultations at the national and regional levels.725 • An additional funding mechanism to support the development of activities on capacity building\nand transfer of marine technology for developing countries, in particular SIDS, is the establishment of an endowment fund. It would promote and encourage the conduct of collaborative marine scientific research in areas beyond national jurisdiction including research activities related to marine genetic resources in these areas, through two main activities:\no by supporting the participation of qualified scientists and technical personnel from developing countries, in particular SIDS, in marine scientific research programmes and activities;\no by providing opportunities to these scientists to participate in relevant initiatives. This endowment fund would be managed by the secretariat.726\n• Establishing funding mechanism(s) is important to ensure that all can equitably participate in the implementation of the agreement, in particular SIDS whose limited resources can be a major impediment. While the availability of funding is important, accessibility is equally important. For"
    }, {
      "heading" : "724 PSIDS",
      "text" : ""
    }, {
      "heading" : "725 PSIDS",
      "text" : "726 PSIDS\nSIDS, this means procedures for access and reporting that are not burdensome. Some options to ensure that SIDS’ special case is taken into account include:\no SIDS specific allocation in the fund(s); o access procedures that are not burdensome: consider a special SIDS procedure with pre-\napplication process, which would then trigger support mechanism to prepare the required application;\no consideration could also be given to making use of existing funding mechanisms, in an attempt to improve coherence and coordination.727"
    }, {
      "heading" : "B. REHABILITATION / CONTINGENCY FUND",
      "text" : "• In line with the polluters-pay principle, a rehabilitation fund should be established. Private entities wishing to engage in the exploration and exploitation of BBNJ would be required to contribute to the fund, in accordance with a scale tied to the degree of potential environmental harm stemming from the BBNJ activities of those entities. The fund would be used to finance the rehabilitation of BBNJ, including their natural environments, in the event of pollution or other damaging impacts on BBNJ and/or the areas beyond national jurisdiction in which they reside.728\n• Mechanism for a financial arrangement that will adequately address contingencies of marine pollution and disaster. Establish a fund to finance environmental disasters such as pollution and other catastrophic disasters caused by human activities on the living resources of the areas beyond national jurisdiction. This fund will complement the access and benefit-sharing mechanism established for marine genetic resources.729"
    }, {
      "heading" : "727 PSIDS",
      "text" : ""
    }, {
      "heading" : "728 PSIDS",
      "text" : "729 Federated States of Micronesia\nVII. MONITORING, REVIEW, COMPLIANCE AND ENFORCEMENT\n• Bearing in mind that also various non-State actors will carry out activities regulated by the implementing agreement, the implementing agreement should contain provisions requiring States to enact legislation and regulations and/or adopt measures necessary to ensure compliance with the standards and procedures set up in the implementing agreement.730\n• States should establish, within their respective competences and capacities, effective mechanisms for monitoring, surveillance, control and enforcement of their entities operating in areas beyond national jurisdiction to ensure compliance with their conservation and sustainable management measures, as well as those adopted by subregional or regional organizations or arrangements.731 • There should be a mechanism under the new agreement for a global MCS system for areas beyond national jurisdiction to ensure that protected areas are meeting their objectives and to identify violations by vessels as well as cases of regular non-compliance. This mechanism should facilitate information sharing and joint operations between existing MCS systems. The global monitoring system should be supported by a scientific, technical, financial and capacity building mechanism to ensure equal monitoring standards for all protected areas across regions and facilitate their implementation by Parties, in particular developing States. The implementation of the scientific monitoring could be delegated to appropriate regional bodies when possible as long as they meet the standards set by the new agreement.732\n• Set up a regular reporting and review process whereby: o Parties and relevant regional or global bodies should report back regularly on the\nimplementation of conservation and management measures. These reports should be publicly available.\no a regular review process should incorporate input from the scientific committee established under the new agreement, all relevant regional or global bodies, and stakeholders, including civil society, as well as information gathered through the global MCS system regarding the effectiveness of the protected areas, their conservation and management plans and progress toward their objectives. o The review process should publish a progress report and identify any shortcomings by Parties, non-Parties, and regional or global bodies, affecting the effectiveness of the measures adopted by the agreement.733\n• Establish a compliance mechanism. Following the outcome of the review process, Parties, stakeholders, including civil society, as well as the compliance committee itself may submit a report of non-compliance. When a Party or a non-Party is identified to have failed to discharge its obligations under the new agreement or, in the case of non-Parties, under international law, to co-operate on the protection and preservation of the marine environment, by not taking measures or exercising effective control to ensure that its vessels or nationals do not engage in any activity that undermines the effectiveness of the agreement’s conservation measures, the\n730 EU 731 Fiji 732 Greenpeace 733 Greenpeace\ncompliance committee should make recommendations on ways to rectify their acts or omissions. The non-complying Party and non-Party should be notified and offered a reasonable time to respond to the alleged non-compliance and rectify its actions or omissions. When necessary, the new agreement should adopt measures to facilitate compliance (e.g. technical assistance and capacity building) based on recommendations from the compliance committee. If the Party or non-Party in question continues to undermine the effectiveness of the protected area, and/or if the ecosystem or any of its components under protection is under serious threat, the Parties to the agreement should adopt appropriate responsive measures. The responsive measures should be designed to ensure that the conservation objectives of the area are met.734\n734 Greenpeace\nVIII. SETTLEMENT OF DISPUTES\n• There could be a dispute prevention mechanism to preempt any dispute from arising. Such issues could be examined either by a specific committee or by selected experts. If this process fails to resolve any issues, then the involved parties could seek peaceful settlement of disputes through mechanisms provided for in Part XV.735\n• Include a provision concerning the obligation of the Parties to resolve their disputes relating to the interpretation and application of the implementing agreement by peaceful means. Due to their nature, most of possible disputes relating to matters under the implementing agreement would qualify, at the same time, also as disputes under UNCLOS.736\n• The provisions of UNCLOS relating to the peaceful settlement of disputes reflect a good starting point for consideration of dispute resolution under the instrument.737 • Use of the UNCLOS Part XV dispute resolution framework.738 • Article 30 of UNFSA provides procedures for which a rendition suited to the new implementing\nagreement could be made.739 • A dispute resolution mechanism could be an expansion of the mandate of the International\nTribunal for the Law of the Sea (ITLOS) or a new body using ITLOS as model.740 • Dispute settlement procedures in UNCLOS and UNFSA for compulsory settlement of disputes\ncould be drawn on when developing dispute resolution procedures for the new implementing agreement.741\n• The option to seek an advisory opinion from ITLOS should also be considered as a useful means for resolving differences in interpretation of the new agreement.742 • It is paramount for the new agreement to include a streamlined, rapid, accessible, transparent and cost-effective dispute settlement mechanism to resolve disputes arising from its implementation, enhancing and complementing existing mechanisms under UNCLOS. Such mechanism needs to be based on modern principles of good governance and ensure transparency, public participation and accountability and follow contemporary approaches as in the Espoo Convention with its implementation committee or the Aarhus Convention with its compliance committee.743\n• Existing mechanisms under UNCLOS (e.g. ITLOS) are a good starting point but are not sufficient. The dispute settlement mechanism should incorporate a progressive approach and be accessible, efficient, support good governance, transparency and accountability. Specific clauses to be considered include qualified opt-out mechanisms. One example of how to integrate good governance and dispute resolution is the South Pacific RFMO Convention, where a Party can implement an opt-out mechanism, which allows the measure to go forward and at the same"
    }, {
      "heading" : "735 PSIDS",
      "text" : ""
    }, {
      "heading" : "736 EU",
      "text" : "737 Chair’s understanding on cross-cutting issues 738 Australia 739 Fiji 740 Federated States of Micronesia 741 New Zealand 742 New Zealand 743 Greenpeace\ntime offers an opportunity for the State concerned to go to arbitration in The Hague over the matter.744\nIX. NON-PARTIES\n• Establish that States that are not Parties to the agreement are not discharged from their general obligations under UNCLOS and customary international law, including the obligation to protect and preserve the marine environment as well as the obligation to cooperate.745\nX. RESPONSIBILITY AND LIABILITY\n• Provision similar to article 35 of UNFSA.746 • The Articles on Responsibility of States for Internationally Wrongful Acts elaborated by the\nInternational Law Commission and attached to the UN General Assembly resolution 56/83 represent an authoritative body of international law in this field. They are frequently referred to by international courts as reflecting rules of customary international law. Hence, there is no need for any provision on responsibility in the implementing agreement.747\n• Reflect and build upon the responsibility of States under international law to not cause damage to areas beyond national jurisdiction or to other States, by “ensur[ing] that activities within their jurisdiction or control do not cause damage to the environment of other States or of areas beyond the limits of national jurisdiction”.748\n• The BBNJ instrument can allow its States Parties to establish liability and seek compensation in connection with pollution and other environmentally harmful activities of private entities and other States Parties regarding BBNJ, perhaps by fashioning a dispute resolution mechanism that provides for such recourse.749\nXI. REVIEW • Establishment of a mechanism for regular review of the effectiveness and implementation of the\nagreement, similar to the review mechanism set out in article 36 of UNFSA. Reviews should be carried out, based on agreed criteria, within a set period of time after entry into force of the agreement, for example after five years, and regularly thereafter.750\n744 High Seas Alliance 745 EU 746 New Zealand 747 EU 748 WWF 749 PSIDS 750 New Zealand\nXII. FINAL ELEMENTS • The implementing agreement should contain standard final clauses. Their consideration is\npremature at this stage, though, and should be hence left to the future intergovernmental conference.751\n• This section should be addressed at a later stage, if the General Assembly decides to convene an intergovernmental conference, and could include provisions relating to settlement of disputes; signature; ratification and accession; entry into force; reservations and exceptions; declarations and statements; amendment; denunciation; participation by international organizations; depository; and authentic texts.752 • Final provisions based on those in articles 37 to 50 UNFSA.753 • One of the issues which could be given some consideration at a later stage is the necessity and\npossibility of provisional application of the implementing agreement.754 • Universal participation in the instrument should be sought and participation should be open to\nall States, regardless of whether they are parties to UNCLOS.755 • Consider universal participation, where parties and non-parties to UNCLOS can become party to\nit.756 • Participation in the instrument should extend to all States and other entities in like manner as\nthe participation in the UNFSA.757 • Similarly to article 305 in connection with Annex IX of UNCLOS, it should also be open for\nsignature by international organizations allowing for the participation of the European Union.758 • Open for signature, ratification and accession by all States and other entities on the same basis\nas provided for in UNFSA (UNFSA articles 37-39).759"
    }, {
      "heading" : "751 EU",
      "text" : "752 USA 753 New Zealand 754 EU 755 Chair’s understanding on cross-cutting issues 756 G77&China 757 CARICOM 758 EU 759 New Zealand"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2017,
    "abstractText" : "As indicated at the second session of the Preparatory Committee established by resolution 69/292: Development of an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, this Chair’s non-paper aims to provide a structured presentation of the issues and ideas reflected in the proposals for elements of a draft text of an international legallybinding instrument invited by the Chair to be submitted by 5 December 2016, as well as in the possible areas of convergence from the Chair’s understandings and those issues and ideas which were extensively discussed during the second session of the Preparatory Committee which are also contained in the submissions made to the Chair. The complete text of all the submissions is available on the website of DOALOS as a web-based rolling compilation. The present non-paper provides a reference document to assist delegations in their consideration of the issues to be discussed by the Preparatory Committee.",
    "creator" : "Acrobat PDFMaker 11 for Word"
  }
}

==> anc/index-builder/documents-json/40.pdf.json <==
{
  "name" : "40.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 245\nBBNJ IGC-5.2 #5\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nMonday, 27 February 2023\nBBNJ IGC-5.2 Highlights: Friday, 24 February 2023\nDelegates attending the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued their work on Friday, 24 February 2023. Delegates met in six informal-informal consultations during the day. They considered articles related to: marine genetic resources (MGRs), including benefit-sharing questions; area-based management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); capacity building and the transfer of marine technology (CB&TT); and cross-cutting issues, specifically related to the general provisions of the new agreement; and implementation, compliance, and dispute settlement."
    }, {
      "heading" : "Plenary",
      "text" : "IGC President Rena Lee opened the session, inviting facilitators of informal-informals to report back on Thursday’s deliberations. Facilitators reported on progress on: MGRs, including benefitsharing questions; ABMTs, including MPAs; EIAs; CB&TT; and cross-cutting issues, including institutional arrangements as well as implementation, compliance, and dispute settlement. They highlighted provisions where delegates were able to reach common ground but emphasized that more work is needed to bridge the remaining gaps. They further outlined future steps in the deliberations of the respective groups.\nCuba, on behalf of G-77/CHINA, expressed concern regarding the size of the rooms used for informal informals and noted confusion over the origins of some textual changes.\nIGC President Lee noted the concerns and stressed that, following Friday’s deliberations, and via joint work with the facilitators and the Secretariat, an updated text of the agreement will be uploaded on Saturday, 25 February 2023, allowing delegates to track progress and focus on outstanding issues."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "General Provisions: Kurt Davis, Jamaica, facilitated the discussions on general provisions. On the relationship between this agreement, and the UN Convention on the Law of the Sea (UNCLOS) and international frameworks and bodies (IFBs) (article 4), Facilitator Davis pointed to the outcome of small group discussions. Regarding its first paragraph, that the agreement shall be interpreted and applied in a manner consistent with UNCLOS, one group supported the proposal by another to change the wording to “nothing in this agreement shall prejudice the rights, jurisdiction, and duties of states under UNCLOS.”\nRegarding the paragraph that this agreement shall be interpreted and applied in a manner that does not undermine IFBs and that promotes coherence and coordination, one regional group, opposed by a number of parties and another group, asked to add “mutual support” recalling that alternative proposals had been withdrawn, and urging not to make any further additions since it strikes a fair balance. When the proponent group insisted on retaining the addition, the other group insisted on reintroducing\ntheir previous proposal on respecting the competences of IFBs. A third group that had withdrawn their proposal, urged working on the basis of the further refreshed text.\nOne country asked to delete this article and the following one entitled without prejudice (article 4bis) and to instead state that the provisions of this agreement do not infringe on the rights of parties under other agreements.\nOn the legal status of non-parties to the Convention, Facilitator Davis encouraged delegates to continue the dialogue addressing a compromise proposal tabled by a group of countries. A delegate noted that the language in the provision is redundant as the provisions of an agreement apply only to those that have ratified it, opposed by another who requested retaining the provision.\nOn general principles and approaches (article 5), some groups of countries reiterated that the inclusion of the common heritage of humankind principle is of utmost importance. A delegate identified a single principle that would apply in this part, the freedom of the high seas, noting that everything else represents approaches or concepts rather than principles.\nA regional group urged use of the precautionary principle to capture the evolution of case law in this regard. Another group and other delegations also preferred reference to the principle, while expressing flexibility. A delegate expressed frustration, stressing that the final wording is of minor importance if implementation is performed in good faith. Some supported reference to Principle 15 of the Rio Declaration, which refers to the precautionary approach, also referring to cases of threats of serious or irreversible damage as well as of lack of full scientific certainty. Discussions will continue.\nMGRs, including questions on benefit-sharing: Facilitator Janine Coye-Felson, Belize, opened the session updating on the work and outcomes of the small group last meeting. She highlighted that “everyone has been extremely constructive.” She also noted that there seems to be a trend to move toward the use of the term “digital sequence information” (DSI) as opposed to associated data and information.\nRegarding a provision on the fair and equitable sharing of benefits (article 11), a negotiating bloc proposed as compromise text that “non-monetary benefits shall be shared in accordance with this agreement in the form of,” followed by a list of benefits. Some delegations asked for some time to reflect on it, while highlighting that not all the benefits can be shared altogether every time. Others proposed new language trying to address everyone’s concerns, with one delegate stating that this is an editorial challenge.\nOn the temporal scope of the application (article 8) of the agreement, delegates, delegates disagreed on whether the agreement shall apply to activities with respect to MGRs of ABNJ after the entry into force of the agreement, with some stressing the need to add MGRs collected before the entry into force. A delegate noted that reference to application “after the entry into force” of the agreement is redundant, further requesting reference to the principle of the freedom of the high seas. On the material scope, a group of countries highlighted the need to agree on a definition for “activities with respect to MGRs,” reiterating the group’s suggestion for “collection of, access to, and utilization of MGRs.”\nEarth Negotiations BulletinMonday, 27 February 2023 Vol. 25 No. 245 Page 2\nThe group further requested including DSI. A delegate requested reference to “access ex situ, collection in situ, and utilization of MGRs.”\nA delegate presented a potential compromise solution noting that “the provisions of this part shall not apply to fishing and fishing-related activities, and to the resources taken in fishing and fishing-related activities,” acknowledging that the remaining part of the provision requires further consideration. The same delegate added that their proposal includes an exception for cases “where MGRs of ABNJ, if known, are regulated as utilization under this part,” which attracted support from some delegates. A delegate requested reference to “fisheries’ scientific investigation and research.”\nA few countries suggested a provision that the “obligations in this part shall not apply to parties’ military activities, including military activities by government vessels and aircraft engaged in non-commercial service.” Some delegates noted a relevant discussion under cross-cutting issues, with the provision’s proponents underscoring its significance in this part of the agreement.\nOn the objectives (article 7), a negotiating bloc agreed to the text related to the use of the benefits arising from MGRs of ABNJ for the conservation and sustainable use of marine biological diversity of ABNJ. A regional group proposed text to clarify that the provision refers to the benefits arising from activities with respect to MGRs and asked for the inclusion of DSI.\nIn the same vein, a negotiation bloc agreed to lift the brackets on “including through the development and conduct of marine scientific research” on the generation of knowledge, scientific understanding, and technological innovation.\nRegarding the activities with respect to MGRs of ABNJ (article 9) differences persisted. Some delegates expressed preference for jurisdiction “and” control, while others preferred jurisdiction “or” control. A few delegates requested referring to “all” activities, while others argued that cooperation will not occur on every activity.\nDiscussions continued into the night. ABMTs, including MPAs: Renée Sauvé, Canada, facilitated\nthe discussions), inviting report-backs from the most recent small group work.\nRegarding decision-making (article 19), a small group reported back on the first alternative, which had garnered broad support, that the Conference of the Parties (COP) may take decisions on compatible measures adopted by IFBs “in cooperation and coordination” with those IFBs. The other alternative foresees that the COP may do this where “the measures are not within the competence of IFBs.” One delegation insisted on maintaining this formulation, supported by another party that did not support the further addition that COP decisions not undermine IFBs.\nOn the issue of the recognition and implications of ABMTs established by existing IFBs, a small group reported on a compromise proposal where the only bracketed alternatives refer to requests for: “recognition” or “acknowledgement” by the COP of existing ABMTs, that shall be considered by the COP that may develop a procedure in the event an IFB requests it.\nRegarding the grounds for an objection to an ABMT, a small group tabled a compromise proposal that contains some unresolved issues especially relating to the grounds for objections. One regional group presented a new proposal, which Facilitator Sauvé noted had not be considered in time to be included in the updated text.\nRegarding emergency measures (article 20 ante), the small group tabled a compromise proposal where the main outstanding issue is the alternative formulations for the threshold either being “serious and irreversible harms” or “adverse impacts.”\nMany delegates welcomed the work of the small group and its inclusion in the compilation to be put together by the IGC President on the weekend. A few delegations raised concerns about the proliferation of small groups.\nOn proposals (article 17), they considered unresolved text, which notes that indicative criteria for the identification of such areas under this part shall include those specified in annex I.\nThey debated whether the identification would refer to areas or proposals, with divergence remaining.\nOne delegation introduced text regarding exclusions related to disputed areas, calling to include it in the updated text. Delegates were divided over whether to include this new language, with a number strongly opposing such inclusion in any part of the agreement. The proponent underlined that this issue needs to be further discussed.\nRegarding consultations on and assessment of proposals (article 18), delegates agreed to remove bracketed text requiring the consent of the contributor, instead setting out that the Secretariat shall make contributions under this process publicly available. One delegation asked to bracket the provision on consultations and gathering inputs from states, noting that the list of inputs is not complete and needs to be further considered.\nMany delegates agreed to lifting brackets around references to the role of the scientific and technical body in the consultation process, with some debate around how it should be involved in setting the timeline for the consultation process. One delegation proposed that the COP shall develop guidelines on reasonable timelines. Delegates considered remaining brackets in the text into the evening.\nEIAs: Facilitator René Lefeber, the Netherlands, opened the session by reporting on the outcomes of the last meeting of the small group, highlighting that some progress in streamlining the text was achieved. On the definition of cumulative impacts (article 1.8), two delegations expressed reservations about including the concept in the agreement. One delegate underscored that if cumulative impacts are not assessed in the EIA process, the assessment of the impacts would not be conducted in a comprehensive way. The question of how to operationalize the cumulative impact assessment was also raised, with a delegate explaining that it is possible to identify and assess cumulative impacts through modelling.\nOn the objectives of EIAs (article 21), delegates introduced the outcome of small group discussions regarding an articulation of developing states. The relevant objective is to build and strengthen the capacity of parties, particularly developing states, to prepare, conduct, and evaluate EIAs and strategic environmental assessments (SEAs) in support of the objectives of this agreement. The provision remains bracketed and includes a list with the special circumstances of various developing countries.\nDelegates agreed to delete a provision under the obligation to conduct EIAs (article 22), referencing UNCLOS Articles 204 (monitoring of the risks or effects of pollution) and 206 (assessment of potential effects of activities), with the understanding that this is covered in other parts of the agreement.\nOn the process for EIAs (article 30), a group of countries submitted a proposal for an extended “call in mechanism,” which allows parties to register their concerns with relevant bodies under the agreement that may lead to recommendations to the original proponent of an activity that conducted the EIA. A few delegates reiterated their disagreement regarding a call-in mechanism, noting it goes beyond the advisory role of the scientific and technical body, and that there are already opportunities for concerned countries to express their views. Others expressed either support or concerns regarding the proposal, noting that additional time will be needed to analyze it.\nOn screening, delegates agreed, following a proposal by a group of countries, that a party may register its views on a determination published with the party that made the determination, and with the scientific and technical body. The question of the timeframe for registering such concerns remains undecided, with two options for 30 and 60 days upon publication. Delegates also agreed that if the party that registered its views expressed concerns on the determination, the party that made that determination shall consider such concerns and may review its determination.\nAnother group of countries suggested that if a party determines that an EIA is not required for a planned activity under its jurisdiction or control it may/shall make relevant information, including a description of the activity and the results of the initial analysis of possible impacts publicly available through\nEarth Negotiations Bulletin Monday, 27 February 2023Vol. 25 No. 245 Page 3\nthe clearinghouse mechanism. A delegation noted that providing information on the activity goes beyond UNCLOS Articles 204 and 205 (publication of reports).\nOn the roster of experts, delegates noted that it shall be created under the scientific and technical body to help parties with capacity constraints to conduct and evaluate screenings, and EIAs for a planned activity. They further agreed that the experts cannot be appointed in another part of the EIA process of the same activity. A delegation stressed that no additional bodies, including a roster of experts, should be set up, noting that the COP may further discuss the issue.\nFacilitator Lefeber thanked all delegates for the remarkable progress over the course of the week, while stressing that major issues still need to be resolved.\nCB&TT: Ligia Flores Soto, El Salvador, facilitated the session. Delegates based their discussion on the outcome of the last small group meeting. On the objectives (article 42), several regional groups and delegations supported, opposed by one, the inclusion of a reference to “the development” and transfer of marine technology.\nRegarding the inclusion of EIA and SEAs in the objectives of this part, divergent views remain. One delegation requested the deletion of the reference to SEAs. Many regional groups and delegations, preferred retaining references to both EIAs and SEAs, with another delegation stressing that, to accomplish the obligations set in other parts of the agreement, it is necessary to develop and transfer marine technology. A regional group proposed changing the title to better reflect the implications of the provision.\nDelegates agreed to remove the brackets around text noting that parties shall give full recognition to the special requirements of developing state parties, and ensure that the provision of CB&TT is not conditional on onerous reporting requirements.\nOn types of CB&TT (article 46), the group addressed text regarding the types of CB&TT supporting the creation and enhancement of, among others, “financial and other” resource capabilities. One regional group and some delegations noted that this is linked to the provision on the financial mechanism and resources (article 52). Strongly supporting the inclusion of financial and other resource capabilities, one negotiating bloc, with the support of regional groups and countries, underlined that this is related to the financial resources available to achieve the Convention of Biological Diversity’s 30x30 target. One delegate, supported by a number of others and one regional group, suggested “financial know-how” and other resource capabilities. One regional group suggested “fiscal resource capabilities.”\nDelegates were amenable to text noting that the COP shall review, assess, and further develop and provide guidance on the indicative and non-exhaustive list of types of CB&TT elaborated in annex II.\nOn the further details concerning the types of CB&TT (annex II), some additional language proposals were made seeking consistency with other provisions, including the addition of “marine” before technology, and the addition of free to the prior and informed consent reference. One delegate suggests adding a reference to the effects of Ocean warming and deoxygenation on climate.\nOn the modalities for the transfer of marine technology (article 45), unresolved issues persist. Many delegates expressed concerns on: which proposal they should work on; the better place for the inclusion of a reference to mutually agreed terms; the rationale behind adding “in accordance with applicable international law”; the pertinence of referring to intellectual property rights, particularly in such a binary manner; and the common understanding and implications of “transfer.”\nOne delegation proposed, and a few supported, rephrasing the paragraph in a more aspirational manner. Another proposed new alternative text to focus the article on the agreement’s and part’s objectives rather than on the kind of technology.\nFacilitator Flores indicated that she would present the noncontroversial language agreed within the informal and small group discussions to IGC President Lee as “agreed ad ref.” Pointing\nto conceptual differences, one delegation emphasized their objection to the institutional structure of the entire agreement as it stands, underlining that the absence of brackets “does not mean anything.”\nDelegates then agreed to present the relevant provisions related to monitoring and review (article 47) and the CB&TT committee (article 47 bis) to IGC President Lee. Facilitator Flores encouraged informal consultations to resolve outstanding issues.\nCross-cutting issues: Delegates broadly welcomed the clean text developed by the small group on the implementation and compliance committee (article 53 ter). One delegation opposed the creation of a compliance committee, with another clarifying that its work is mandated to be non-adversarial and non-punitive.\nRegarding procedures for the settlement of disputes (article 55), delegates welcomed the work of a relevant small group, including compromise language that “disputes shall be settled” rather than explicitly referring to the request of any party and a binding decision. The provision also foresees that disputes shall be settled in accordance with UNCLOS Part XV (dispute settlement), whether or not the parties of the dispute are parties to the Convention. One delegation suggested that only parties to the Convention should settle disputes according to Part XV.\nA regional group re-tabled additional language from small group discussions at the end of the first part of IGC-5, regarding the provisions in UNCLOS Part XV and relevant annexes that are incorporated into this agreement for the purpose of settlement of disputes involving a party to this agreement that is not a party to the Convention. This was also broadly welcomed.\nOn the second option for dispute settlement, a delegate tabled a proposal, stressing that: negotiations should be the primary means for addressing disputes; judicial means should be sought only with the prior and explicit consent of concerned parties; territorial, sovereignty, or jurisdictional disputes should not be covered by the mechanism under this agreement; and application of UNCLOS Part XV has to be based on consent of concerned parties, which will need to be parties to both the agreement and UNCLOS. Some delegates asked for more time to analyze the new proposal.\nOn liability (proposed article 8 bis), a regional group presented its proposal, stressing it is suggesting an enabling provision that is linked to the funding mechanism. She stressed the need for considering the balance between the BBNJ agreement and the need to safeguard the interests of non-parties. She explained the group’s proposal to establish a complementary mechanism to address issues of liability, enabling the COP to take necessary relevant measures and thus future-proof the agreement. A few delegates considered this an interesting proposal. Discussions will continue."
    }, {
      "heading" : "In the Corridors",
      "text" : "In an effort to finish the first week with a favorable balance, delegates engaged with the text at a frenetic pace in order to ensure that the updated text to be issued over the weekend will fully reflect progress made.\nThey got into the weeds in their discussion on the transfer of marine technology, with some getting frustrated over the different understandings of the meaning of the term itself. “Is buying a piece of technology in a shop considered “tech transfer” or does technology transfer apply mainly to the transfer of the knowledge related to the technology in question?” As is usual with technology transfer discussions under multilateral environmental agreements (MEAs), a deadlock emerged over whether technology transfer can only take place based on mutually agreed terms. “These terms have never worked in our favor,” lamented one delegate from the Global South, “can we not go further to ensure we begin to bridge the global technology gap?”\nThese types of discussions indicate that the BBNJ agreement will not operate in a vacuum and that it is linked to several other MEAs, many of which address existential threats to the planet. “If this agreement is to remain relevant,” reminded one participant, “we will need to start aligning ourselves more with the internationally agreed objectives related to climate change, biodiversity loss, and pollution.” One hopes that the updated text may begin to chart the path towards this.\nThe State of Global Environmental Governance 2022\nRead at the report bit.ly/SGEG2022\nWhat comes after a year of strong\nand surprising steps forward?"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Monday, 27 February 2023",
    "creator" : "Adobe InDesign 18.1 (Windows)"
  }
}

==> anc/index-builder/documents-json/41.pdf.json <==
{
  "name" : "41.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus", "Rena Lee" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 244\nBBNJ IGC-5.2 #4\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nFriday, 24 February 2023\nBBNJ IGC-5.2 Highlights: Thursday, 23 February 2023\nDelegates attending the resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued their work on Thursday, 23 February 2023. Delegates met in two parallel informalinformal consultations, in the morning and in the afternoon. They considered articles related to: area-based management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); and cross-cutting issues, specifically related to the general provisions of the new agreement. Delegates also met in small groups to address unresolved issues arising from the informal-informals and held consultations with IGC President Rena Lee."
    }, {
      "heading" : "Plenary",
      "text" : "IGC President Rena Lee opened the session, inviting facilitators of informal-informals and small groups to report back on Wednesday’s deliberations.\nFacilitators reported on progress on ABMTs, including MPAs; EIAs; capacity building and the transfer of marine technology (CB&TT); institutional arrangements; and financial resources and mechanism. They highlighted provisions where delegates were able to reach consensus, noting the constructive spirit in the negotiations. They underscored, however, that more work and flexibility will be needed for a successful outcome, outlining future steps for the groups’ deliberations.\nThe RUSSIAN FEDERATION underlined that the “mechanical” removal of brackets is not an indication of agreement, pointing to “serious disagreement” on the text."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "General Provisions: Kurt Davis, Jamaica, facilitated the discussions. On general principles and approaches (article 5), the focus remained on the inclusion of the principle of common heritage of humankind, which was supported by many developing countries and groups, with one delegate pointing out that those in favor of the principle constitute four-fifths of humanity and others cautioning that if not included a core principle of the UN Convention on the Law of the Sea (UNCLOS) would be disregarded. Still many developed countries and one group opposed inclusion, with two indicating they could only consider its inclusion if counter-balanced by a reference to the freedom of the high seas. A few delegations suggested instead having a preambular reference as a compromise, which was rejected by those pointing to the importance of having it in the operative part. Many also rejected longer alternative formulations by an observer, with some warning against including entirely new text at this stage.\nMost delegates supported including the following principles and approaches in the list: polluter pays principle; ecosystems approach; integrated approach; the use of the best available science and scientific information; the use of relevant traditional knowledge of Indigenous Peoples and local communities; and the non-transfer of damage or hazards from one area to another and the non-transformation of one type of pollution into another.\nMany delegations supported the inclusion of the fair and equitable sharing of benefits, with some indicating that they could not accept the alternative reference to the principle of equity. While many delegations opposed the current formulation of the application of precaution, many indicated a preference for precautionary approach, with others favoring precautionary principle.\nRegarding the reference to an approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity; one negotiating bloc asked to add “including the carbon cycling services that underpin the Ocean’s role in climate.”\nOn text regarding obligations relating to the rights of Indigenous Peoples and local communities relating to BBNJ, several delegations opposed a proposal to delete a reference to “obligations” and to refer to the “interests of” local communities as separate from the rights of Indigenous Peoples.\nOne delegation asked to change “full recognition” to “taking into account” the special circumstances of small island developing states, opposed by others, with a delegation asking to add a reference to landlocked developing countries.\nFacilitator Davis encouraged small group discussions on this issue.\nOn international cooperation (article 6), many delegations agreed to the text noting that parties to the treaty shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with UNCLOS.\nDelegates also addressed language calling on parties to cooperate with relevant international frameworks and bodies (IFBs) “and members thereof,” where points of divergence emerged. Some noted that cooperation between parties and nonparties will enhance implementation, while others noted that these IFBs are composed of many of the same member states, with some stating that the additional wording creates ambiguity. A few delegations highlighted that the language does not provide pragmatic ways of cooperating with existing IFBs.\nIn the same vein, opinions diverged on text noting that a party that is also a party to, member of, or participant in an IFB shall endeavor to promote the treaty’s objective in decisionmaking processes under other IFBs. Some proposed retaining the specific reference to the membership of IFBs, with several others opposing. One delegation, supported by a few, proposed that a party that “participates in” an IFB shall promote the treaty’s objectives, as appropriate. One group of states offered additional text to clarify that cooperation with other IFBs will include promoting “the consideration of decisions and recommendations made both under the BBNJ treaty and under other IFBs” as they relate to the conservation and sustainable use of marine biological diversity. In support, some noted that the language bolsters the relationship between the treaty and IFBs. A number of delegations called for more time to consider the new text, with some others noting that not all parties to the future instrument are members of other IFBs. Facilitator Davis called for informal consultations to make progress.\nABMTs, including MPAs: Renée Sauvé facilitated the session. Delegates heard the report from the small group on decisionmaking (article 19), where delegates were not able to find common ground.\nEarth Negotiations BulletinFriday, 24 February 2023 Vol. 25 No. 244 Page 2\nDuring the session, delegates addressed a proposal for compromise text from the small group on the concept and implications of “recognition.” Several regional groups and delegations highlighted the concern related to the fact that the group is still working on the assumption that “recognition” is an accepted concept. One delegation highlighted that the fundamental problem was the need for recognition itself. There was a sharp divergence between those in support of the text as a basis for discussions, and those calling for deletion of the concept. Some supported the proposal that the first Conference of the Parties (COP-1) address this and decide on whether to develop a relevant process. Others cautioned against overloading the COP-1 agenda, with some noting that this could be done at subsequent COPs. Facilitator Sauvé encouraged further drafting towards compromise.\nOn objection procedures (article 19 bis), the delegation facilitating the small group discussions reported back on progress, stressing that the small group agreed that an objection launched by a party should be directed to the Secretariat rather than the COP, and noting divergent views on the grounds for objections.\nOn the grounds for objections, a few delegations expressed concerns about using “inter alia,” noting that the opt-out provision should be as restrictive as possible to maintain the treaty’s effectiveness. One delegate suggested restructuring and consolidating the provisions on the steps a party should take following the objection process, which will be further considered.\nSome favored “adopting” measures rather than “taking” measures or actions. A delegation suggested, as a ground for objection, that “the decision is inconsistent with this agreement or rights and duties of the objecting party consistent with the Convention,” to address concerns of non-UNCLOS parties, which garnered some support. A regional group announced that they will be submitting textual suggestions for the entire article.\nTwo delegations reiterated their preference for consensus-based decision making, with one of them emphasizing that their proposal for a single provision under this article should be considered on an equal footing. Discussions will continue.\nOne delegate presented progress on discussions related to emergency measures (article 20 ante), reflecting Wednesday’s comments. The proposal clarifies that the COP shall take the decision, includes a possible reference to the application of precaution, and further explains the expiration of the measures, and the development of guidelines. The threshold remains in brackets.\nEIAs: René Lefeber, the Netherlands, facilitated the session. He reported on progress made in the small group meeting on objectives (article 21.bis), obligation to conduct EIAs (article 22), and thresholds and factors for conducting EIAs (article 24.6), highlighting the need for further work. He noted substantive amendments to the provision on the relationship between this agreement and EIA processes under other IFBs (article 23), specifically related to guidelines and standards provisions. Delegates did not resolve text related to cases where conducting an EIA will not be necessary.\nOn the EIA process (article 30), Facilitator Lefeber noted that the text from the first part of IGC-5 was the basis of discussion. A delegate said that a number of provisions refer to the scientific and technical body, the establishment of which has not been agreed. Two delegations stressed that EIAs should be led and owned by states, including the screening process and potential decisions on not conducting an EIA, suggesting modifying the article accordingly.\nOn screening, delegates agreed to: add that it should be done in a timely manner; refer to a “determination” rather than a “decision” for clarity; include that a Party can register its views/ concerns both with the Party making the determination and with the scientific and technical body; and refer to “relevant information to support the activity and the conclusion.” On a potential “calling” mechanism, opinions diverged on: whether to refer to “views” or “concerns,” that can be registered and may lead to reviewing the decision; and the timeframe for registering such views/concerns. A group of countries noted that they will be tabling a proposal for an extended “calling” mechanism.\nOn scoping, some delegates preferred to include the reference to social, economic, and cultural impacts in addition\nto environmental ones. Others opposed, with one delegation indicating that including these would fall outside the treaty’s mandate as conferred by the UN General Assembly. Others suggested referring only to “impacts.” Some noted this would only be interpreted as environmental impacts, while others envisioned it more broadly to include at least associated social, economic, and cultural impacts. Facilitator Lefeber urged delegates to consult informally.\nOne delegation called to delete the language on impact assessment and evaluation, explaining that it infringes on national jurisdiction. On the provision related to the roster of experts to help parties with capacity restraints upon their request, one delegation suggested the addition of language aimed at avoiding potential conflicts of interest. A regional group proposed an amendment for the experts to assist in the conduct and evaluation of the screening and EIA. The options on whether decision making is up to the party, or the COP, remain in brackets.\nOn public notification and consultation (article 34), delegates disagreed on whether: the process should be targeted and proactive, where practicable, when involving adjacent small island developing states (SIDS); adjacent coastal states should be explicitly mentioned regarding the submission of comments; and the scientific and technical body may conduct, only once, further public consultation on reports it reviews under this agreement. Delegates agreed to delete a provision that additional guidance may be developed by the COP to facilitate consultation at the international level, with the understanding that it is covered in other parts of the agreement.\nOn the consultation process, a group of countries suggested a compromise solution, which would involve: adding that “in such cases where the planned activity is likely to affect areas within national jurisdiction, the party under whose jurisdiction or control the activity is intended to take place shall consider the relevant comments of the concerned states and provide written responses specifically addressing such comments, including regarding any additional measures meant to address those potential impacts”; and deleting a provision addressing cases where the planned activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States. Delegates will further consider this suggestion. A delegate proposed that, in cases of cross-border impacts, the party that aims to conduct the activity should invite the affected party to a joint EIA.\nRegarding EIA reports (article 35), two delegations expressed concerns regarding a provision that these reports shall be reviewed by the scientific and technical body, with one noting that this is addressed later in the text.\nFollowing a brief exchange of views on the merits of multilingualism, discussions continued into the evening in English only. Delegates focused on standards/guidelines/guidance to be developed by the scientific and technical body related to EIAs (article 41 bis) and on strategic environmental assessments (article 41 ter)."
    }, {
      "heading" : "In the Corridors",
      "text" : "Thursday’s discussions were held over longer hours in different settings, taking up most of lunchtime and stretching into the evening. “We are certainly putting in the work to get us a treaty next week,” said one delegate, rushing into a closed-door discussion.\nAnd indeed, delegates have their work cut out for them if they are to get “something akin to clean text” to review in the next few days. There are outstanding issues throughout the text, which will require different levels of compromise. Will the new treaty reflect the principle of common heritage of humankind? Who will benefit from the utilization of high-seas resources? How will the new treaty interact with existing bodies operating in the high seas? And finally, where will the resources to implement the treaty come from? As one facilitator said, “at this stage it is not about what you prefer, it is about what you can live with.”\nOne seasoned delegate, in a passionate plea during one of the sessions, underlined that “If we say that UNCLOS is the constitution of the ocean, then the Area is the common heritage of humankind.” Whether the requisite steps will be taken to implement this remains to be seen."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Friday, 24 February 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/42.pdf.json <==
{
  "name" : "42.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 243\nBBNJ IGC-5.2 #3\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nThursday, 23 February 2023\nBBNJ IGC-5.2 Highlights: Wednesday, 22 February 2023\nThe resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued on Wednesday, 22 February 2023. Delegates met in two informal-informal consultations, held in parallel, in the morning and in the afternoon. They considered articles related to: areabased management tools (ABMTs), including marine protected areas (MPAs); environmental impact assessments (EIAs); and cross-cutting issues, including those related to funding and institutional arrangements. Delegates also met in small groups to address unresolved issues from informal-informals."
    }, {
      "heading" : "Plenary",
      "text" : "IGC President Rena Lee opened the first stocktaking plenary, noting that these sessions will enable all delegates to keep track of the developments in the negotiations. She said that, following Bureau consultations, the negotiating text will be uploaded every day on the meeting’s website. Following clarifications by the Secretariat regarding how to access in-session documents, President Lee invited facilitators of informal-informals to report back on progress.\nFacilitators offered progress reports on discussions over the first two days of the meeting in their respective groups. They noted that, despite progress and a productive negotiating environment, divergence remains on many aspects of the draft text. They outlined future steps towards finding “landing zones” on all remaining contentious items, noting the ambition to produce largely clean text by the end of the first week.\nThe RUSSIAN FEDERATION underlined that the absence of brackets in the text does not denote agreement and noted that working in small groups “was not an appropriate format” for small delegations. President Lee clarified that the work of small groups is forwarded to the informal-informals for further consideration.\nLamenting that areas beyond national jurisdiction (ABNJ) are the “orphan” of the Ocean and underscoring that voluntary contributions will be insufficient, PALESTINE pledged up to USD 50,000 for capacity building and the transfer of marine technology for the implementation of the new treaty; and called on developed countries and the Norges Bank, whose sovereign fund is primarily funded by exploitation of offshore oil resources, to match this contribution and to urge other companies to financially support the conservation and sustainable use of BBNJ. The EU pledged EUR 40 million through the Global Oceans Programme towards early ratification of the new treaty."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "ABMTs, including MPAs: Renée Sauvé facilitated the informal-informals. During the discussion on emergency measures (article 20 ante), the rationale behind the proposal was highly welcomed. Many delegations supported the draft, emphasizing the importance of empowering the Conference of the Parties (COP) to make decisions in an emergency context.\nHowever, many queries were raised including on: the threshold, parameters, scope, application, consistency, accountability, consultation with other international frameworks and bodies (IFBs), enabling mechanism, and guidelines. A regional group showed concerns about the suitability of solving an emergency situation through the creation of ABMTs, and the pertinence of locating this provision in this part. One delegate did not support the article. Discussions will continue.\nOn decision making (article 19), the group heard reports from the facilitators of small group discussions. They stressed that, despite constructive discussions and broad participation, divergent positions remain, including on the relationship with measures taken by IFBs, and legal implications and inclusiveness of the recognition process.\nFacilitator Sauvé noted that the discussions helped solidify some of the concerns, stressing the need to address those concerns with time running out.\nDelegates focused on, among other things: the need not to undermine IFBs, discussing whether this would be covered by an umbrella reference under article 4 (relationship between this agreement and IFBs); whether the recognition-related provisions are necessary; and whether they could lead to an imbalance between rights and obligations.\nOn objection procedures (article 19 bis), the delegation facilitating the small group discussions reported back on progress. He noted constructive engagement on the process for notification by states of an objection, grounds for objections, alternative obligations, reporting on those obligations, review and renewal processes, and further transparency provisions, underscoring that the current text represents a compromise with some remaining outstanding issues.\nA delegate expressed concerns regarding alternative procedures in case of an objection, with a suggestion to qualify such alternative procedures “to the extent practicable” attracting some support. Another emphasized that the establishment of MPAs must be based on full, thorough consideration by all parties and must be based on consensus.\nTowards the end of the session, delegates reviewed the brackets still in place in this part of the agreement and annex I. Further small group discussion on decision making and its objections procedures (articles 19 and 19 bis) took place in the afternoon.\nEIAs: René Lefeber, the Netherlands, facilitated the session. On the obligation to conduct EIAs (article 22), the discussion was based on the results of the last meeting of a small group. Regarding the obligation to conduct an EIA when a planned activity is to be conducted in marine areas within national jurisdiction that may impact ABNJ, delegates agreed to delete the first and third options of the further refreshed text, focusing interventions on improving the clarity of the text of the second option, which allows parties to either follow the provisions of the BBNJ agreement or those of relevant national processes. The threshold to trigger the obligation remains pending.\nEarth Negotiations BulletinThursday, 23 February 2023 Vol. 25 No. 243 Page 2\nOn thresholds and factors for conducting EIAs (article 24), delegates worked on a tiered approach, which introduces an initial screening, sufficiently detailed for the party to assess the planned activity, followed by the scoping and an EIA, if necessary. A few delegates insisted on retaining an alternative option.\nDelegates were able to agree that the screening shall include a description of the planned activity, including its purpose, location, duration, and intensity. A suggestion to refer to “marine ecology and environment” did not reach consensus and was rescinded. Disagreements remain on, among others, the threshold itself, as well as on whether: to refer to a “screening” or to an “initial environmental evaluation”; and an initial analysis of impacts would include cumulative impacts and alternatives.\nSome progress was made on decision making (article 38), with delegates agreeing to delete the concept of “avoidance.” Likewise, delegates agreed to use “prevention, mitigation, or management” in order to be consistent with other provisions. A regional group presented a proposal to authorize the activity only if it is being carried out in a manner consistent with the prevention of significant adverse impacts on the marine environment.\nOn the monitoring of impacts of authorized activities (article 39), a regional group, with the support of many delegations, proposed the inclusion of a reference to the relevant traditional knowledge of Indigenous Peoples and local communities. Although the threshold linked to the authorization of a planned activity remains undefined, one delegation highlighted the importance of consistency throughout the process and that the authorized activity – and its monitoring obligations - will depend on how the evaluation and decision regading the activity are carried out.\nOn reporting on impacts of authorized activities (article 40), some delegates requested deleting a provision enabling the scientific and technical body to request independent consultants or an expert panel to further review the submitted monitoring reports. Some opposed other states and bodies analyzing the reports, highlighting cases of non-compliance, and providing recommendations. Delegates agreed on the scientific and technical body considering the reports on the basis of relevant practices, procedures, and knowledge, to develop relevant guidelines, with some details still open for discussion.\nOn the review of authorized activities and their impacts (article 41), delegates agreed that the party with jurisdiction or control over an activity will be the one to review its decision in cases where monitoring identifies significant adverse impacts not foreseen in the EIA. They also agreed to remove a provision on potential disagreements as it is covered in other parts of the agreement. Opinions differed on informing and consulting actively with relevant stakeholders in the monitoring, reporting, and review processes, including explicitly referring to adjacent coastal states, including small island developing states.\nA group of countries offered a compromise proposal on the issue of internationalization of the review process. The proposal includes an agreement on courses of action in cases monitoring identifies adverse impacts and a limited role for the scientific and technical body, noting it may alert the relevant/involved party when it considers there may be significant adverse impacts that were not foreseen in the EIA conducted by the party for the authorized activity. Another group suggested, in cases of significant adverse impacts, halting the activity or implementing measures recommended by the scientific and technical body to mitigate and/or prevent those impacts.\nOn the objectives (article 21 bis) of the EIA part of the agreement, delegates agreed to ensure the assessment and management of impacts and reordered the list of objectives.\nOn the relationship between this agreement and EIA process under other IFBs (article 23), delegates agreed to delete the\nreference to “global minimum” standards. In their discussions on the provision on when it is not necessary to conduct an EIA, delegates agreed to work on the basis of the first option, which refers to the potential impacts of the planned activity or category of activities that have been assessed in accordance with the requirements of other relevant legal instruments or IFBs. Discussions will continue.\nInstitutional Arrangements: Thembile Joyini, South Africa, facilitated the session and presented the outcome of the small group discussion on two paragraphs of the provision on the COP (article 48). Many welcomed the formulation that the rules of procedure be adopted by consensus, while the reference related to the financial rules remains in brackets. The following paragraph foresees a vote for certain issues when consensus cannot be reached, with the different thresholds of two-thirds, threequarters, and four-fifths, remaining in brackets. Facilitator Joyini encouraged bilateral consultations.\nDelegates then considered the paragraph on review of the agreement, where most delegates welcomed the wording of the provision, while some groups reserved on the timeframe for review, currently proposed as five years for the review of the agreement as a whole.\nThey then considered the provision on transparency (article 48 bis) with many welcoming the overall formulation and some seeking clarification in regard to the reference that all meetings shall be open to “all participants and observers registered.” Others pointed to the linkages to the final paragraph, which addresses participation of non-parties, other bodies, NGOs, rights holders, and stakeholders, “as observers or otherwise,” with some asking to not include “or otherwise.” One regional group preferred to address this in the rules of procedure. Facilitator Joyini encouraged ongoing consultations.\nOn the scientific and technical body (article 49) composition, one regional group called for the experts on the body to act or serve “in their personal capacity” so as not to politicize the body, tentatively supported by one regional group; and further called for the election of members of the body to take into account “equitable geographical representation.” Some preferred that the experts act in “their individual capacity.” One regional group, supported by some, called for the election of members to take into account both equitable geographical representation and gender balance. One regional group proposed that the body provide “relevant” as opposed to “scientific and technical” advice to the COP, noting that the latter may preclude the traditional knowledge of Indigenous Peoples and local communities. One regional group, supported by some delegations, called for the body to furnish the COP with reports of its work.\nOne delegation did not support the article, noting that such scientific and technical bodies already exist under regional fisheries management organizations (RFMOs), adding that, in any event, the COP could be tasked with deciding on whether or not to establish such a body.\nFacilitator Joyini encouraged delegations to engage bilaterally, noting that “we are not far from agreement.”\nDelegates then discussed the provision on the secretariat (article 50), which contains two options: a stand-alone Secretariat; or the Division on Ocean Affairs and Law of the Sea (DOALOS) performing the secretariat functions. One large regional group and one country expressed their support for the latter, noting the convenience of the location in New York, where many countries have permanent representatives. Two regional groups and a number of countries called for establishing a stand-alone secretariat in light of the size of the task, functions, and the budget required to undertake the work. One regional group indicated that it is not appropriate to have the secretariat under the UN General Assembly’s general budget, as is the case with DOALOS.\nEarth Negotiations Bulletin Thursday, 23 February 2023Vol. 25 No. 243 Page 3\nThey then proposed specific wording noting that “COP-1 shall make arrangements for the constitution and functioning of the secretariat; it shall enjoy in the territory of each of the parties legal capacity and be granted the necessary privileges and immunities; representatives of the parties and officials of the secretariat shall be granted the necessary privileges and immunities; and a headquarters agreement may be concluded between the secretariat and the host state.”\nOne regional group said that it was still considering both options in light of issues yet to be determined in the BBNJ agreement. One delegation expressed interest in hosting a standalone secretariat. Another country opposed the creation of a new international organization and said secretariat functions could be carried out by DOALOS.\nDelegates supported the functions of the secretariat as set out in the second paragraph of the article. Facilitator Joyini indicated he would facilitate a small group on the options for the secretariat.\nOn the clearinghouse mechanism (CHM) (article 51), many noted linkages with other parts of the text, particularly the part on marine genetic resources (MGRs). One regional group proposed that the CHM will serve as a centralized platform for information related to, among others, MGRs of ABNJ including the sharing of benefits, data, and scientific information through an electronic information system to all parties for pre- and post-collection notifications, as well as associated traditional knowledge, in line with article 10 bis (traditional knowledge of Indigenous Peoples and local communities associated with MGRs in ABNJ). Some delegations reserved their positions, noting linkages with the MGRs part of the agreement. Others welcomed the stronger language on traditional knowledge.\nOne delegation reserved their position on the article, having expressed preference for the CHM to be established by the COP and not instituted within the treaty.\nFacilitator Joyini encouraged delegations to discuss outstanding issues, with a view to finding a landing zone, noting also the possibility of a small group to work on these issues.\nFinancial resources and mechanism: IGC President Rena Lee facilitated the session and introduced a presentation by the Global Environment Facility (GEF). The GEF reported on its eighth replenishment (GEF-8) where USD 34 million has been set aside to support BBNJ ratification, indicating that funds could be accessed before the end of 2023, with more to be built into future replenishments; and that the GEF Council would welcome a request to become the new instrument’s financial mechanism or part thereof. He also indicated that GEF is implementing simplified access and expedited funding which could be accessible for ratification processes. One delegation said that the funding mechanism should be intergovernmental and discussed at the first COP. The GEF referred to other Multilateral Environmental Agreements that foresee GEF as its funding mechanism setting this out in the text of the treaty.\nOn funding (article 52), one negotiating bloc, supported by many delegations, proposed that each party “shall” provide resources, pointing to the specifier “within its capabilities” and asked to delete “in accordance with its national policies, priorities, plans, and programmes.” A number of delegations said that if the latter was retained, they could agree to the operative word “shall.” Delegates welcomed the provision that institutions shall be funded through parties’ assessed contributions, with one delegation asking to specify the “secretariat” rather than a general reference to institutions.\nDelegations then discussed the financial mechanism’s functions, with one negotiating bloc calling for the mechanism to provide adequate, accessible, “new and additional,” and predictable\nfinancial resources, with a regional group suggesting that these resources be provided on a “grant or concessional basis.” Another regional group suggested that the mechanism shall assist developing states by supporting capacity building and the transfer of marine technology “for the conservation and sustainable use of marine biodiversity, and activities and programmes, including research and training, as well as perform other functions,” noting that this may eliminate the need for a list of functions under the subsequent section, which lists the purposes of a proposed special fund. One delegation stressed that any funding mechanism would be under the COP, which would delineate the functions and purposes of such a fund.\nThe group also discussed the structure of the mechanism, addressing three components: a voluntary trust fund addressing developing country participation; a special fund to support treaty implementation; and the GEF trust fund. One negotiating bloc, opposed by some delegations, called to delete “voluntary,” noting that the word prejudges the role of the trust fund.\nOn the sources of funds for the proposed special fund, views diverged. One negotiating bloc urged mandatory payments from developed parties linked to MGRs, including questions of benefitsharing, and additional contributions from states and private entities. Some expressed discomfort with the proposal for only developed parties to pay into the fund, with one noting that in years to come developing countries may also be able to utilize MGRs of ABNJ and should therefore be subject to contributing to the fund. One group of delegations, including a regional group, pointed to their submission of a common position which includes the commercialization from the utilization of MGRs of ABNJ as a source of funding for the special fund.\nRegarding the listed purposes of the special fund, a few delegates indicated that some of the purposes were too broad, and still agreed: to include funding capacity-building projects under the agreement; and to assist developing state parties with implementation. A negotiating bloc asked to revise language to support conservation and sustainable use programmes by Indigenous Peoples as holders of traditional knowledge. One country requested decapitalizing Indigenous Peoples, indicating that the term is not capitalized in legally binding agreements, opposed by others, pointing to current practice. IGC President Lee said the issue of funding will form part of the President’s consultation and part of the package towards a new BBNJ agreement."
    }, {
      "heading" : "In the Corridors",
      "text" : "Wednesday saw delegates rushing around to keep up with all the discussions occurring in various settings. Some delegates commented on “never quite knowing which text to look at,” noting that a number of groups and negotiating blocs have submitted and keep referring to their proposals. Some observers looked at them as competing and pointing to the gaps between positions, while others saw them as instructions to be deciphered in building a package. For example, the inextricable linkage between MGRs, including benefit-sharing, and funding, is becoming increasingly evident, including by how they are set out in joint proposals by states. While some seasoned participants noted the polarized discussions on finance not boding well for an outcome, others recalled the “even more contentious” respective discussions under the Global Biodiversity Framework (GBF), with one noting that the negotiations on the GBF had benefited from high-level ministerial consultations, which resolved many of the contentions. Several delegations more privately hoped for a miracle akin to the wholesale GBF adoption at the recent CBD COP-15. “Obviously, the final text will have to be a very carefully balanced compromise.”\nFollow daily coverage and photos of negotiations from the world’s trusted neutral reporting service\n@IISD_ENBtwitter facebook.com/IISD.ENBFACEBOOK\nsubscribe at bit.ly/enbupdateenvelopeenb.iisd.orgglobe"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Thursday, 23 February 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/43.pdf.json <==
{
  "name" : "43.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 242\nBBNJ IGC-5.2 #2\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nWednesday, 22 February 2023\nBBNJ IGC-5.2 Highlights: Tuesday, 21 February 2023\nThe resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) continued at UN Headquarters in New York, US, on Tuesday, 21 February 2023. Delegates met in two parallel informalinformal consultations in the morning and in the afternoon. They considered articles related to: environmental impact assessments (EIAs); various cross-cutting issues; and marine genetic resources (MGRs), including questions on the sharing of benefits. Delegates also met in small groups to discuss capacity building and the transfer of marine technology, EIAs, and area-based management tools, including marine protected areas."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "General Provisions: Kurt Davis, Jamaica, facilitated these discussions. On the general objective (article 2), one country, supported by many others, proposed to add to the objectives of conservation and sustainable use of marine biological diversity, “and the sharing of benefits thereof,” to align it with other international agreements such as the Convention on Biological Diversity (CBD) and the International Treaty on Plant Genetic Resources for Food and Agriculture (ITPGRFA). Some countries opposed the addition, preferring the original formulation. Another delegate said the objective is to be aligned with the UN Convention on the Law of the Sea (UNCLOS), and requested adding “in accordance with relevant international agreements.” Facilitator Davis encouraged informal consultations.\nOn application (article 3), many supported the provision which specifies that the agreement applies to areas beyond national jurisdiction (ABNJ) with one delegation suggesting specifying “marine areas” or referring to the high seas instead. One regional group, supported by others, proposed amending the title to “scope of application.”\nOn sovereign immunity (article 3 bis), one regional group proposed deletion of the article, noting that most vessels engaged in exploitation are state-owned, which would make implementation difficult. Another group supported deletion to avoid duplicating UNCLOS Article 236 (sovereign immunity). Some of those in support of retaining the article called to rename it to “exceptions,” noting that this better reflects the article which does not apply to sovereign immune vessels, including warships, military aircraft, and naval auxiliary.\nOn the relationship between this agreement and UNCLOS and relevant international frameworks and bodies (IFBs) (article 4), one regional group called for the agreement to be\ninterpreted in a manner that “respects the competences of, and does not undermine,” relevant IFBs. Another regional group proposed that the agreement be interpreted in a matter “not undermining the effectiveness of measures” by relevant IFBs. This was opposed by several delegations. One delegation stressed that the agreement could play a central role in recovering fish stocks, which are on the decline despite the existence of IFBs. Another regional group suggested that the agreement promotes “mutual support, coherence, and coordination ... in achieving the objectives” of UNCLOS and this agreement. Some queried whether this would create a hierarchy between the BBNJ agreement and existing and future IFBs. The regional group will provide an updated suggestion.\nOne negotiating bloc, supported by some delegations, underscored the importance of retaining a paragraph addressing the legal status of non-parties to UNCLOS, noting that this will further the universal acceptance of the agreement. One regional group, supported by some delegations, made a strong call to delete this language, noting that it could undermine the interpretation of both the agreement and UNCLOS.\nOne delegation called to delete the entire article, if no agreement is forthcoming, underlining that the text of the agreement should not undermine existing IFBs.\nFacilitator Davis encouraged bilateral discussions to address outstanding issues.\nRegarding the without prejudice provision (article 4 bis) relating to other claims of sovereignty and maritime disputes, many welcomed the text which was the outcome of small group discussions during the first part of IGC-5.\nOn general principles and approaches (article 5), many countries and regional groups called to include, among others, the principle of equity, pointing to intergenerational equity, and the principle of fair and equitable sharing of benefits, highlighting distributive and environmental concerns. Many insisted on the precautionary principle, with others preferring the precautionary approach. With regard to the common heritage of humankind, which was supported by many, one delegation said they could only accept this if it was linked to a reference to the freedom of the high seas. Noting that the focus of these negotiations is to address the biodiversity crisis, one delegate proposed additional text on “an approach that supports the conservation of biodiversity services to enable the ocean to provide climate mitigation.” Discussions will continue.\nMGRs: Facilitator Janine Coye-Felson, Belize, opened the session by giving a brief overview of the work conducted by the small group on issues related to access and benefit sharing (ABS) of MGRs. The group also touched on the implication of the\nStating that there are still different interpretations of many provisions, she said there is a common understanding of what has to be achieved through this part. On the ABS mechanism (art 11.bis), acknowledging that the first paragraph establishes the mechanism, one group proposed to add that “it shall serve, inter alia, as a means for establishing mandatory guidelines for benefitsharing, in accordance with article 11, providing transparency and ensuring a fair and equitable sharing of both monetary and non-monetary benefits.” One delegation, with the support of a few others, proposed changing the title of the article, to ABS committee rather than mechanism.\nRegarding the matters on which the ABS mechanism will make recommendations to the COP, a group of countries suggested developing guidelines or a code of conduct for all activities related to MGRs and DSI. Another group opposed, noting the need to preserve the scientific community’s bottom-up approach and various delegations requested clarifications. A regional group called for removing brackets around making recommendations on the rates or mechanisms for the sharing of monetary benefits in accordance with article 11. A delegate suggested adding matters related to the distribution of benefits on the conservation and sustainable use of biodiversity in ABNJ. A lengthy discussion ensued with differing views on whether “rules” should also be developed.\nA coalition of countries tabled a full textual proposal, suggesting recommendations on: assessments of research and development activities based on MGRs of ABNJ; potential commercialization of products; appropriate modalities to operationalize CB&TT projects; and the operation of the clearinghouse mechanism. One delegate expressed concern regarding the proliferation of potential subsidiary bodies.\nOn transparency and traceability (article 13), a group of countries suggested changing the article’s title to “monitoring, compliance, and transparency.” They also suggested that monitoring and transparency for MGRs and DSI shall be achieved through notification to the clearinghouse mechanism, use of batch identifiers, and any relevant compliance measures should be elaborated in accordance with article 11 bis. The group proposed that parties submit reports to the ABS mechanism on their implementation of the provisions on all activities with respect to MGRs and DSI of ABNJ and the sharing of benefits thereof.\nSome delegates expressed satisfaction with the draft text in the further refreshed document and queried the links between transparency, and monitoring and compliance measures, including whether the ABS mechanism will be mandated to monitor and establish compliance measures. A delegate cautioned that DSI does not link well with traceability, pointing to the recent CBD decision. Another noted that the use of batch identifiers is not practical.\nOther delegates highlighted that the implementation and compliance parts of the agreement were under discussion, with one delegation expressing concern about the creation of two parallel systems to deal with compliance.\nRegarding application (article 8), some delegations expressed support for the facilitator’s previous text proposal, and the nonretroactive provision on the temporal scope. A negotiating bloc, supported by regional groups, raised a procedural point, indicating that this text was not included in the compilation of the small group, so it was not available for proper analysis.\nOne delegation asked for the addition of a reference to ABS. Another delegation highlighted that the heart of this provision is that it does not apply to any activity that occurs before the entry into force of the treaty. One regional group highlighted that MGRs collected before the entry into force of the agreement but used after entry into force, should also be covered in this article. A few delegates noted that application of the provisions on MGRs collected before the entry into force of the agreement will create legal uncertainty.\nOn the material scope of the agreement, facilitator Coye-Felson drew attention to the outcome of the work of a small group, noting that “the provisions of this part shall not apply to fishing and fishing related activities, and to fish [and other biological resources] except where MGRs of ABNJ, [if known,] are regulated as utilization under this part.”\nSome delegates noted that there is general agreement on excluding fishing-related activities. A few said that not all countries participated in the small group discussions. A few delegations stressed that fishing and fishing-related activities should be excluded throughout the agreement and not just for the part on MGRs. Some noted that focusing on an activity-based approach can offer a solution.\nA delegate suggested also excluding fishing-related scientific research activities. Another emphasized that the language as drafted is convoluted. A delegate insisted on referring to fish and other living marine resources, while others opined that reference to fish suffices, pointing to the relevant definition under the UN Fish Stocks Agreement. A delegate further pointed to the definition on fishing-related activities under the Agreement on Port State Measures.\nFacilitator Coye-Felson noted that challenges related to the temporal and material scope of the agreement remain, urging for flexibility and adding that discussions will continue in a small group.\nEIAs: René Lefeber, the Netherlands, facilitated the session. Delegates addressed the obligation to conduct EIAs (article 22). On the activity- versus impact-based approach, the further refreshed draft text of a BBNJ agreement contains three options. Facilitator Lefeber noted that during the discussions at the first part of IGC-5, many delegations expressed their preference for option two, which provides flexibility to countries to either follow the provisions of the BBNJ agreement or those of relevant national processes.\nOne delegate rejected all three options, noting that the future treaty should only contain general principles on how the obligation for these assessments would arise. A group of delegations provided a joint statement, noting that imposing obligations on coastal states within their jurisdictions goes beyond the BBNJ mandate.\nDiscussions continued based on the second option. On the threshold for this article, many delegates suggested replacing activities that are “likely to have more than a minor or transitory effect in ABNJ” with activities that “may cause substantial pollution of, or significant and harmful changes to the marine environment,” consistent with UNCLOS Article 206 (assessment of potential effects of activities). Some delegates requested reference to marine ecology in addition to the marine environment.\nA lengthy discussion took place on the notion of “substantive equivalence,” between relevant national legislation and EIA provisions under the new treaty. Many queried its meaning, requesting deletion. A delegate asked about decision-making\nDelegates further exchanged opinions on whether the party that conducts an EIA should notify the Scientific and Technical Body to provide comments during the consultation process or whether relevant information should be made available through the clearinghouse mechanism, without reaching consensus.\nRegarding an obligation for the party conducting the EIA to ensure that the activity is subject to monitoring, reporting, and review, as provided in this part of the agreement, many delegates suggested ensuring that the activity is monitored in a manner consistent with the requirements of national processes. They further suggested ensuring that all EIA and monitoring reports be published through the clearinghouse mechanism.\nOn the threshold (article 24.1) for conducting EIAs, comments centered on the use of the “less than minor or transitory effect” threshold or the “substantial pollution of or significant and harmful changes to the marine environment” as under UNCLOS Article 206, and one tiered approach as an in-between option. A like-minded group presented an alternative text that integrates both options as a compromise way forward.\nSome delegates expressed their strong preference for the use of the UNCLOS threshold. Other delegations supported a tiered approach with a formulation similar to the Antarctic Protocol, with some strong opposition and some support. A delegation noted that the high seas ecosystem is less fragile than the Antarctic, with a delegate replying that the whole Ocean is sensitive and that BBNJ should go beyond the UNCLOS threshold. Another delegation highlighted that an excessively high threshold would crete a treaty that no one respects. Progress was made on the factors or criteria to determine the meeting of the threshold (article 24.2), finishing the session with clean text on this paragraph and its list. Only one delegation objected to retaining the paragraph.\nDelegates then addressed decision making for EIAs (article 38), focusing on the decision-making standard. A group of countries suggested that a decision to authorize the planned activity under the jurisdiction or control of a party shall only be made when the party determines, and shall include consideration as to whether the activity can be conducted in a manner consistent with the avoidance of significant adverse impacts on the marine environment. One delegate, supported by some, suggested adding avoidance besides mitigation of “substantial pollution of or significant and harmful changes to the marine environment.” A group of countries proposed referring to prevention rather than avoidance, further underscoring the need for consistency with other EIA-related provisions. Some delegates emphasized that discussing such a decision-making standard is predicated on having state-led decision making as opposed to global decision making under the COP.\nA small group met on Tuesday afternoon to address these and other issues.\nCross-cutting issues: Victoria Hallum, New Zealand, facilitated the discussion on implementation and compliance, and dispute settlement. Delegates agreed to the articles on implementation (article 53) and monitoring of implementation (article 53 bis) with changes based on the small group discussions during the first part of IGC-5. They also introduced respective changes to the provision on the implementation and compliance committee (article 53 ter). One country questioned the need for a compliance committee.\nDelegates deleted a reference to the committee being “expertbased,” while maintaining reference that its work is facilitative\nin nature, transparent, non-adversarial, and non-punitive. They agreed that the committee shall consist of members possessing appropriate qualifications and expertise and that due consideration be given to gender balance and equitable geographical representation. While some countries preferred keeping the reference to serving objectively and in the best interest of this agreement, they agreed to delete it, due to opposition by others. A number of countries wanted to keep reference to compliance at the individual and systemic levels, with one party asking to add “at the request of the party concerned.” The addition was opposed by others and remains under consideration. One party asked to delete the reference to “cognizant of respective national capabilities and capacities” and later made a proposal to refer to “national capacities” instead, which remains under consideration.\nOne regional group proposed new language (part VIII bis) related to liability for loss and damage, which notes that “Parties shall elaborate rules and procedures relating to liability and compensation for damage or loss arising from activities taking place in ABNJ.” Two regional groups supported this suggestion, but a number of other delegations reserved their position, noting the late stage of negotiations and the scope of the new proposal. One delegation called for further information on the submission.\nOn dispute settlement (part IX), delegates agreed to the text presented on: prevention of disputes (article 54 ante); obligation to settle disputes by peaceful means (article 54); settlement of disputes by any peaceful means chosen by the Parties (article 54 ter ante); and disputes of a technical nature (article 54 ter).\nThey then opened discussions on procedures for the settlement of disputes (article 55), containing two options. Option 1, which stipulates compulsory dispute settlement procedures, was supported by several delegations, with many welcoming its close links to UNCLOS Part XV (dispute settlement). A few delegations supported option 2, which contains text related to negotiation and conciliation of disputes. A few delegations did not support either option, with some noting that non-parties were not fully considered. Delegates will continue discussions in a small group on Wednesday."
    }, {
      "heading" : "In the Corridors",
      "text" : "As delegates marched on to solve many of the now familiar points of divergence, others began to emerge on day 2 of the resumed meeting. In a creative bit of drafting – while many delegates struggled to find the proper and updated text proposal – one developing country tried to broaden the horizon of the future BBNJ agreement by linking it, not only with UNCLOS, but with the CBD. With the support of several other developing countries, the new text would broaden the objectives of the new agreement, including adding benefit-sharing to conservation and sustainable use. Not everyone was happy with this though, and unfortunately the developing-developed country fault lines were evident again. In this same vein, delegates broached their discussions on principles and approaches, where the common heritage of all humankind has now been put up against the freedom of the high seas in another unresolved round of fundamental discussions.”When will we ever get to the bottom of this?” one exasperated delegate was heard whispering. Some delegates reflected on the time spent on the repeated rehashing of long-standing positions, seeming to just reopen divides rather than build bridges, with some noting that it was time for a different negotiating approach. One seasoned observer was heard commenting: “If we treat every last round of negotiations like a first round, we will ever cross the finish line?”"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Wednesday, 22 February 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/44.pdf.json <==
{
  "name" : "44.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ "María Ovalle", "Nicole Schabus" ],
    "emails" : [ "<enb@iisd.org>", "<pam@iisd.org>.", "<lwagner@iisd.org>.", "<tallash@iisd.net>." ],
    "sections" : [ {
      "heading" : null,
      "text" : "Earth Negotiations Bulletin A Reporting Service for Environment and Development Negotiations\nOnline at: bit.ly/bbnj5resVol. 25 No. 241\nBBNJ IGC-5.2 #1\nThis issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies - IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>.\nTuesday, 21 February 2023\nBBNJ IGC-5.2 Highlights: Monday, 20 February 2023\nThe resumed fifth session of the Intergovernmental Conference (IGC-5.2) on the Conservation and Sustainable Use of Marine Biodiversity of Areas Beyond National Jurisdiction (BBNJ) opened at UN Headquarters in New York, US, on Monday, 20 February 2023. Delegates met for an opening plenary, and then in two parallel informal-informal consultations in the morning and afternoon. They considered articles related to: marine genetic resources (MGRs), including questions on the sharing of benefits; cross-cutting issues; area-based management tools (ABMTs), including marine protected areas (MPAs); and capacity building and the transfer of marine technology (CB&TT)."
    }, {
      "heading" : "Opening and Adoption of the Agenda",
      "text" : "IGC President Rena Lee opened the meeting, urging delegates to “come together to get us across the finishing line,” and to set aside the disappointment of having come “so tantalizingly close” to agreement at the last session and to pick up where they left off “as if from an extended long weekend.” She introduced the further refreshed draft text (A/CONF.232/2023/2), which takes into account most of the work within small groups at the previous meeting. She highlighted that outcomes from small group discussions submitted after the issuance of the further refreshed draft text are listed in document A/CONF.232/2023/INF.2.\nMiguel de Serpa Soares, Secretary-General of the IGC, UnderSecretary-General for Legal Affairs and UN Legal Counsel, called for a spirit of congeniality to achieve the goal of the IGC, and provide future generations with a resilient and productive Ocean.\nVladimir Jares, Director, UN Division for Ocean Affairs and the Law of the Sea (UNDOALOS), provided an overview of the meeting’s documents, also including the updated provisional programme of work (A/CONF.232/2023/L.1).\nPresident Lee introduced the provisional programme of work, noting that as negotiations progress, adjustments to the programme of work will be necessary. Delegates approved the programme of work."
    }, {
      "heading" : "Informal-Informal Discussions",
      "text" : "MGRs, including the sharing of benefits: Facilitator Janine Coye-Felson, Belize, opened the session, underscoring the sticky issue of monetary benefit-sharing and invited delegates to initiate discussions focusing on articles 11 (fair and equitable sharing of benefits), 11bis (access and benefit-sharing mechanism), and 13 (transparency and traceability).\nA group of countries pointed to their recent submission reflecting common positions on the most important articles on MGRs, including benefit-sharing. Briefly presenting main modalities in the context of monetary benefit-sharing, he stressed that the submission is a constructive approach that aims to facilitate negotiations, warning, however, that “we will not be able to have a final deal if these ideas are not somehow reflected in the Treaty.” A regional group noted that the submission builds on a common submission during the first part of IGC-5 by the African Group, the Caribbean Community (CARICOM), Core Latin American Members (CLAM), and Pacific Small Island\nDeveloping States (P-SIDS). One delegate noted that the provision does not contain tangible obligations for parties.\nDelegates then addressed provisions on the fair and equitable sharing of benefits paragraph-by-paragraph. A group of countries, opposed by others, suggested deleting a reference that benefitsharing should “contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (ABNJ),” noting that benefit-sharing should go beyond conservation and sustainable use.\nA few delegates urged a fair, equitable, but also implementable agreement on benefit-sharing. A group of countries requested clarifications on, inter alia, the introduction of batch identifiers, and terminology around metadata and digital sequence information (DSI).\nMany delegates supported deleting the brackets around a paragraph on “non-monetary benefits,” although some emphasized that many of the listed activities have a monetary value. Several supported a provision regarding the transfer of technology, scientific cooperation, and other forms of benefits as determined by the Conference of the Parties (COP), with some suggesting amendments, including considering future-proofing provisions for new forms of benefits.\nOn a paragraph addressing sample and associated data and information deposition to publicly accessible databases or repositories, many suggested splitting the paragraph. Others expressed concerns with the “associated data and information” term.\nDelegates exchanged opinions on DSI, noting that the term has been used as a placeholder under the Convention on Biological Diversity (CBD), and no internationally agreed definition exists.\nOn conditions for access to samples, data, and information, one group emphasized the need to provide access on the most favorable terms, including concessional and preferential terms, to researchers and research institutions from developing countries. A delegate suggested adding the protection of confidential information, opposed by another who cautioned against introducing commercial protectionist aspects. Yet another emphasized the need to manage access to the deposited material carefully, noting that the list of conditions for access should not be exhaustive.\nFacilitator Coye-Felson tasked a small group, under her facilitation, to focus on articles addressed during the session and proposed to task another small group to develop the links on DSI under the CBD and the BBNJ agreement.\nABMTs, including MPAs: Facilitated by Renée Sauvé, Canada, the session on ABMTs, including MPAs, started with brief updates on the work of small working groups during the closing stages of the first part of IGC-5. Small working group facilitators reported on: decision-making (article 19), focusing on balanced provisions on the power of the COP in establishing ABMTs, and its relationship with other international frameworks and bodies (IFBs), and the recognition of ABMTs under IFBs; voting and opt-out provisions, and the objection process (article 19 bis); and emergency measures (article 20), stressing that the outcome of the small working group includes many of the details for their establishment.\nOn the decision-making process, many delegates supported the outcome of the small group’s deliberations and emphasized\nEarth Negotiations BulletinTuesday, 21 February 2023 Vol. 25 No. 241 Page 2\nthat the final outcome represents a delicate balance, urging not to reopen negotiations.\nSome delegates expressed concerns regarding a provision that the COP may take decisions on measures either complementary to, or compatible with, those adopted under IFBs, emphasizing the need not to undermine these IFBS and suggested deleting the provision.\nA regional group suggested that a paragraph addressing the need to respect the competences of, and not undermine, IFBs is redundant. Others insisted on retaining it.\nA delegate suggested that the COP establish a process for regular consultations with IFBs rather than make arrangements for such consultations.\nRegarding the recognition by the COP of ABMTs, including MPAs, established under IFBs (article 19, paragraphs 2 and 3), many delegates questioned the proposal, mentioning, among other points, the different interpretations of “recognition,” the possibility of imposition of obligations from non-BBNJ parties, and the potential creation of a hierarchy on bodies that establish ABMTs.\nSupporting these paragraphs, delegates underscored the need to enhance coherence and cooperation between BBNJ and IFBs, stressing that “the challenge to meet the CBD 30x30 target requires all the help it can get,” and that the IFBs should ask for recognition, so no hierarchy is created. One delegate proposed to replace “may recognize” with “may decide to recognize” as a way forward, and many supported it.\nOn voting and opt-out provisions (article 19bis), delegates and regional groups, opposed opt-out provisions, cautioning that they may “render the treaty an empty shell,” and can undermine the very objective of establishing an ABMT.” Some emphasized that if the opt-out provisions remain, they should not become the default option. Others highlighted that the opt-out provisions can provide the necessary reassurances to concerned states as a last-resort solution, noting similar clauses exist under IFBs. Some delegates noted that, as a general rule, they do not support decision making on ABMTs, including MPAs, by consensus. A delegate emphasized that only few states engage in high seas activities, stressing that voting procedures may lead to disregarding their opinions. Discussions will continue in small informal groups on Tuesday.\nCB&TT: Ligia Flores, El Salvador, facilitated the session. A number of countries expressed concerns with lack of capacitybuilding initiatives under the UN Convention on the Law of the Sea (UNCLOS), and a large group introduced their CB&TTrelated proposal, deeming it a critical area for its constituents.\nOn cooperation in CB&TT (article 43), a few delegations supported by one negotiating bloc, called for the de-capitalization of “Indigenous Peoples.” Many others noted that capitalization is in line with other conventions and instruments. On recognizing the special circumstances of developing countries, some called to delete the subsequent country listing. Facilitator Flores noted that discussions on listing are still ongoing and suggested bilateral talks to resolve the “Indigenous Peoples” issue.\nOne other delegation called to delete a reference that “parties shall ensure that the CB&TT provision is not conditional on onerous reporting requirements.” Many delegations opposed, stressing that the quantity of reports does not always relate to their quality.\nOn types of CB&TT (article 46), one negotiating bloc called to include “financial and other” resources as types of capacity building, explaining that, in the broader scheme of things, “to achieve the CBD 30x30 target, which requires USD 14 billion,” developing countries will require financial and other resources. One regional group called for all issues of finance to be addressed under the part on financial resources and mechanism.\nOne regional group, opposed by many delegations, noted that information dissemination and awareness raising should be carried out with the free, prior and informed consent of Indigenous Peoples, and “where appropriate, the involvement of local communities.” One delegation preferred that the COP “may” review, assess, and further develop the indicative, non-exhaustive list of types of CB&TT elaborated in annex II. Several others supported the original language that the COP “shall” carry out these functions.\nOn modalities for CB&TT (article 44), a large group proposed stating that parties shall ensure capacity building, within their capabilities; and including a reference to related transfer of biotechnology, which a number opposed. Many developed countries preferred to retain that “parties, within their capabilities, shall ensure capacity building,” with one regional group asking to further set out that they “shall strengthen cooperative actions to enable transfer of marine technology” rather than only ensuring such transfer. Delegates agreed to small group discussions to unlock issues related to modalities for CB&TT.\nCross-cutting issues: Institutional arrangements: Thembile Joyini, South Africa, facilitated the session. On the timings of the COPs (article 48), a few delegations, opposed by many, strongly supported annual meetings of the COP, rather than the COP convening “at regular intervals.” One group called for the insertion of language relating to convening of special meetings of the COP, with one delegation questioning how special sessions of the COP would differ from the planned review conference. One delegation called for clarity on what would trigger a special session, pointing to language under the Montreal Protocol on extraordinary meetings. Some called for the language on the special meetings to be addressed by the COP at its first session, with others also noting that special meetings could also be defined under the rules of procedure.\nReiterating their position that a future BBNJ Secretariat should be separate, one regional group proposed an additional paragraph that, “the COP shall meet at the seat of the Secretariat or at UN headquarters in New York once a year; and when circumstances so require hold special sessions. Special sessions shall be convened by the COP on its own initiative, or at the request of one third of the state parties.” Some delegations expressed concern that this would restrict meeting locations in the future.\nOn the COP rules of procedure and financial rules being approved by consensus, a group asked to bracket the reference to financial rules, noting they are still considering the issue. Some delegates asked to link this paragraph to the subsequent one, which foresees that in cases where consensus cannot be reached, certain decisions can be taken by a qualitative majority. Many others urged keeping these paragraphs separate, preferring consensus for the rules of procedure and financial rules.\nRegarding COP decisions and recommendations being adopted by consensus, and in cases where efforts to reach consensus have been exhausted, by a qualified majority, some suggested replacing the two-thirds with three-quarters or four-fifths. Many delegations supported a new proposal that the COP shall adopt a budget “by consensus,” with a few reserving their views on this proposal. On the COP requesting advisory opinions from the International Tribunal for the Law of the Sea (ITLOS), views differed. Many supported the text, acknowledging that this was the result of small group discussions. Some delegations called to delete it, noting that ITLOS does not have jurisdiction on all the issues to be addressed by the treaty. Others noted that non-parties to UNCLOS would not be covered by advisory opinions by ITLOS."
    }, {
      "heading" : "In the Corridors",
      "text" : "On the opening day of what many hope is the “IGC final” of the BBNJ negotiations, delegates seemed excited and optimistic. With one facilitator reminding delegates, “time is not our friend,” they immediately began the work of hammering out the final details of the new agreement. However, as divergences over the text emerged, doubts started to cloud the atmosphere.\nLike year after year in this long negotiation, questions on contentious issues such as monetary benefit sharing of MGRs remain. “If this is truly the last session, we cannot afford to kick this can down the road to COP-1,” stated one delegate. In the other room, the COP itself was under the microscope, with delegates struggling to iron out the nitty-gritty details to be addressed by the first meeting of the COP. “If they keep trying to flesh out all these details about COP, we’ll never have a COP,” sighed one seasoned observer.\nWhile ABMT recognition and the modalities of CB&TT proved controversial, some small groups have begun to work to resolve the stickier issues already identified, hoping to keep all eyes on the prize: crossing the finishing line."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "This issue of the Earth Negotiations Bulletin (ENB) © <enb@iisd.org> is written and edited by Tallash Kantai, María Ovalle, Nicole Schabus, and Asterios Tsioumanis, Ph.D. The Digital Editor is Mike Muzurakis. The Editor is Pamela Chasek, Ph.D. <pam@iisd.org>. The ENB is published by the International Institute for Sustainable Development. The Sustaining Donor of the Bulletin is the European Union (EU). General Support for the Bulletin during 2023 is provided by the German Federal Ministry for the Environment, Nature Conservation, Nuclear Safety and Consumer Protection (BMUV), the Japanese Ministry of Environment (through the Institute for Global Environmental Strategies IGES), the New Zealand Ministry of Foreign Affairs and Trade, and the Government of Switzerland (Swiss Federal Office for the Environment (FOEN)). The contents of the Bulletin are the sole responsibility of the authors and can under no circumstances be regarded as reflecting the position of the donors or IISD. Excerpts from the Bulletin may be used in non-commercial publications with appropriate academic citation. For information on the Bulletin, including requests to provide reporting services, contact the ENB Director, Lynn Wagner, Ph.D. <lwagner@iisd.org>. The ENB team at BBNJ IGC-5.2 can be contacted by e-mail at <tallash@iisd.net>. Tuesday, 21 February 2023",
    "creator" : "Adobe InDesign 18.1 (Macintosh)"
  }
}

==> anc/index-builder/documents-json/45.pdf.json <==
{
  "name" : "45.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "United Nations A/CONF.232/2022/5\nGeneral Assembly Distr.: General 1 June 2022\nOriginal: English\n22-08354 (E) 120722\n*2208354*\nIntergovernmental conference on an international\nlegally binding instrument under the United Nations\nConvention on the Law of the Sea on the conservation\nand sustainable use of marine biological diversity of\nareas beyond national jurisdiction Fifth session New York, 15–26 August 2022\nFurther revised draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction"
    }, {
      "heading" : "Note by the President",
      "text" : ""
    }, {
      "heading" : "Introduction",
      "text" : "1. The intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction is being convened pursuant to General Assembly resolution 72/249 to consider the recommendations of the Preparatory Committee established pursuant to Assembly resolution 69/292 on the elements and to elaborate the text of such an instrument, with a view to developing the instrument as soon as possible (resolution 72/249, para. 1).\n2. The negotiations shall address the topics identified in the package agreed in 2011, namely, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, in particular, together and as a whole, marine genetic resources, including questions on the sharing of benefits, measures such as area-based management tools, including marine protected areas, environmental impact assessments and capacity-building and the transfer of marine technology (ibid., para. 2).\n3. The work and results of the intergovernmental conference should be fully consistent with the provisions of the Convention, and the process and its result should not undermine existing relevant legal instruments and frameworks and relevant global, regional and sectoral bodies (ibid., paras. 6 and 7).\n22-08354 2/56\n4. As part of the process for the preparation of the zero draft of the instrument, at the first substantive session of the intergovernmental conference, held from 4 to 17 September 2018, delegations discussed the topics identified in the package ag reed in 2011 and some cross-cutting issues on the basis of a President’s aid to discussions (A/CONF.232/2018/3), bearing in mind the recommendations concerning sections III.A and B of the report of the Preparatory Committee (A/AC.287/2017/PC.4/2) and taking into account other material produced in the context of the Preparatory Committee. At the second session of the conference, held from 25 March to 5 April 2019, delegations again engaged in discussions based on the ideas and proposals contained in a President’s aid to negotiations (A/CONF.232/2019/1), which was aimed at facilitating text-based negotiations and included treaty language and options concerning the four elements of the package and some cross-cutting issues. At the third session of the conference, held from 19 to 30 August 2019, delegations discussed the draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, which had been prepared by the President of the conference (A/CONF.232/2019/6). At the fourth session of the conference, held from 7 to 18 March 2022, delegations considered a revised draft text of an agreement prepared by the President of the conference (A/CONF.232/2020/3). At the end of the fourth session, the President was requested to prepare a further revised draft text of an agreement, taking into account the work undertaken during the fourth session, with a view to facilitating the prompt finalization of the work of the conference. In the further revised draft, account would also be taken of proposals made by delegations contained in the various conference room papers issued during the fourth session, and further proposals sent to the secretariat by 31 March 2022.\n5. The annex to the present note contains the further revised draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological divers ity of areas beyond national jurisdiction, prepared by the President of the conference in response to that request.\n6. The revisions in the further revised draft text of an agreement are primarily intended to provide a more streamlined text with fewer brackets, including through the elimination and merging of certain options. In some instances, in the light of the views expressed and the textual proposals made in the context of the fourth session of the conference, ideas that reflected a general direction in the discussions have been incorporated, although the precise textual formulations proposed by delegations may not always have been utilized. While not every individual idea or proposal is necessarily reflected, the text presented is an attempt at reflecting the general thrust of those ideas and proposals. New language has been proposed, in some cases, in an attempt to offer a possible way forward by bridging existing differences. In addition, revisions of an editorial nature have been made.\n7. Options have been used throughout the text to present alternative conceptual approaches. The order in which options appear in the text should not be taken as indicating any suggested order of priority, nor as an indication of the level of support for any particular option. The options and suboptions are presented according to the following structure:\nOPTION I [for groups of articles, entire single articles, or groups of paragraphs within an article]\nOption A [for paragraphs]\nOption 1 [for subparagraphs]\n3/56 22-08354\n8. Square brackets have been used to indicate: (a) where there are differences in drafting that do not reflect different conceptual approaches; and (b) where a certain level of support has been expressed for a “no text” option, either within a provision or with regard to a provision as a whole. However, the absence of square brackets does not imply agreement on the ideas, content or specific language reflected in a provision. The absence of brackets around new ideas that are reflected in the draft text for the first time should not be taken to mean that their inclusion is a fait accompli. Equally, the fact that provisions have not been revised should not be taken to indicate agreement on the unrevised provisions.\n9. The structure of the further revised draft text remains largely unchanged from the revised draft text considered at the fourth session of the intergovernmental conference, although the placement of certain articles and paragraphs has been changed. In order to keep the article numbering consistent, where ar ticles have been deleted, a note to that effect has been left in the text. The placement of the articles may be reviewed after the substantive negotiations have been completed. The structure of the further revised draft text is without prejudice to the fin al structure of the future instrument.\n10. The content of the further revised draft text is without prejudice to the position of any delegation on any of the matters referred to therein and does not preclude the consideration of matters not included in the document.\n11. The aim of the further revised draft text of an agreement is to facilitate the prompt finalization of the work of the conference. To that end, delegations are encouraged to study it, together with the textual proposals contained in the conference room papers issued in the context of the fourth session, with a focus on building upon the common elements found in those proposals and developing approaches to reach agreement on outstanding issues. In that regard, delegations are strongly encourag ed to consult with each other with a view to presenting consolidated proposals, to the extent possible. Delegations may not find their preferred language in the text. However, flexibility will be crucial in achieving the objective of the conference. Delegations are therefore invited to concentrate on what can be acceptable, rather than on their ideal language, so that the conference may be able to reach consensus and finalize its work.\n12. Delegations wishing to do so may submit to the secretariat (doalos@un.org), by 25 July 2022 and using the template to be provided by the secretariat, textual proposals for consideration at the fifth session of the conference. A compilation of proposals received by that deadline will then be published by the secretariat on the website of the conference (www.un.org/bbnj) in advance of the opening of the fifth session. Proposals submitted during the fourth session do not need to be resubmitted, as they are already included in the various conference room papers issued during the fourth session of the conference and up to 4 April 2022. Delegations will also be able to submit proposals during the fifth session itself.\n22-08354 4/56\nAnnex\nFurther revised draft text of an agreement under the United Nations\nConvention on the Law of the Sea on the conservation and\nsustainable use of marine biological diversity of areas beyond\nnational jurisdiction\nPREAMBLE\nThe Parties to this Agreement,\nRecalling the relevant provisions of the United Nations Convention on the Law\nof the Sea, including the obligation to protect and preserve the marine environment,\nStressing the need to respect the balance of rights, obligations and interests set\nout in the Convention,\nRecognizing the need to address, in a coherent and cooperative manner,\nbiodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change, pollution and overuse,\nStressing the need for the comprehensive global regime to better address the\nconservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecalling the United Nations Declaration on the Rights of Indigenous Peoples,\nand affirming that nothing in this Agreement shall be construed as diminishing or extinguishing the existing rights of indigenous peoples and local communities,\nDesiring to act as stewards of the ocean in areas beyond national jurisdiction on\nbehalf of present and future generations,\nRespecting the sovereignty, territorial integrity and political independence of all\nStates,\nDesiring to promote sustainable development,\nAspiring to achieve universal participation,\nHave agreed as follows:\nPART I GENERAL PROVISIONS\nArticle 1"
    }, {
      "heading" : "Use of terms",
      "text" : "For the purposes of this Agreement:\n1. “Access ex situ, including as digital sequence information”, in relation to marine genetic resources of areas beyond national jurisdiction, means access to samples, data and information, including digital sequence information.\n[2. “Activity under a State’s jurisdiction or control” means an activity over which a State has effective control or exercises jurisdiction.]\n3. Option A: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement.\n5/56 22-08354\nOption B: “Area-based management tool” means a tool, including a marine\nprotected area, for a geographically defined area through which one or several sectors or activities are managed in order to achieve, in accordance with this Agreement:\n(a) In the case of marine protected areas, conservation objectives;\n(b) In the case of other area-based management tools, conservation objectives\nor conservation and sustainable use objectives.\n4. “Areas beyond national jurisdiction” means the high seas and the Area.\n5. “Biotechnology” means any technological application that uses biological systems, living organisms, or derivatives thereof, to make or modify products or processes for specific use.\n6. “Collection in situ”, in relation to marine genetic resources, means the collection or sampling of marine genetic resources in areas beyond national jurisdiction.\n7. “Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n8. Option A: “Cumulative impacts” means the incremental effects of a proposed activity under the jurisdiction and control of a Party when added to the impacts of past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities.\nOption B: “Cumulative impacts” means impacts on the same ecosystems\nresulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.\n9. “Derivative” means a naturally occurring biochemical compound resulting from the genetic expression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity.\n10. Option A: “Environmental impact assessment” means a process to evaluate the potential environmental impacts, including cumulative impacts, of an activity with an effect on areas within or beyond national jurisdiction, taking into account, inter alia, interrelated social and economic, cultural and human health impacts, both beneficial and adverse.\nOption B: “Environmental impact assessment” means a process to identify,\npredict and evaluate the potential effects that an activity may cause in the marine environment in the short, medium and long term, in order to take the necessary measures, including mitigation, to address the consequences of such activity, prior to its commencement.\nOption C: “Environmental impact assessment” means a process for assessing\nthe potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of Parties, that may cause substantial pollution of or significant and harmful changes to the marine environment.\n11. Option A: “Marine genetic resources” means any genetic material of marine plant, animal, microbial or other origin containing functional units of heredity and noncoding regions of nucleic acids, with actual or potential value of their genetic and biochemical properties, including genetic information.\nOption B: “Marine genetic resources” means any material of marine plant,\nanimal, microbial or other origin containing functional units of heredity of actual or potential value.\n22-08354 6/56\n12. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation [and sustainable use] objectives.\n[13. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.]\n14. “Party” means a State or regional economic integration organization that has consented to be bound by this Agreement and for which this Agreement is in force.\n15. “Regional economic integration organization” means an organization constituted by sovereign States of a given region to which its member States have transferred competence in respect of matters governed by this Agreement and which has been duly authorized, in accordance with its internal procedures, to sign, ratify, accept, approve or accede to this Agreement.\n16. Option A: “Strategic environmental assessment” means a higher-level assessment process that can be used in three main ways: (a) to prepare a strategic development or resource use plan for a defined land and/or ocean area; (b) to examine the potential environmental impacts that may arise from, or impact upon, the implementation of government policies, plans and programmes; and (c) to assess various classes or types of development projects, so as to produce general environmental management policies or design guidelines for the development classes or types.\nOption B: “Strategic environmental assessment” means the evaluation of the\nlikely environmental effects, including health effects, which comprises determining the scope of an environmental report and its preparation, carrying out public participation and consultations, and taking into account the environmental report and the results of the public participation and consultations in a plan or programme.\n[17. “Sustainable use” means the use of components of biological diversity in a way and at a rate that does not lead to a long-term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.]\n[18. “Transfer of marine technology” means the transfer of the instruments, equipment, expertise, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]\n19. Option A: “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of and/or information on marine genetic resources or derivatives thereof, as well as commercialization, including biotechnology as defined in this Agreement.\nOption B: “Utilization of marine genetic resources” means to conduct research\nand development on the genetic and/or biochemical composition of marine genetic resources, including through the application of biotechnology.\n7/56 22-08354\nArticle 2"
    }, {
      "heading" : "General objective",
      "text" : "The objective of this Agreement is to ensure the conservation and sustainable\nuse of marine biological diversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\nArticle 3"
    }, {
      "heading" : "Application",
      "text" : "1. This Agreement applies to areas beyond national jurisdiction.\n[2. This Agreement does not apply to any warship, naval auxiliary, o ther vessels or aircraft owned or operated by a State and used, for the time being, only on government non-commercial service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilitie s of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.]\nArticle 4\nRelationship between this Agreement and the Convention and\nrelevant legal instruments and frameworks and relevant global,\nregional, subregional and sectoral bodies\n1. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention.\n2. The rights and jurisdiction of coastal States in all areas within national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention.\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine [the effectiveness of] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\n4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.\nArticle 4 bis"
    }, {
      "heading" : "Without prejudice",
      "text" : "Any act or activity undertaken on the basis of this Agreement shall be without\nprejudice to, and shall not be relied upon as a basis for asserting, supporting, furthering or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of land, insular or maritime sovereignty disputes or disputes concerning the delimitation of maritime areas.\n22-08354 8/56\nArticle 5"
    }, {
      "heading" : "General principles and approaches",
      "text" : "In order to achieve the objective of this Agreement, Parties shall be guided by\nthe following:\n(a) The polluter-pays principle;\n[(b) The principle of the common heritage of mankind;]\n(c) Option 1: The principle of equity;\nOption 2: The fair and equitable sharing of benefits;\n(d) The application of precaution;\n(e) An ecosystem approach;\n(f) An integrated approach;\n(g) An approach that builds ecosystem resilience to the adverse effects of\nclimate change and ocean acidification and restores ecosystem integrity;\n(h) The use of the best available science and scientific information, as well as\nrelevant traditional knowledge of indigenous peoples and local communities;\n(i) The respect, promotion and consideration of their respective obligations\nrelating to the rights of indigenous peoples and local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(j) The non-transfer, directly or indirectly, of damage or hazards from one\narea to another and the non-transformation of one type of pollution into another;\n(k) The stewardship of the areas beyond national jurisdiction on behalf of\npresent and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and preserving the inherent value of biodiversity of areas beyond national jurisdiction.\nArticle 6"
    }, {
      "heading" : "International cooperation",
      "text" : "1. Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and promoting cooperation among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [and members thereof] in the achievement of the objective of this Agreement.\n2. A Party that is also a party to a relevant legal instrument, framework, or global, regional or sectoral body, shall endeavour to promote the objective of this Agreement when participating in decision-making under that other instrument, framework or body.\n3. Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\n9/56 22-08354\nPART II MARINE GENETIC RESOURCES, INCLUDING"
    }, {
      "heading" : "QUESTIONS ON THE SHARING OF BENEFITS",
      "text" : "Article 7"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Promote the fair and equitable sharing of benefits arising from marine\ngenetic resources of areas beyond national jurisdiction;\n(b) Build and develop the capacity of developing States Parties, in particular\nthe least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries, to collect in situ, access ex situ, including as digital sequence information, and utilize marine genetic resources of areas beyond national jurisdiction;\n(c) Promote the generation of knowledge and technological innovations,\nincluding by promoting and facilitating the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance with the Convention;\n(d) Promote the development and transfer of marine technology, with due\nregard to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology.\nArticle 8"
    }, {
      "heading" : "Application",
      "text" : "1. The provisions of this Agreement shall apply to the collection in situ of, access ex situ, including as digital sequence information, to, and to the utilization of marine genetic resources [or their derivatives] originating from areas beyond national jurisdiction, as defined in this Agreement.\n2. The provisions of this Part shall not apply to [the use of fish and other biological resources as a commodity] [fishing and fishing activities regulated under relevant international law].\n3. Option A: The provisions of this Agreement shall apply to marine genetic resources collected in situ, and accessed ex situ, including as digital sequence information, after the entry into force of the Agreement, as well as to those resources collected in situ before its entry into force but utilized after its entry into force.\nOption B: The provisions of this Part shall apply to marine genetic resources\ncollected in situ in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Party.\n22-08354 10/56\nArticle 9\nActivities with respect to marine genetic resources of areas\nbeyond national jurisdiction\n1. Activities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by all Parties and their natural or juridical persons under the conditions laid down in this Agreement.\n[2. In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State in areas within the national jurisdiction of which such resources are found.]\n3. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or natural or juridical person appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized.\n[4. The utilization of marine genetic resources of areas beyond national jurisdiction shall be for the benefit of mankind as a whole, taking into consideration the interests and needs of developing States.]\n5. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.\nArticle 10\nCollection in situ of marine genetic resources of areas beyond\nnational jurisdiction\n1. All States, irrespective of their geographical location, and competent international organizations have the right to collect marine genetic resources of areas beyond national jurisdiction in accordance with the Convention.\n2. Collection in situ of marine genetic resources within the scope of this Part shall be subject to self-declaratory notification to the clearing-house mechanism.\n3. Parties shall ensure that the following information is transmitted to the clearinghouse mechanism at least six months prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The nature and objectives of the project, including, as appropriate, any\nprogramme(s) of which it forms part;\n(b) The resources to be collected, if known, and the purposes for which the\nresources will be collected;\n(c) The geographical areas in which the collection is to be undertaken;\n(d) The expected date of first appearance and final departure of the research\nvessels, or deployment of the equipment and its removal, as appropriate;\n(e) A summary of the method and means to be used for collection, including\nthe name, tonnage, type and class of vessels, scientific equipment and/or study methods employed;\n(f) The name(s) of the sponsoring institution(s), the director(s), and the\nperson in charge of the project;\n11/56 22-08354\n(g) Opportunities for scientists of all States, in particular for scientists from\ndeveloping States, to be involved in or associated with the project;\n(h) The extent to which it is considered that States that may need and request\ntechnical assistance, in particular developing countries, should be able to participate or to be represented in the project.\n4. Parties shall ensure that the following information is transmitted to the clearinghouse mechanism as soon as it becomes available, but no later than six months from the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The repository or database where environmental metadata, taxonomic\ninformation and digital sequence information related to marine genetic resources, where available, are or will be deposited;\n(b) Where the original samples, if available, are or will be held;\n(c) The results of the project, including a report detailing the geographical\narea from which marine genetic resources were collected, including information on the latitude, longitude and depth of collection, and, to the extent available, the findings from the activity undertaken.\n5. Parties shall promote cooperation in the collection in situ of marine genetic resources of areas beyond national jurisdiction.\n6. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States and any other relevant Parties concerned with a view to avoiding infringement of the rights and legitimate interests of those Parties.\nArticle 10 bis\nAccess to traditional knowledge of indigenous peoples and local\ncommunities associated with marine genetic resources of areas\nbeyond national jurisdiction\nParties shall take legislative, administrative or policy measures, as appropriate,\nwith the aim of ensuring that traditional knowledge associated with marine genetic resources of areas beyond national jurisdiction that is held by indigenous peoples and local communities shall only be accessed with the free, prior and informed consent or approval and involvement of these indigenous peoples and local communities. Access to such traditional knowledge may be facilitated by the clearing-house mechanism. Access to and utilization of such traditional knowledge shall be on mutually agreed terms.\nArticle 11\nFair and equitable sharing of benefits\nOPTION I:\n1. The benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner.\n22-08354 12/56\n2. Benefits shall include various types of contributions to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n3. Benefits shall be shared in the form of:\n(a) Access to samples and sample collections;\n(b) Pre-collection and post-collection information contained in the\nnotifications provided in accordance with article 10, paragraphs 3 and 4;\n(c) Transfer of technology under mutually agreed terms;\n(d) Capacity-building, including by financing dedicated initiatives, and\npartnership opportunities in research projects, particularly for developing countries;\n(e) Findable, accessible, interoperable and reusable scientific data, including\ndigital sequence information in accordance with international practice in these fields;\n(f) Other forms as determined by the Conference of the Parties [on the basis\nof recommendations by the access and benefit-sharing mechanism].\n4. Taking into account current international practice in those fields, Parties shall ensure that samples, when available, and data are deposited in publicly available and open-access databases, biorepositories or gene banks as soon as they become available.\n5. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement.\nOPTION II:\n1. The benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction, from access to such resources ex situ, including as digital sequence information, and from the utilization of such resources shall be shared in a fair and equitable manner.\n2. Benefits shall include monetary and non-monetary benefits, including various types of contributions to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n3. Non-monetary benefits shall be shared in the form of:\n(a) Access to samples and sample collections;\n(b) Pre-collection and post-collection information contained in the\nnotifications provided in accordance with article 10, paragraphs 3 and 4;\n(c) Transfer of technology under mutually agreed terms;\n(d) Capacity-building, including by financing dedicated initiatives, and\npartnership opportunities in research projects, particularly for developing countries;\n(e) Findable, accessible, interoperable and reusable scientific data, including\ndigital sequence information, in accordance with international practice in those fields;\n(f) Other forms as determined by the Conference of the Parties on the basis\nof recommendations by the access and benefit-sharing mechanism.\n4. Where marine genetic resources of areas beyond national jurisdiction are subject to utilization by natural or juridical persons under the jurisdiction of a Party, that Party shall ensure that:\n13/56 22-08354\n(a) The following information is provided to the clearing-house mechanism:\n(i) Where the results of the utilization can be found, including any digital sequence information;\n(ii) Where available, details of the post-collection notification to the clearinghouse mechanism related to the marine genetic resources that were the subject of utilization;\n(iii) Where the original sample that was the subject of utilization, if available, is held;\n(iv) The modalities envisaged for accessing the samples or results of the utilization referred to in subparagraphs (i) and (iii);\n(b) Original samples of the marine genetic resources subject to the utilization\nunder their jurisdiction, where available, are deposited in publicly accessible biorepositories, gene banks or other collections, taking into account current international practice in these fields;\n(c) The results of the utilization, including environmental metadata,\ntaxonomic information and any digital sequence information, are deposited in a publicly accessible repository or database, taking into account current international practice in those fields.\n5. The information described in paragraph 4, subparagraph a, shall be transmitted to the clearing-house mechanism, and the samples and results described in paragraph 4, subparagraphs b and c, shall be deposited as soon as they become available and:\n(a) No later than three years from the start of the relevant utilization;\n(b) Upon the subsequent placing on the market of any product developed by\nutilizing a marine genetic resource of areas beyond national jurisdiction or upon the subsequent generation of further results of that utilization.\n6. Access to the original samples, data and information in the databases, biorepositories, gene banks or other collections described in paragraph 4 may be subject to reasonable conditions, including but not limited to those related to:\n(a) The need to preserve the physical integrity of original samples;\n(b) The reasonable costs associated with maintaining the relevant database,\nbiorepository or gene bank in which the sample, data or information is held;\n(c) The reasonable costs associated with providing access to the sample, data\nor information.\n7. Monetary benefits shall be shared through the modalities determined by the Conference of the Parties such as:\n(a) Milestone payments;\n(b) Royalties;\n(c) Other forms as are determined by the Conference of the Parties on the basis\nof recommendations by the access and benefit-sharing mechanism.\n8. The Conference of the Parties shall determine the rate of payments related to monetary benefits on the basis of the recommendations of the access and benefitsharing mechanism.\n9. The payments shall be made through the financial mechanism established under article 52, which shall distribute them to Parties to this Agreement, on the basis of equitable sharing criteria, taking into account the interests and needs of developing States Parties, [in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States,\n22-08354 14/56\ncoastal African States and developing middle-income countries,] in accordance with mechanisms established by the access and benefit-sharing mechanism.\n10. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction, from access to such resources ex situ, including as digital sequence information, and from the utilization of such resources by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement.\nArticle 11 bis"
    }, {
      "heading" : "Access and benefit-sharing mechanism",
      "text" : "1. An access and benefit-sharing mechanism is hereby established. It shall serve, inter alia, as a means for establishing guidelines for benefit-sharing, in accordance with article 11, providing transparency and ensuring a fair and equitable sharing of both monetary and non-monetary benefits.\n2. The access and benefit-sharing mechanism shall be composed of members elected by the Conference of the Parties from among the candidates nominated by the Parties and shall include members from developing States. However, if necessary, the Conference of the Parties may decide to increase the size of the mechanism, having due regard to economy and efficiency. In the election of members of the mechanism, due account shall be taken of the need for equitable geographical representation.\n3. Members of the mechanism shall have appropriate qualifications in the area of competence of that mechanism. Parties shall nominate candidates of the highest standards of competence and integrity with qualifications in relevant fields so as to ensure the effective exercise of the functions of the mechanism.\n4. The mechanism shall:\n(a) Make recommendations to the Conference of the Parties on matters\nrelating to this Part;\n(b) Propose measures to implement decisions taken in accordance with this\nAgreement;\n(c) Propose rates or mechanisms for the sharing of monetary benefits in\naccordance with article 11;\n(d) Review reports from Parties made under article 13;\n(e) Make recommendations on matters relating to the clearing-house\nmechanism in accordance with article 51 on access and benefit-sharing;\n(f) Make recommendations on matters relating to the financial mechanism\nestablished under article 52;\n(g) Make recommendations on other matters relating to this Part.\n5. Each Party shall make available to the access and benefit-sharing mechanism the information required under this Agreement, which shall include:\n(a) Legislative, administrative and policy measures on access and benefit -\nsharing;\n(b) Contact details and other relevant information on national focal points;\n(c) Other information required pursuant to the decisions taken by the\nConference of the Parties.\n15/56 22-08354\nArticle 12"
    }, {
      "heading" : "Intellectual property rights",
      "text" : "Parties shall respect intellectual property rights and confidential information\nand implement this Agreement in a manner that is supportive of and consistent with the rights and obligations of Parties under the relevant agreements concluded under the auspices of the World Intellectual Property Organization and the World Trade Organization, and ensure that no action is taken in relation to intellectual property rights that would undermine the sharing of benefits arising from [and the traceability of] marine genetic resources of areas beyond national jurisdiction.\nArticle 13\nOPTION I:"
    }, {
      "heading" : "Monitoring and transparency",
      "text" : "1. The access and benefit-sharing mechanism shall make recommendations to the Conference of the Parties, in the adoption of appropriate rules, guidelines or a code of conduct for the collection in situ of marine genetic resources of areas beyond national jurisdiction, access to such resources ex situ, including as digital sequence information, and the utilization of such resources in accordance with this Part.\n2. Monitoring of the collection in situ of marine genetic resources of areas beyond national jurisdiction, access to such resources ex situ, including as digital sequence information, and the utilization of such resources shall be carried out through an open and self-declaratory system within the clearing-house mechanism in accordance with rules, regulations and procedures adopted by the Conference of the Parties as recommended by the access and benefit-sharing mechanism.\n3. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that:\n(a) An identifier is assigned to marine genetic resources collected in situ or\naccessed ex situ, including as digital sequence information;\n(b) Databases, repositories and gene banks under their jurisdiction are\nrequired to notify the open and self-declaratory notification system within the clearing-house mechanism when marine genetic resources of areas beyond national jurisdiction, including derivatives, are accessed;\n4. Parties shall [annually] [biennially] submit reports to the access and benefit - sharing mechanism on the utilization of marine genetic resources of areas beyond national jurisdiction under their national jurisdiction and the sharing of benefits therefrom. Such reports shall be submitted through a national focal point designated by each Party. The access and benefit-sharing mechanism shall review such reports and make recommendations to the Conference of the Parties.\n5. The access and benefit-sharing mechanism shall gather the information received through the clearing-house mechanism, including that submitted by national focal points, and make it available to Parties, which may submit comments.\n6. The access and benefit-sharing mechanism shall prepare a report that shall include the comments received in accordance with paragraph 5 above, for th e consideration of the Conference of the Parties, and the Conference of the Parties may adopt the recommendations of the access and benefit-sharing mechanism to facilitate the implementation of this Part.\n22-08354 16/56\n7. The Conference of the Parties shall determine appropriate guidelines for the implementation of this article, which shall consider the national capabilities and circumstances of Parties.\nOPTION II:"
    }, {
      "heading" : "Transparency system for benefit-sharing",
      "text" : "1. The Scientific and Technical Body shall collect information on current international best practices relating to marine genetic resources of areas beyond national jurisdiction with a view to submitting guidelines to the Conference of the Parties. On the basis of its findings, the Conference of the Parties may recognize these as guidelines or best practices on the collection and sharing of samples and data related to marine genetic resources of areas beyond national jurisdiction.\n2. Transparency regarding the sharing of benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction shall be achieved through the clearing-house mechanism by publishing and disseminating precollection and post-collection notifications.\n3. Parties shall take the necessary measures, as appropriate, to ensure that benefits have been shared in accordance with the system described under article 11 and that the following is transmitted to the clearing-house mechanism as soon as it becomes available:\n(a) Pre-collection information/notification (before the collection in situ of\nmarine genetic resources);\n(b) Post-collection notification (after the collection in situ of marine genetic\nresources);\n(c) Modalities envisaged to facilitate access to databases, including digital\nsequence information, to repositories and to gene banks;\n(d) Information on where scientific data are deposited and information on the\ntransfer of knowledge.\n4. In case of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction, Parties shall transmit to the clearing-house mechanism information received from natural or juridical persons under their jurisdiction or control on such commercialization.\n5. The Conference of the Parties shall assess and review, at regular intervals, the issue of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction. If tangible and substantial monetary benefits arise therefrom, the Conference of the Parties will explore alternatives to identify the most appropriate processes for relevant financial contributions.\n17/56 22-08354\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS\nArticle 14"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Enhance cooperation and coordination in the use of area-based\nmanagement tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction;\n(b) Conserve and sustainably use areas requiring protection, including by\nestablishing a comprehensive system of area-based management tools, including a network of ecologically representative and connected marine protected areas that are effectively and equitably managed;\n[(c) Rehabilitate and restore biodiversity and ecosystems, including with a\nview to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;]\n[(d) Support food security and other socioeconomic objectives, including the\nprotection of cultural values;]\n[(e) Create scientific reference areas for baseline research;]\n[(f) Safeguard aesthetic, natural or wilderness values;]\n[(g) Promote coherence and complementarity.]\nArticle 15\nDeleted to be merged with article 19 or moved to follow article 19 as article 19 bis.\nArticle 16\nDeleted and moved to follow article 17 as article 17 bis.\nArticle 17"
    }, {
      "heading" : "Proposals",
      "text" : "1. Proposals regarding area-based management tools, including marine protected areas, under this Part shall be submitted by Parties, individually or collectively, to the secretariat.\n[2. Parties may collaborate with relevant stakeholders, including global, regional , subregional and sectoral bodies, as well as civil society, indigenous peoples and local communities, in the development of proposals, as set out in article [19] [19 bis] under this Agreement.]\n3. Proposals shall be formulated on the basis specified in paragraph 1 of article 17 bis.\n22-08354 18/56\n4. Proposals shall include the following key elements:\n(a) A geographic or spatial description of the area that is the subject of the\nproposal;\n(b) Information on any of the indicative criteria specified in annex I, as well\nas any criteria that may be further developed and revised in accordance with article 17 bis, paragraph 2, applied in identifying the area;\n(c) Specific human activities in the area, including uses by indigenous peoples\nand local communities in adjacent coastal States;\n(d) A description of the state of the marine environment and biodiversi ty in\nthe identified area;\n(e) A description of the specific conservation and sustainable use objectives\nthat are to be applied to the area;\n(f) A description of the proposed measures and priority elements for a\nmanagement plan to be adopted to achieve the specified objectives;\n[(g) The duration of the proposed area and measures;]\n(h) A monitoring, research and review plan including priority elements;\n(i) Information on any consultations undertaken with adjacent coastal States\nand/or relevant global, regional, subregional and sectoral bodies.\n5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties.\nArticle 17 bis"
    }, {
      "heading" : "Identification of areas",
      "text" : "1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified:\n(a) On the basis of the best available science and scientific information, as\nwell as relevant traditional knowledge of indigenous peoples and local communities, taking into account the application of precaution and an ecosystem approach;\n(b) By reference to one or more of the indicative criteria specified in annex I.\n2. Indicative criteria for the identification of such areas under this Part shall include, as relevant, those specified in annex I and as may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties.\n3. Option A: The indicative criteria described in this Part and in annex I shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part.\nOption B: The indicative criteria described in this Part and in annex I shall be\napplied by the proponents of a proposal in the ident ification of areas for the establishment of the area-based management tools, including marine protected areas, and the criteria used shall be specified in a proposal submitted under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part.\n19/56 22-08354\nArticle 18"
    }, {
      "heading" : "Consultations on and assessment of proposals",
      "text" : "1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders, including global, regional, subregional and sectoral bodies, as well as civil society, indigenous peoples and local communities.\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of that review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows:\n(a) States, in particular adjacent coastal States, shall be invited to submit, inter\nalia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures in adjacent areas within national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas within national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global,\nregional, subregional and sectoral bodies shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the measures and priority elements for a management plan identified in the proposal that fall within the competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous peoples and local communities with relevant traditional\nknowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Any relevant traditional knowledge of indigenous peoples and local communities;\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat.\n22-08354 20/56\n4. The proponent shall consider the contributions received during the consultation period and shall either revise the proposal accordingly or continue the consultation process.\n5. The consultation period shall be time-bound.\n6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties.\n7. The modalities for the consultation and assessment process shall be further elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties [, taking into account the special circumstances of small island developing States Parties].\nArticle 19"
    }, {
      "heading" : "Decision-making",
      "text" : "OPTION I (merging articles 15 and 19):\n1. The Conference of the Parties shall take decisions on matters related to measures such as area-based management tools, including marine protected areas, with respect to proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process.\n2. The Conference of the Parties, while respecting relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, shall also take decisions on measures complementary to those adopted under such instruments, frameworks and bodies, and make recommendations to Parties to this Agreement to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\n3. The Conference of the Parties shall make arrangements for consultation to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination with regard to related measures adopted under such instruments and frameworks and by such bodies.\n4. Decisions and recommendations made by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in respect of areas within national jurisdiction and shall be made with due regard for the rights, duties and legitimate interests of all States, including the sovereign rights of coastal States over the seabed and subsoil of submarine areas, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to that end, in accordance with the provisions of this Part.\n5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls within the national jurisdiction of a coastal State, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force.\n6. A marine protected area established under this Part shall continue in force when a new regional treaty body is established with competence to establish a m arine protected area that overlaps, geographically, with the marine protected area established under this Part.\n21/56 22-08354\nOPTION II (keeping articles 15 and 19 separate with article 15 appearing as article 19 bis):\n1. The Conference of the Parties shall take decisions on the establishment of areabased management tools, including marine protected areas, and related measures on the basis of the final proposal and, in particular, the draft management plan, taking into account the contributions and recommendations received during the consultation process established under this Part, recognizing, as appropriate, in accordance with the objectives and criteria laid down in this Part, area-based management tools, including marine protected areas, established under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n2. The Conference of the Parties, while respecting relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, sh all also take decisions on measures complementary to those adopted under such instruments, frameworks and bodies, and make recommendations to Parties to this Agreement to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\nArticle 19 bis"
    }, {
      "heading" : "International cooperation and coordination",
      "text" : "1. To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, Parties shall promote coherence and complementarity in the [designation] [establishment] and application of measures such as area-based management tools, including marine protected areas.\n[2. Where there is no relevant legal instrument or framework, or relevant global, regional, subregional or sectoral body to establish area-based management tools, including marine protected areas, Parties are encouraged to cooperate to establish such an instrument, framework or body and may participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\n3. Parties shall make arrangements for consultation to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among related measures adopted under such instruments and frameworks and by such bodies.\n4. Decisions and recommendations made by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in respect of areas within national jurisdiction and shall be made with due regard for the rights, duties and legitimate interests of all States, including the sovereign rights of coastal States over the seabed and subsoil of submarine areas, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to that end, in accordance with the provisions of this Part.\n[5. In cases where an area-based management tool, including a marine protected area, [designated] [established] under this Part subsequently falls within the national jurisdiction of a coastal State, either wholly or in part, [or impedes the rights of coastal States provided in the Convention,] it shall be adapted to cover any remaining area beyond national jurisdiction [and to rectify the infringement] or otherwise cease to be in force.]\n22-08354 22/56\nArticle 20"
    }, {
      "heading" : "Implementation",
      "text" : "1. Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\n2. Nothing in this Agreement shall prevent a Party from adopting more stringent measures with respect to its vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law.\n[3. The implementation of the measures adopted under this Part shall not impose a disproportionate burden on small island developing States Parties, directly or indirectly.]\n[4. Parties shall promote the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties under this Part.]\n[5. Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the decisions and recommendations by the Conference of the Parties on area-based management tools, including marine protected areas, established under this Part.]\n[6. A Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the measures established under such instruments, frameworks and bodies, shall not be discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nArticle 21"
    }, {
      "heading" : "Monitoring and review",
      "text" : "1. Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of area-based management tools and related measures, including marine protected areas, established under this Part. Such reports shall be made publicly available by the secretariat.\n2. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.\n3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment, extension or revocation of area-based management tools, including marine protected areas, and any related measures, [as well as on the extension of time-bound area-based management tools, including marine protected areas, that would otherwise automatically expire,] on the basis of the best availabl e science and scientific information, as well as relevant traditional knowledge of\n23/56 22-08354\nindigenous peoples and local communities, taking into account the application of precaution and an ecosystem approach.\n5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [shall] [may] be invited to report to the Conference of the Parties on the implementation of measures that they have established.\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS\nArticle 21 bis"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n[(a) Operationalize the provisions of the Convention on environmental impact\nassessment by establishing processes, thresholds and guidelines for conducting and reporting assessments by Parties;]\n[(b) Enable the consideration of cumulative [and transboundary] impacts;]\n(c) Provide for strategic environmental assessments;\n[(d) Achieve a coherent environmental impact assessment framework for\nactivities in areas beyond national jurisdiction.]\nArticle 22\nObligation to conduct environmental impact assessments\n1. Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed] activities under their jurisdiction or control [in accordance with their obligations under articles 204 to 206 of the Convention].\n2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].\n3. The requirement under this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction].\nArticle 23\nRelationship between this Agreement and environmental impact\nassessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and\nsectoral bodies\n1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with the obligations under the Convention.\n2. The Conference of the Parties shall develop procedures for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. These procedures shall include the establishment\n22-08354 24/56\nof an ad hoc inter-agency working group or the opportunity for participation by representatives of those organizations in meetings of the Scientific and Technical Body.\n3. Parties shall cooperate in promoting the use of environmental impact assessments and standards and guidelines developed under this Part under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies.\n4. Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, for consideration and adoption by the Conference of the Parties. Such global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be updated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines.\n4 bis. While global minimum standards and guidelines are being developed by the Scientific and Technical Body, environmental impact assessments for [planned] [proposed] activities [with impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part.\nOption B: Guidelines for the conduct of environmental impact assessments\nshall be developed by the Scientific and Technical Body through collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as necessary. Such guidelines shall be updated periodically.\n5. No environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required where the Party with jurisdiction or control over the [planned] [proposed] activity [, following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body,] determines that:\nOption 1: (a) The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part;\n(b) The activity has been subject to a recent environmental impact\nassessment under other environmental impact assessment obligations and agreements;\n(c) The environmental impact assessment already undertaken is\nsubstantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts.\nOption 2: (a) The potential impacts of the [planned] [proposed] activity have been assessed in accordance with the requirements of other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(b) The outcome of the assessment is effectively implemented;\n(c) The assessment already undertaken is functionally equivalent\nto the one required under this Part.\n25/56 22-08354\nOption 3: … the activity is being conducted in accordance with rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.\n[6. Where a [planned] [proposed] activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall:\n(a) Submit the impact assessment to the Scientific and Technical Body for its\ninput and recommendations;\n(b) Ensure that approved activities are subject to monitoring, reporting and\nreview in the same manner as provided in this Part;\n(c) Ensure that all reports are made public in the manner provided in this Part.]\n7. A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a global, regional, subregional or sectoral body, shall publish the environmental impact assessment report through the clearing-house mechanism.\n8. [Planned] [Proposed] activities that meet the criteria set out in paragraph 5 shall be subject to monitoring, reporting and review in the same manner as provided in this Part and reports are to be made public in the manner provided in this Part.\nArticle 24\nThresholds and [criteria] [processes] for environmental impact\nassessments"
    }, {
      "heading" : "1. Option A:",
      "text" : "Option A.1: When a Party [proposes] [plans] any activity that may have an effect\non the marine environment, it shall conduct a screening to determine the likely effects on the marine environment:\n(a) If it is determined, on the basis of the screening, that the [planned]\n[proposed] activity is likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required;\n(b) If it is determined, on the basis of the screening, that the [planned]\n[proposed] activity is likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part.\n1 bis. Prior to the [planned] [proposed] activity being authorized to proceed\nunder this Part, data, information and analysis that supports the determinations made in paragraph 1 shall be submitted to the Scientific and Technical Body. The Scientific and Technical Body shall review the data, information and analysis submitted to support the determinations made under paragraph 1, subparagraph a. Parties shall publish and communicate reports detailing the basis of the determinations made in paragraph 1, [which may be made] through the clearing-house mechanism.\n22-08354 26/56\nOption A.2: When Parties have reasonable grounds for believing that [planned]\n[proposed] activities under their jurisdiction or control:\n(a) Are likely to have more than a minor or transitory effect on the marine\nenvironment, they shall, as far as practicable, conduct an initia l screening, as referred to in article 30, of the potential effects of such activities on the marine environment in the manner provided in this Part; or\n(b) May cause substantial pollution of or significant and harmful changes to\nthe marine environment, they shall, as far as practicable, [conduct] [ensure that] an environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment and shall submit the results of such assessment in the manner provided in this Part.\nOption B: In accordance with article 206 of the Convention, when Parties have\nreasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, [individually or collectively,] as far as practicable, assess the potential effects of such activities on the marine environment.\n2. Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold and criteria set out in this Part, including the following non-exhaustive criteria, as well as in accordance with the processes set out in this Part:\n(a) The type of activity;\n(b) The duration of the activity;\n(c) The location of the activity;\n(d) The characteristics and ecosystem of the location (including areas of\nparticular ecological or biological significance or vulnerability);\n(e) The presence of any other activity within or beyond national jurisdiction\nwith potential for cumulative impacts;\n(f) The potential effects of the activity;\n(g) The potential cumulative effects of the activity;\n(h) The impacts in areas within national jurisdiction;\n(i) Other ecological or biological criteria.\nArticle 25\nCumulative impacts and transboundary impacts\n[1. Cumulative and transboundary impacts shall, as far as practicable, be taken into account in the conduct of environmental impact assessments.]\n[2. Where relevant, the environmental impact assessment process shall also take into account possible transboundary impacts in areas within national jurisdiction.]\n[3. The provisions of this Part shall not prejudice any obligation of Parties under other applicable international law with regard to activities having or likely to have a transboundary impact.]\n27/56 22-08354\nArticle 26\nDeleted and merged into revised article 25.\nArticle 27\nAreas identified as ecologically or biologically significant\nor vulnerable\nDeleted - paragraph 1 deleted, and paragraph 2 moved as article 41 bis, paragraph 2, subparagraph c.\nArticle 28\nMoved as article 41 ter.\nArticle 29\nDeleted and moved as 41 bis, paragraph 2, subparagraph a.\nArticle 30\nProcess for environmental impact assessments\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following elements:\n(a) Screening. Parties shall undertake screening to determine whether an\nenvironmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows:\n(i) The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed] activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should the [planned] [proposed] activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the impacts are expected to be minimal or not, an environmental impact assessment shall be required [and be subject to the decision-making procedure under article 38].]\n(ii) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available] [publish/report on that determination] [through the clearing-house mechanism under this Agreement].\n[(iii) A Party may register its [views] [concerns] on a decision published in accordance with subparagraph ii with the [Scientific and Technical Body] [Implementation and Compliance Committee] within [insert number] days of the publication. Upon consideration of the [views] [concerns] registered by a Party, the [Scientific and Technical Body] [Implementation and Compliance Committee] [may] [shall] review the decision [on the basis of the best available science] and, as appropriate, recommend that the responsible Party undertake an environmental impact assessment in accordance with this Part for the [planned] [proposed] activity under its jurisdiction or control.]\n22-08354 28/56\n(b) Scoping. Parties shall establish procedures, including public consultation\nprocedures, to define the scope of the environmental impact assessments that shall be conducted under this Part. The following modalities shall be followed in respect of scoping:\n[(i) The scope shall include the identification of key environmental, social , economic, cultural and other relevant impacts [and issues, including identified cumulative and transboundary impacts, alternatives for analysis, including a noaction alternative, and the use of] [, including, among other things, identified cumulative impacts, and the alternatives for analysis, where appropriate, using] the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities. ]\n(ii) The establishment of prevention, mitigation, management and other response measures to possible adverse effects will be included within the scope of the environmental impact assessment, in accordance with the provisions of paragraph 1, subparagraph d.\n(c) Impact assessment and evaluation.\n(i) Parties shall undertake a process for the assessment and evaluation of the impacts of [planned] [proposed] activities.\n(ii) Parties shall ensure that the identification and evaluation of impacts [including cumulative impacts and impacts in areas within national jurisdiction] in such an assessment is conducted in accordance with this Part, using the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, and an examination of alternatives including a no-action alternative.\n(d) Mitigation, prevention and management of potential adverse effects.\n(i) Parties shall [identify and implement] [analyse] measures to prevent, mitigate and manage potential adverse effects of the [p lanned] [proposed] [authorized] activities under their jurisdiction or control [to avoid significant adverse impacts, and submit a written record of such measures to the Scientific and Technical Body] [as part of the environmental impact assessment conducted under the provisions of this Part. Such measures may include the identification of alternatives to the [planned] [proposed] activity under their jurisdiction or control].\n(ii) Where appropriate, these measures are incorporated into an environmental management plan or system and alternative options are found, which include locational or technological options, alternatives to the [planned] [proposed] activity and the no-action alternative;\n(e) Public notification and consultation in accordance with art icle 34;\n(f) Preparation, consideration, review and publication of an environmental\nimpact assessment report in accordance with article 35;\n[(g) Decision-making in accordance with article 38.]\n[2. Joint environmental impact assessments may be conducted, in particular for activities under the jurisdiction or control of [small island] developing States.]\n[3. A Party may designate a third party to conduct an environmental impact assessment required under this Agreement. Such a third party may be drawn from the pool of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the [Party, to be\n29/56 22-08354\nforwarded for review by the Scientific and Technical Body and decision-making by the Conference of the Parties] [Party for review and decision-making].]\n[4. A pool of experts shall be created under the Scientific and Technical Body. Parties with capacity constraints may commission those experts to conduct and evaluate screenings and environmental impact assessments for [planned] [proposed] activities under their jurisdiction or control.]\nArticle 31\nDeleted and merged into article 30 as revised.\nArticle 32\nDeleted and merged into article 30 as revised.\nArticle 33\nDeleted and merged into article 30 as revised.\nArticle 34"
    }, {
      "heading" : "Public notification and consultation",
      "text" : "OPTION I:\n1. Parties shall establish procedures on public notification and consultation, which shall ensure:\n(a) Early notification through the secretariat to all relevant stakeholders,\nincluding all States, with an emphasis on the States potentially most affected. Such procedures shall be established taking into account the nature and potential effects on the marine environment of the [planned] [proposed] activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting, conserving and managing natural resources may reasonably be believed to be affected by the activity, and States that carry out, in the area of the [planned] [proposed] activity, human activities that may reasonably be believed to be affected, including economic activities;\n(b) Effective, time-bound opportunities for stakeholder participation\nthroughout the environmental impact assessment process, including through the submission of comments, before a decision is made whether to proceed with the activity.\nOPTION II:\n1. Parties [and the secretariat], as appropriate, shall ensure [early notifi cation to stakeholders] [timely public notification] of [planned] [proposed] activities under their jurisdiction or control and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, includ ing through the submission of comments, before a decision is made whether to proceed with the activity.\n2. Stakeholders in this process include potentially affected States, where those can be identified, [in particular adjacent coastal States,] [indigenous peoples and local communities with relevant traditional knowledge in coastal States,] relevant global,\n22-08354 30/56\nregional, subregional and sectoral bodies, non-governmental organizations, the general public, academia, [scientific experts,] [affected parties,] [[ad jacent] communities and organizations that have special expertise or jurisdiction,] [interested [and relevant] stakeholders,] [and those with existing interests in an area].\n3. Public notification and consultation shall be transparent and inclusive, conducted in a timely manner [, and targeted and proactive when involving adjacent small island developing States].\n4. Substantive comments received during the consultation process, including from adjacent coastal States, shall be considered and addressed by Par ties. Parties shall give particular regard to comments concerning potential transboundary impacts. Parties shall make public the comments received and the descriptions of the manner in which they were addressed.\n[5. The Scientific and Technical Body may conduct further public consultation on reports it is required to review under this Agreement.]\n[6. In cases where the [planned] [proposed] activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Partie s shall:\n(a) Maintain targeted and proactive consultations, including prior notification,\nwith such surrounding States;\n(b) Consider the views and comments of those surrounding States on the\n[planned] [proposed] activities and provide written responses specifically addressing such views and comments, and revise the proposed activities accordingly.]\n7. Parties [undertaking an environmental impact assessment pursuant to this Agreement] shall [establish procedures to] allow for access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. [However, such information shall be made available to the Scientific and Technical Body for its review, and the fact that confidential or proprietary information has been redacted shall be indicated in public documents.]\n[8. Additional procedures may be developed by the Conference of the Parties to facilitate consultation at the international level.]\nArticle 35\nEnvironmental impact assessment reports\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] activity, a baseline assessment of the marine environment likely to be affected, a description of potential impacts, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of follow - up actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41 bis.\n3. Option A: Parties shall publish the reports of the results of the assessments in accordance with [articles 204 to 206 of] the Convention [and this Part], including through the clearing-house mechanism. The secretariat shall ensure that all Parties\n31/56 22-08354\nare notified in a timely manner when reports are published in the clearing-house mechanism.\nOption B: Parties and the Scientific and Technical Body shall publish and\ncommunicate the reports required under this Part in accordance with the Convention, including through the clearing-house mechanism.\nOPTION I:\n4. Reports prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body.\n5. Before proceeding with a recommendation to the Conference of the Parties under article 38, paragraph 2, the Scientific and Technical Body may recommend rectifications to the Party. The Party may require the Scientific and Technical Body, at any time, to make a recommendation to the Conference of the Parties.\nOPTION II:\n4. The environmental impact assessment reports prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body on the basis of the practices, procedures and knowledge acknowledged under this Agreement.\n5. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, will also be reviewed periodically by the Scientific and Technical Body on the basis of the practices, procedures and knowledge acknowledged under this Agreement.\nArticle 36\nDeleted and merged into article 35 as revised.\nArticle 37\nDeleted and merged into article 35 as revised.\nArticle 38"
    }, {
      "heading" : "Decision-making",
      "text" : "1. Option A: A Party under whose jurisdiction or control a [planned] [proposed] activity falls shall be responsible for determining if it may proceed .\nOption B: A Party under whose jurisdiction or control a [planned] [proposed]\nactivity falls shall be responsible for determining if it may proceed when the proposed activity has been determined to likely have equal to or less than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 23, paragraph 6.\n1bis. The Conference of the Parties shall be responsible for determining whether\na [planned] [proposed] activity under the jurisdiction or control of a Party, which has been determined to likely have greater than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements:\n22-08354 32/56\n(a) The environmental impact assessment report shall be submitted to the\nScientific and Technical Body for review, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the [planned] [proposed] activity under the jurisdiction or control of a Party should proceed;\n(b) A revised environmental impact assessment report may be submitted to a\npanel of experts appointed by the Scientific and Technical Body for reconsideration where the Scientific and Technical Body has recommended that the [planned] [proposed] activity under the jurisdiction or control of a Party should not proceed.\nOption C: The Conference of the Parties shall be responsible for determining\nwhether a [planned] [proposed] activity under the jurisdiction or control of a Party may proceed.\n2. When determining whether the [planned] [proposed] activity may proceed, Parties shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment.]\n3. Documents related to decision-making shall be made public, including through the clearing-house mechanism.\n4. At the request of a Party, the Conference of the Parties may provide advice and assistance to that Party when determining if a [planned] [proposed] activity under its jurisdiction or control may proceed.\nArticle 39\nMonitoring\nOPTION I:\nParties shall ensure that the environmental, social, economic, cultural, human\nhealth and other related impacts/effects of the authorized activity are continuously monitored in accordance with the conditions set out in the approval of the activity.\nOPTION II:\nIn accordance with article 204 [to 206] of the Convention, Parties shall, using\nrecognized scientific methods, keep under surveillance the effects of any activities in areas beyond national jurisdiction that they permit or in which they engage in order to determine whether those activities are likely to pollute the marine environment.\nArticle 40"
    }, {
      "heading" : "Reporting",
      "text" : "1. Option A: Parties shall ensure that the results of the monitoring required under article 39 are reported on at appropriate intervals.\nOption B: Parties, whether acting individually or collectively, shall periodically\nreport on the impacts of the authorized activity and the results of the monitoring and review required under articles 39 and 41.\n2. Reports shall be submitted to the clearing-house mechanism [and the Scientific and Technical Body] [and]:\n33/56 22-08354\n[(a) The Scientific and Technical Body may request independent consultants\nor an expert panel to undertake a further review of the reports submitted to it; ]\n[(b) Other States, and the bodies of relevant legal instruments and frameworks\nand relevant global, regional, subregional and sectoral bodies, in accordance with their respective mandates, may analyse the reports and highlight cases of non-compliance, any lack of information or other shortcomings, and provide recommendations regarding the environmental assessment and review.]\nArticle 41\nReview of authorized activities and their impacts\n1. Parties shall ensure that the [environmental] impacts of the authorized activity are reviewed.\n2. Option A: Should the monitoring required under article 39 identify significant adverse impacts not foreseen in the environmental impact assessment, in nature or severity, or if any of the conditions or requirements applicable to the activity are breached, the Party with jurisdiction or control over the activity or Scientific and Technical Body shall:\n(a) Notify the Conference of the Parties [, other Parties and the public];\n(b) Halt the activity;\n(c) Require the proponent to propose and implement measures to mitigate\nand/or prevent those impacts;\n(d) Evaluate and implement measures proposed under subparagraph c, after\nwhich the Scientific and Technical Body shall recommend and decide whether the activity should continue;\n2 bis. On the basis of the recommendation of the Scientific and Technical Body, the Conference of the Parties shall decide whether the activity may resume.\nOption B: If monitoring required under article 39 identifies adverse impacts\nthat were not foreseen when an activity was authorized, the Party with jurisdiction or control over the activity shall review the decision to authorize the activity.\n[3. In the case of disagreements in respect of monitoring, Parties concerned shall seek resolution by diplomatic means [, without recourse to judicial or non-judicial bodies].]\n4. All relevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph a,] shall be kept informed of and consulted actively, as appropriate, in the monitoring, reporting and review processes in respect of an activity approved under this Agreement.\n5. Parties shall publish, including in the clearing-house mechanism:\n(a) Reports on the review of the environmental impacts of the authorized\nactivity;\n(b) Decision-making documents, when a Party has reviewed its decision\nauthorizing the activity.\n22-08354 34/56\nArticle 41 bis"
    }, {
      "heading" : "Guidance to be developed by Scientific and Technical Body",
      "text" : "1. The Scientific and Technical Body shall develop [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on:\n(a) The non-exhaustive criteria for environmental impact assessments set out\nin article 24, paragraph 2;\n(b) The assessment of [potential] [possible] transboundary impacts of\nprojected activities;\n(c) The determination of what constitutes confidential or proprietary\ninformation under article 34, paragraph 7;\n(d) The required content of environmental impact assessment reports pursuant\nto article 35;\n(e) The nature and severity of the impacts that would require a supplemental\nenvironmental impact assessment;\n(f) The conduct of strategic environmental assessments.\n2. The Scientific and Technical Body may also develop [voluntary] [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on:\n(a) An indicative non-exhaustive list of activities that [by default demand]\n[normally] [require] [or] [do not require] an environmental impact assessment that shall be periodically updated through consultation and collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(b) The assessment of cumulative impacts in areas beyond national\njurisdiction and how those impacts will be taken into account in the environmental impact process for [planned] [proposed] activities;\n[(c) The conduct of environmental impact assessments in areas identified by\nother legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as requiring protection or special attention, in cooperation with those bodies.]\nArticle 41 ter"
    }, {
      "heading" : "Strategic environmental assessments",
      "text" : "1. Option A: Parties, individually or in cooperation with other Parties, acting through the Conference of the Parties, shall ensure that strategic environmental assessments are carried out for areas beyond national jurisdiction.\nOption B: Parties, individually or in cooperation with other Parties, may\nundertake a strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, [conducted] in areas beyond national jurisdiction, which meet the threshold established under article 24.\n2. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph 1, where available.\n35/56 22-08354\nPART V CAPACITY-BUILDING AND TRANSFER OF\nMARINE TECHNOLOGY\nArticle 42"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Assist Parties, in particular developing States Parties, in implementing the\nprovisions of this Agreement, to achieve its objectives;\n(b) Enable inclusive, equitable and effective participation in the activities\nundertaken under this Agreement;\n(c) Develop the marine scientific and technological capacity of Parties, in\nparticular developing States Parties, with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through access to marine technology by, and the transfer of marine technology to, developing States Parties;\n(d) Increase, disseminate and share knowledge on the conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction;\n(e) More specifically, support developing States Parties through capacity -\nbuilding and the transfer of marine technology under this Agreement in:\n(i) Participating in activities under the provisions of this Agreement concerning marine genetic resources, including relating to the sharing of benefits;\n(ii) Developing, implementing, monitoring, managing and enforcing areabased management tools, including marine protected areas;\n(iii) Conducting and evaluating environmental impact assessments and strategic environmental assessments.\nArticle 43\nCooperation in capacity-building and transfer of\nmarine technology\n1. Parties shall cooperate, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, to assist Parties, in particular developing States Parties, in achieving the objectives of this Agreement through capacity-building and the development and transfer of marine technology.\n2. In providing capacity-building and the transfer of marine technology under this Agreement, Parties shall cooperate at all levels and in all forms, including through partnerships with and involving all relevant stakeholders, such as, where appropriate, the private sector, civil society and holders of traditional knowledge, as well as through strengthening cooperation and coordination between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n3. In giving effect to this Part, Parties shall give full recognition to the special requirements of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island\n22-08354 36/56\ndeveloping States, coastal African States and developing middle-income countries, as well as the special circumstances of small island developing States. Parties shall ensure that the provision of capacity-building and the transfer of marine technology is not conditional on onerous reporting requirements.\nArticle 44\nModalities for capacity-building and the transfer of\nmarine technology\n1. Parties, recognizing that capacity-building, access to and the transfer of marine technology, including biotechnology, among Parties are essential elements for the attainment of the objectives of this Agreement, shall ensure access to capacity - building for, and actively promote the transfer of marine technology to, developing States Parties that need and request it.\n2. Parties undertake to provide, within their capabilities, resources to support such capacity-building and the transfer of marine technology, and to facilitate access to other sources of support.\n3. Capacity-building and the transfer of marine technology should be a country - driven, transparent, effective, and iterative process that is participatory, cross -cutting and gender-responsive. It shall build upon, as appropriate, and not duplicate existing programmes and be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodie s. Insofar as possible, it will take into account these activities with a view to maximizing efficiency and results.\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties identified through needs assessments on an individual case-by-case, subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties.\n5. The Conference of the Parties shall provide guidance on modalities and procedures for capacity-building and the transfer of marine technology within one year of the entry into force of the Agreement or other timeframe as determined by the Conference of the Parties.\nArticle 45\nAdditional modalities for the transfer of marine technology\n1. Parties shall endeavour to ensure that the transfer of marine technology takes place on fair and most favourable terms, including on concessional and preferential terms, in accordance with mutually agreed terms and conditions.\n[2. Parties shall provide incentives to enterprises and institutions in their territories for the purpose of promoting and encouraging the transfer of marine technology to developing States Parties.]\n3. The transfer of marine technology shall be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology.\n4. Marine technology transferred pursuant to this Part shall, to the extent possible, be appropriate, reliable, affordable, up to date, environmentally sound, available in\n37/56 22-08354\nan accessible form for developing States Parties and relevant to conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nArticle 46\nTypes of capacity-building and transfer of marine technology\n1. In support of the objectives set out in article 42, the types of capacity -building and transfer of marine technology may include, and are not limited to, support for the creation or enhancement of the human, scientific, technological, organizational, institutional and resource capabilities of a country or region, such as:\n(a) The sharing of relevant data, information, knowledge and research;\n(b) Information dissemination and awareness-raising, including, in line with\nthe principle of free, prior and informed consent, with respect to relevant traditional knowledge of indigenous peoples and local communities;\n(c) The development and strengthening of relevant infrastructure, including\nequipment and capacity for its maintenance;\n(d) The development and strengthening of institutional capacity and national\nregulatory frameworks or mechanisms;\n(e) The development and strengthening of human resources and technical\nexpertise through exchanges, research collaboration, technical support, education and training, and the transfer of technology;\n(f) The development and sharing of manuals, guidelines and standards;\n(g) The development of technical, scientific and research and development\nprogrammes, including biotechnological research activities;\n(h) The development and strengthening of capacities and technological tools\nfor effective monitoring, control and surveillance of activities within the scope of this Agreement.\n2. The Conference of the Parties, or a subsidiary body established by it, shall develop an indicative and non-exhaustive list of types of capacity-building and transfer of marine technology, which it shall review, assess and amend periodically, as necessary, to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\nArticle 47\nOPTION I:"
    }, {
      "heading" : "Monitoring and review",
      "text" : "1. Capacity-building and the transfer of marine technology undertaken in accordance with this Agreement shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\n(a) Reviewing the needs and priorities of developing States Parties in terms\nof capacity-building and the transfer of marine technology in relation to this Agreement;\n(b) Reviewing the support provided and mobilized, and gaps in meeting the\nrequirements of developing States Parties in relation to this Agreement;\n22-08354 38/56\n(c) Measuring performance of capacity-building and the transfer of marine\ntechnology activities on the basis of agreed indicators and reviewing results -based analyses, including the output, progress and effectiveness of capacity-building and transfer of marine technology activities, as well as their successes and challenges;\n(d) Making recommendations to both recipient Parties and providers for\nproposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to support the efforts of Parties, in particular developing States Parties, in fully meeting their obligations and exercising their rights under this Agreement.\n3. Monitoring and review shall be carried out by the Conference of the Parties, which shall decide upon the details and modalities of such review and monitoring.\n4. The monitoring and review of capacity-building and transfer of marine technology activities under this Agreement should be open to all relevant stakeholders, including at the national, subregional, regional and global levels.\n5. In supporting the monitoring and review of capacity-building and the transfer of marine technology, Parties shall submit reports, including, where applicable, inputs from regional and subregional committees on capacity-building and the transfer of marine technology, which should be made publicly available. Parties shall ensure that reporting requirements for Parties, in particular developing States Parties, are streamlined and not onerous in any way, including in terms of costs and time requirements.\nOPTION II:\nWorking group on capacity-building and transfer of\nmarine technology\n1. The Conference of the Parties shall establish a working group on capacitybuilding and transfer of marine technology.\n2. Parties shall submit to the working group reports, including, where applicable, inputs from regional and subregional committees on capacity-building and the transfer of marine technology, which should be made publicly available. Parties shall ensure that reporting requirements for Parties, in particular developing States Parties, are streamlined and not onerous in any way, including in terms of costs and time requirements.\n3. The working group shall periodically report and make recommendations to the Conference of the Parties on cooperation in capacity-building and transfer of marine technology, including on monitoring, review and funding of capacity-building and transfer of marine technology.\n4. The working group shall consider, inter alia:\n(a) The assessment of the needs and priorities of developing States Parties in\nterms of capacity-building and the transfer of marine technology [in accordance with article 44, paragraph 4];\n(b) The opportunities for, availability, and provision of, capacity-building and\nthe transfer of marine technology;\n(c) The development of modalities and procedures for capacity-building and\nthe transfer of marine technology [in accordance with article 44, paragraph 5];\n(d) The review of the types of capacity-building and transfer of marine\ntechnology [in accordance with article 46, paragraph 2];\n39/56 22-08354\n(e) The development of indicators for monitoring the progress and\neffectiveness of capacity-building and transfer of marine technology activities;\n(f) The identification and mobilization of funds under the financial\nmechanism;\n(g) The information and report on funding under other mechanisms than that\nprovided for in article 52 and instruments contributing directly or indirectly to the achievement of the objectives of this Agreement;\n(h) The availability and timely disbursement of funds;\n(i) The transparency of decision-making and management processes\nconcerning fundraising and allocations;\n(j) The accountability of the recipient Parties in the agreed use of funds;\n(k) Reports on capacity-building and the transfer of marine technology from\nParties.\n5. The working group shall pay particular attention to the special requirements of developing States Parties and to the special circumstances of small island developing States.\n6. The Conference of the Parties shall consider the reports and recommendations of the working group on capacity-building and the transfer of marine technology and take appropriate action.\nOPTION III:\nCapacity-building and transfer of marine technology committee\n1. A capacity-building and transfer of marine technology committee is hereby established.\n2. The committee shall consist of members who serve in their individual capacity and possess relevant expertise, nominated by Parties and elected by the Conference of the Parties, with due consideration given to gender balance and equitable geographic representation.\n3. The committee shall:\n(a) Assess the effectiveness of the implementation of measures and\nprogrammes for capacity-building and the transfer of marine technology, including by assessing whether capacity gaps are decreasing;\n(b) Collaborate with regional and subregional committees on capacity -\nbuilding and the transfer of marine technology or regional needs assessment mechanisms;\n(c) Review the needs and priorities of developing States Parties in terms of\ncapacity-building and the transfer of marine technology, including the support required, provided and mobilized, and gaps in meeting the requirements of developing States Parties;\n(d) Measure performance on the basis of objective indicators and reviewing\nresults-based analyses, including the output, progress and effectiveness of capacity - building and transfer of marine technology activities, successes and challenges;\n(e) Make recommendations for proposed ways forward and follow-up\nactivities, including on how capacity-building and the transfer of marine technology\n22-08354 40/56\ncould be further enhanced to allow developing States Parties to fully meet their obligations and exercise their rights under this Agreement;\n(f) Elaborate programmes for capacity-building and the transfer of marine\ntechnology;\n(g) Perform such other functions as may be determined by the Conference of\nthe Parties or assigned to it under this Agreement.\nPART VI"
    }, {
      "heading" : "INSTITUTIONAL ARRANGEMENTS",
      "text" : "Article 48"
    }, {
      "heading" : "Conference of the Parties",
      "text" : "1. A Conference of the Parties is hereby established.\n2. The first meeting of the Conference of the Parties shall be convened by the Secretary-General of the United Nations no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference at its first meeting.\n3. The Conference of the Parties shall by consensus adopt at its first meeting rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish.\n4. Option A: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.\nOption B: As a general rule, the decisions of the Conference of the Parties shall\nbe taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, decisions of the Conference of the Parties on questions of substance shall be taken by a two-thirds majority of the Parties present and voting and decisions on questions of procedure shall be taken by a majority of the Parties present and voting.\n5. The Conference of the Parties shall monitor and keep under review the implementation of this Agreement and, for this purpose, shall:\n(a) Adopt decisions and recommendations related to the implementation of\nthis Agreement;\n(b) Review and facilitate the exchange of information among Parties relevant\nto the implementation of this Agreement;\n(c) Promote, including by establishing appropriate processes, cooperation and\ncoordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(d) Establish such subsidiary bodies as deemed necessary to support the\nimplementation of this Agreement;\n(e) Adopt a budget, at such frequency and for such a financial period as it may\ndetermine;\n41/56 22-08354\n(f) Undertake other functions identified in this Agreement or as may be\nrequired for its implementation.\n6. The Conference of the Parties shall adopt measures to be applied on an interim or emergency basis, if necessary, where an activity presents a serious threat to marine biological diversity of areas beyond national jurisdiction, or when a natural phenomenon or human-caused disaster has, or is likely to have, a significant adverse impact on marine biological diversity of areas beyond national jurisdiction, to ensure that the activity does not exacerbate that threat or adverse impact.\n(a) Measures under this paragraph shall be considered necessary only if the\nthreat or adverse impact of an activity cannot be managed in a timely manner through the application of the other provisions of this Agreement or by a relevant legal instrument or framework or global, regional, subregional or sectoral body.\n(b) Measures taken on an interim or emergency basis shall be based on the\nbest available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities. Such measures may be proposed by Parties or recommended by the Scientific and Technical Body, and may be adopted intersessionally by a procedure to be decided by the Conference of the Parties. The measures shall be temporary, must be reconsidered for decision at the next meeting of the Conference of the Parties following their adoption, and shall expire either upon being replaced by area-based management tools established in accordance with the provisions of this Agreement or at a date to be decided by the Conference of the Parties that shall not be later than two years following their adoption.\n7. The Conference of the Parties shall, within five years of the entry into force of this Agreement and thereafter at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nArticle 48 bis"
    }, {
      "heading" : "Transparency",
      "text" : "1. The Conference of the Parties shall promote transparency in decision-making processes and other activities carried out under this Agreement.\n2. All meetings of the Conference of the Parties and its subsidiary bodies shall be open to all participants and observers registered in accordance with paragraph 4 unless otherwise decided by the Conference of the Parties. The Conference of the Parties shall publish and maintain a public record of its decisions.\n3. The Conference of the Parties shall promote transparency in the implementation of this Agreement, including through the public dissemination of information, and the facilitation of participation of, and consultation with, relevant global, regional, subregional and sectoral bodies, indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders as appropriate, and in accordance with the provisions of this Agreement.\n4. Representatives of States not party to this Agreement, relevant global, regional, subregional and sectoral bodies, indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders with an interest in matters pertaining to the Conference of the\n22-08354 42/56\nParties may request to participate in the meetings of the Conference of the Parties and of its subsidiary bodies, as observers or otherwise, as appropriate. The rules of procedure of the Conference of the Parties shall provide for modalities for such participation and shall not be unduly restrictive in this respect. The rules of procedure shall also provide for such representatives to have timely access to all relevant information.\nArticle 49"
    }, {
      "heading" : "Scientific and Technical Body",
      "text" : "1. A Scientific and Technical Body is hereby established.\n2. The Body shall be composed of experts with suitable scientific qualifications, taking into account the need for multidisciplinary expertise, including expertise in relevant traditional knowledge of indigenous peoples and local communities, gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties.\n3. The Body may draw on appropriate advice emanating from relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well from as other scientists and experts, as may be required.\n4. Under the authority and guidance of the Conference of the Parties, the Body shall provide scientific and technical advice to the Conference and perform the functions assigned to it under this Agreement and such other functions as may be determined by the Conference.\nArticle 50"
    }, {
      "heading" : "Secretariat",
      "text" : "1. Option A: A secretariat is hereby established. [Until such time as the secretariat commences its functions, the Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat, shall perform the secretariat functions under this Agreement.]\nOption B: The secretariat functions for this Agreement shall be performed by\nthe Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat.\n2. The secretariat shall:\n(a) Provide administrative and logistical support to the Conference of the\nParties and its subsidiary bodies for the purposes of the implementation of this Agreement;\n(b) Arrange and service the meetings of the Conference of the Parties and of\nany other bodies as may be established under this Agreement or by the Conference;\n(c) Circulate information relating to the implementation of this Agreement in\na timely manner, including making publicly available and transmitting to all Parties, in particular to adjacent coastal States, as well as to relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, decisions of the Conference of the Parties;\n(d) Facilitate cooperation and coordination, as appropriate, with the\nsecretariats of other relevant international bodies and, in particular, enter into such\n43/56 22-08354\nadministrative and contractual arrangements as may be required for that purpose and for the effective discharge of its functions, subject to approval by the Conference of the Parties;\n(e) Provide assistance with the implementation of this Agreement, as\ndetermined by the Conference of the Parties;\n(f) Prepare reports on the execution of its functions under this Agreement and\nsubmit them to the Conference of the Parties;\n(g) Perform such other functions as may be determined by the Conference of\nthe Parties or assigned to it under this Agreement.\nArticle 51"
    }, {
      "heading" : "Clearing-house mechanism",
      "text" : "1. A clearing-house mechanism is hereby established.\n2. The clearing-house mechanism shall consist primarily of an open-access platform. The specific modalities for the operation of the clearing -house mechanism shall be determined by the Conference of the Parties.\n3. The clearing-house mechanism shall:\n(a) Serve as a centralized platform to enable Parties to access, provide and\ndisseminate information with respect to activities taking place pursuant to the provisions of this Agreement, including information relating to:\n(i) Marine genetic resources of areas beyond national jurisdiction, including questions on the sharing of benefits, and data and scientific information on, as well as, in line with the principle of free, prior and informed consent, traditional knowledge associated with marine genetic resources of areas beyond national jurisdiction;\n(ii) The establishment and implementation of area-based management tools, including marine protected areas;\n(iii) Environmental impact assessments;\n(iv) Requests for capacity-building and the transfer of marine technology and opportunities with respect thereto, including research collaboration and training opportunities, information on sources and availability of technological information and data for the transfer of marine technology, opportunities for facilitated access to marine technology and the availability of funding;\n(b) Facilitate the matching of capacity-building needs with the support\navailable and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and facilitate access to related know-how and expertise;\n(c) Provide links to relevant global, regional, subregional, national and\nsectoral clearing-house mechanisms and other databases, repositories and gene banks, including those pertaining to relevant traditional knowledge of indigenous peoples and local communities and promote, where possible, links with publicly available private and non-governmental platforms for the exchange of information;\n(d) Build on global, regional and subregional clearing-house institutions,\nwhere applicable, when establishing regional and subregional mechanisms under the global mechanism;\n22-08354 44/56\n(e) Foster enhanced transparency, including by facilitating the sharing of\nbaseline data and information relating to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction between Parties and other relevant stakeholders;\n(f) Facilitate international cooperation and collaboration, including scientific\nand technical cooperation and collaboration;\n(g) Perform such other functions as may be determined by the Conference of\nthe Parties.\n4. The clearing-house mechanism shall be managed by the secretariat, without prejudice to possible cooperation with other relevant organizations as determined by the Conference of the Parties, including the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, the International Seabed Authority, the International Maritime Organization and the Food and Agriculture Organization of the United Nations.\n5. In the management of the clearing-house mechanism, recognition shall be given to the special circumstances of small island developing States Parties, and their access to the mechanism shall be facilitated to enable those States to utilize it without undue obstacles or administrative burdens. Information shall be included on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as to provide specific programmes for those States.\n6. The confidentiality of information provided under this Agreement and rights thereto shall be respected. Nothing under this Agreement shall be interpreted as requiring the sharing of information that is protected from disclosure under the domestic law of a Party or other applicable law.\nPART VII"
    }, {
      "heading" : "FINANCIAL RESOURCES AND MECHANISM",
      "text" : "Article 52"
    }, {
      "heading" : "Funding",
      "text" : "1. Each Party undertakes to provide, within its capabilities, resources in respect of those activities that are intended to achieve the objectives of this Agreement.\n2. A mechanism for the provision of adequate, accessible and predictable financial resources under this Agreement is hereby established. The mechanism shall assist developing States Parties in implementing this Agreement, including through funding in support of capacity-building and the transfer of marine technology.\n3. The mechanism shall include:\n(a) A voluntary trust fund established by the Conference of the Parties to\nfacilitate the participation of representatives of developing States Parties in the meetings of the bodies under this Agreement;\n(b) A special fund established by the Conference of the Parties that shall be\nfunded through assessed contributions from Parties [, payments made by private entities pursuant to the provisions of this Agreement] and that shall be open to additional contributions from Parties and private entities wishing to provide financial resources to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction to:\n45/56 22-08354\n(i) Fund capacity-building projects under this Agreement, including effective projects on the conservation and sustainable use of marine biological diversity and activities and programmes, including training related to the transfer of marine technology;\n(ii) Assist developing States Parties to implement this Agreement;\n(iii) Finance the rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction;\n(iv) Support conservation and sustainable use programmes by holders of traditional knowledge of indigenous peoples and local communities;\n(v) Support public consultations at the national, subregional and regional levels; and\n(vi) Fund the undertaking of any other activities as agreed by the Conference of the Parties;\n(c) The Global Environment Facility trust fund.\n4. Financial resources mobilized in support of the implementation of this Agreement may include funding provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non-governmental organizations and natural and juridical persons, and through public-private partnerships.\n5. For the purposes of this Agreement, the mechanism shall function under the authority and guidance of, and be accountable to, the Conference of the Parties. The Conference of the Parties shall provide guidance, inter alia, on overall strategies, policies, programme priorities and eligibility criteria for access to and utilization of financial resources. The mechanism shall operate within a democratic and transparent system of governance.\n6. Access to funding under this Agreement shall be open to developing States Parties on the basis of need, taking into account the needs for assistance of Parties with special requirements, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States and coastal African States, and taking into account the special needs of developing middle-income countries. The funding mechanism established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for such developing States Parties.\n7. In the light of capacity constraints, Parties shall encourage international organizations to grant preferential treatment to, and consider the specific needs and special circumstances of developing States Parties, including the least developed countries and small island developing States, in the allocation of appropriate funds and technical assistance and the utilization of their specialized services for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n8. Option A: The Conference of the Parties shall establish a working group on financial resources to periodically report and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of the objectives of this\n22-08354 46/56\nAgreement. In addition to the considerations provided in this artic le, the working group on financial resources shall consider, inter alia:\n(a) The assessment of the needs of the Parties, in particular developing States\nParties;\n(b) The availability and timely disbursement of funds;\n(c) The transparency of decision-making and management processes\nconcerning fundraising and allocations;\n(d) The accountability of the recipient developing States Parties with respect\nto the agreed use of funds.\nThe Conference of the Parties shall consider the reports and recommendation s of the working group on financial resources and take appropriate action.\nOption B: The Conference of the Parties will undertake a periodic review of the\nfinancial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\nPART VIII"
    }, {
      "heading" : "IMPLEMENTATION AND COMPLIANCE",
      "text" : "OPTION I:\nArticle 53"
    }, {
      "heading" : "Implementation and compliance",
      "text" : "1. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure the implementation of this Agreement.\n2. Each Party shall monitor the implementation of its obligations under this Agreement.\n3. The Conference of the Parties may consider and adopt cooperative procedures, reporting requirements and/or institutional mechanisms to promote compliance with the provisions of this Agreement and to address any issues arising therefrom.\nOPTION II:\nArticle 53"
    }, {
      "heading" : "Implementation",
      "text" : "Parties shall take the necessary legislative, administrative or policy measures,\nas appropriate, to ensure the implementation of this Agreement.\nArticle 53 bis"
    }, {
      "heading" : "Monitoring of implementation",
      "text" : "Each Party shall monitor the implementation of its obligations under this\nAgreement and shall, at intervals and in a format to be determined by the Conference of the Parties, report to the Conference on measures that it has taken to implement this Agreement.\n47/56 22-08354\nArticle 53 ter"
    }, {
      "heading" : "Implementation and Compliance Committee",
      "text" : "1. A committee to facilitate and review the implementation of and promote compliance with the provisions of this Agreement is hereby established.\n2. The committee shall be expert-based and facilitative in nature and function in a manner that is transparent, non-adversarial and non-punitive. The committee shall pay particular attention to the respective national capabilities and circumstances of Parties.\n3. The members of the committee shall be nominated by Parties and elected by the Conference of the Parties, with due consideration to equitable geographical representation, shall serve in their individual expert capacity, in the best interest of this Agreement. The members shall be persons with experience and recognized expertise in the fields related to this Agreement, including legal, socioeconomic, and/or scientific and technical expertise.\n4. The committee shall operate under the modalities and procedures adopted by the Conference of the Parties at its first meeting, examine both individual and systemic issues of implementation and compliance, and report annually and make recommendations, as appropriate, to the Conference of the Parties.\n5. In the course of its work, the committee may draw on appropriate advice from relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well as from other scientists and experts, and bodies established under this Agreement, as may be required.\nPART IX SETTLEMENT OF DISPUTES AND ADVISORY"
    }, {
      "heading" : "OPINIONS",
      "text" : "Article 54\nObligation to settle disputes by peaceful means\nParties have the obligation to settle their disputes by negotiation, inquiry,\nmediation, conciliation, arbitration, judicial settlement, resort to regional agencies or arrangements, or other peaceful means of their own choice.\nArticle 54 bis"
    }, {
      "heading" : "Prevention of disputes",
      "text" : "Parties shall cooperate in order to prevent disputes.\nArticle 54 ter"
    }, {
      "heading" : "Disputes of a technical nature",
      "text" : "Where a dispute concerns a matter of a technical nature, the Parties concerned\nmay refer the dispute to an ad hoc expert panel established by them. The panel shall confer with the Parties concerned and shall endeavour to resolve the dispute expeditiously without recourse to binding procedures for the settlemen t of disputes.\n22-08354 48/56\nArticle 55"
    }, {
      "heading" : "Procedures for the settlement of disputes",
      "text" : "OPTION I:\n1. The provisions relating to the settlement of disputes set out in Part XV of the Convention apply mutatis mutandis to any dispute between Parties to this Agreement concerning the interpretation or application of this Agreement, whether or not they are also Parties to the Convention.\n2. Any procedure accepted by a Party to this Agreement and the Convention pursuant to article 287 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part.\n3. Any declaration made by a Party to this Agreement and the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part.\n4. A Party to this Agreement that is not a Party to the Convention, when signing, ratifying or acceding to this Agreement, or at any time thereafter, shall be free to choose, by means of a written declaration, one or more of the means set out in article 287, paragraph 1, of the Convention, for the settlement of disputes under this Part. Article 287 of the Convention shall apply to such a declaration, as well as to any dispute to which such a Party is a party that is not covered by a declaration in force. For the purposes of conciliation and arbitration in accordance with annexes V, VII and VIII to the Convention, such Party shall be entitled to nominate conciliators, arbitrators and experts to be included in the lists referred to in annex V, article 2, annex VII, article 2, and annex VIII, article 2, for the settlement of disputes under this Part.\n5. A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under section 1 of Part XV of the Convention, declare in writing that it does not accept any or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of the categories of disputes set out in article 298 of the Convention. Article 298 of the Convention shall apply to such a declaration.\n6. The provisions of this article shall be without prejudice to the procedures on the settlement of disputes that Parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, subregional or sectoral body concerning the interpretation and application of such instruments and frameworks.\nOPTION II:\n1. In the event of a dispute between Parties concerning the interpretation or application of this Agreement, the parties concerned shall, unless they agree otherwise, seek a solution by negotiation.\n2. If the parties concerned cannot reach agreement by negotiation, they may jointly seek the good offices of, or request mediation by, a third party.\n3. When ratifying, accepting, approving or acceding to th is Agreement, or at any time thereafter, a Party may declare in writing to the depositary that for a dispute not\n49/56 22-08354\nresolved in accordance with paragraph 1 or paragraph 2 above, it accepts one or all of the following means of dispute settlement as compulsory:\n(a) Arbitration, in accordance with the procedure [to be adopted by the\nConference of the Parties] [laid down in annex VII to the Convention];\n(b) Submission of the dispute to the International Tribunal for the Law of the\nSea; or\n(c) Submission of the dispute to the International Court of Justice.\n[4. If the parties to the dispute have not, in accordance with paragraph 3 above, accepted the same or any procedure, the dispute shall be submitted to conciliation [in accordance with the procedure to be adopted by the Conference of the Parties] [pursuant to the procedure set out in section 2 of annex V to the Convention] unless the parties otherwise agree.]\n5. This article shall not apply to any dispute concerning the land territory, sovereignty, sovereign rights or jurisdiction of a Party to this Agreement.\nArticle 55 bis"
    }, {
      "heading" : "Provisional arrangements",
      "text" : "Pending the settlement of a dispute in accordance with this Part, the parties to\nthe dispute shall make every effort to enter into provisional arrangements of a practical nature.\nArticle 55 ter"
    }, {
      "heading" : "Advisory opinions",
      "text" : "[The Conference of the Parties may decide, by a two-thirds majority of the\nrepresentatives present and voting, to request the International Tribunal for the Law of the Sea to give an advisory opinion on any legal question arising within the scope of this Agreement. The text of the decision shall indicate the scope of the legal questions on which the advisory opinion is requested. The Conference of the Parties may request that such opinions be given as a matter of urgency.]\nPART X"
    }, {
      "heading" : "NON-PARTIES TO THIS AGREEMENT",
      "text" : "Article 56"
    }, {
      "heading" : "Non-parties to this Agreement",
      "text" : "Parties shall encourage non-parties to this Agreement to become Parties thereto\nand to adopt laws and regulations consistent with its provisions.\n22-08354 50/56\nPART XI GOOD FAITH AND ABUSE OF RIGHTS\nArticle 57\nGood faith and abuse of rights\nParties shall fulfil in good faith the obligations assumed under this Agreement\nand exercise the rights recognized therein in a manner that would not constitute an abuse of right.\nPART XII FINAL PROVISIONS\nArticle ante 58\nRight to vote\n1. Each Party to this Agreement shall have one vote, except as provided for in paragraph 2.\n2. A regional economic integration organization Party to this Agreement, on matters within its competence, shall exercise its right to vote with a number of votes equal to the number of its member States that are Parties to this Agreement. Such an organization shall not exercise its right to vote if any of its member States exercises its right to vote, and vice versa.\nArticle 58"
    }, {
      "heading" : "Signature",
      "text" : "This Agreement shall be open for signature by all States and regional economic\nintegration organizations from [insert date] and shall remain open for signature at United Nations Headquarters in New York until [insert date].\nArticle 59\nRatification, approval, acceptance, accession and formal\nconfirmation\nThis Agreement shall be subject to ratification, approval, acceptance or formal\nconfirmation by States and regional economic integration organizations. It shall be open for accession by States and regional economic integration organizations from the day after the date on which the Agreement is closed for signature. Instruments of ratification, approval, acceptance, accession and formal confirmation shall be deposited with the Secretary-General of the United Nations.\nArticle 59 bis\nDivision of the competence of regional economic integration\norganizations and their member States in respect of the matters\ngoverned by this Agreement\n1. Any regional economic integration organization that becomes a Party to this Agreement without any of its member States being a Party shall be bound by all the obligations under this Agreement. In the case of such organizations, one or more of\n51/56 22-08354\nwhose member States is a Party to this Agreement, the organization and its member States shall decide on their respective responsibilities for the performance of their obligations under this Agreement. In such cases, the organization and the member States shall not be entitled to exercise rights under this Agreement concurrently.\n2. In its instrument of ratification, approval, acceptance, accession or formal confirmation, a regional economic integration organization shall declare the extent of its competence in respect of the matters governed by this Agreement. Any such organization shall also inform the depositary, who shall in turn inform the Parties, of any relevant modification of the extent of its competence.\nArticle 60\nDeleted.\nArticle 61"
    }, {
      "heading" : "Entry into force",
      "text" : "1. This Agreement shall enter into force 30 days after the date of deposit of the [thirtieth] [sixtieth] instrument of ratification, approval, acceptance , accession or formal confirmation.\n2. For each State or regional economic integration organization that ratifies, approves or accepts this Agreement or accedes thereto after the deposit of the [thirtieth] [sixtieth] instrument of ratification, approval, acceptance , accession or formal confirmation, this Agreement shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval, acceptance or accession or formal confirmation.\n3. For the purposes of paragraphs 1 and 2 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\nArticle 62"
    }, {
      "heading" : "Provisional application",
      "text" : "1. This Agreement may be applied provisionally by a State or regional economic integration organization that consents to its provisional application by so notifying the depositary in writing at the time of signature or deposit of its instrument of ratification, approval, acceptance, accession or formal confirmation. Such provisional application shall become effective from the date of receipt of the notification by the Secretary-General of the United Nations.\n2. Provisional application by a State or regional economic integration organization shall terminate upon the entry into force of this Agreement for that State or regional economic integration organization or upon notification by that State or regional economic integration organization to the depositary in writing of its intention to terminate its provisional application.\nArticle 63"
    }, {
      "heading" : "Reservations and exceptions",
      "text" : "No reservations or exceptions may be made to this Agreement.\n22-08354 52/56\nArticle 63 bis"
    }, {
      "heading" : "Declarations and statements",
      "text" : "Article 63 does not preclude a Party, when signing, ratifying, approving,\naccepting, acceding to or formally confirming this Agreement, from making declarations or statements, however phrased or named, with a view, inter alia, to the harmonization of its laws and regulations with the provisions of this Agreement, provided that such declarations or statements do not purport to exclude or to modify the legal effect of the provisions of this Agreement in their application to that Party.\nArticle 64"
    }, {
      "heading" : "Relation to other agreements",
      "text" : "1. Two or more Parties may conclude agreements modifying or suspending the operation of provisions of this Agreement, applicable solely to the relations between them, provided that such agreements do not relate to a provision the derogation from which is incompatible with the effective execution of the object and purpose of this Agreement, and provided further that such agreements shall not affect the application of the basic principles embodied herein, and that the provisions of such agreements do not affect the enjoyment by other Parties of their rights or the performance of their obligations under this Agreement.\n2. Parties intending to conclude an agreement referred to in paragraph 1 shall notify the other Parties through the secretariat of their intention to conclude the agreement and of the modification or suspension that it provides.\n3. This Agreement shall not alter the rights and obligations of Parties that arise from other agreements compatible with this Agreement and that do not affect the enjoyment by other Parties of their rights or performance of their obligations under this Agreement.\nArticle 65"
    }, {
      "heading" : "Amendment",
      "text" : "1. A Party may, by written communication addressed to the secretariat, propose amendments to this Agreement. The secretariat shall circulate such a communication to all Parties. If, within six months from the date of the circulation of the communication, not less than one half of the Parties reply favourably to the request, the proposed amendment shall be considered at the following meeting of the Conference of the Parties.\n2. The Conference of the Parties shall make every effort to reach agreement on the adoption of any proposed amendment by way of consensus. If all efforts to reach consensus have been exhausted, the procedures established in the rules of procedure adopted by the Conference of the Parties shall apply.\n3. An amendment adopted in accordance with paragraph 2 of this article shall be communicated by the depositary to all Parties for ratification, approval or acceptance.\n4. Amendments to this Agreement shall enter into force for the Parties ratifying, approving or accepting them on the [thirtieth] [ninetieth] day following the deposit of instruments of ratification, approval or acceptance by two thirds of the number of Parties to this Agreement as at the time of adoption of the amendment. Thereafter, for each Party depositing its instrument of ratification, approval or acceptance of an amendment after the deposit of the required number of such instruments, the\n53/56 22-08354\namendment shall enter into force on the [thirtieth] [ninetieth] day following the deposit of its instrument of ratification, approval or acceptance.\n5. An amendment may provide that a smaller or larger number of ratifications, approvals or acceptances shall be required for its entry into force than required under this article.\n6. For the purposes of paragraphs 4 and 5 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\n[7. A State or regional economic integration organization that becomes a Party t o this Agreement after the entry into force of amendments in accordance with paragraph 4 shall, failing an expression of a different intention by that State or regional economic integration organization:\n(a) Be considered as a Party to this Agreement as so amended;\n(b) Be considered as a Party to the unamended Agreement in relation to any\nParty not bound by the amendment.]\nArticle 66"
    }, {
      "heading" : "Denunciation",
      "text" : "1. A Party may, by written notification addressed to the Secretary-General of the United Nations, denounce this Agreement and may indicate its reasons. Failure to indicate reasons shall not affect the validity of the denunciation. The denunciation shall take effect one year after the date of receipt of the notification, unless the notification specifies a later date.\n2. The denunciation shall not in any way affect the duty of any Party to fulfil any obligation embodied in this Agreement to which it would be subject under international law independently of this Agreement.\nArticle 67\nDeleted.\nArticle 68"
    }, {
      "heading" : "Annexes",
      "text" : "[1. The annexes form an integral part of this Agreement and, unless expressly provided otherwise, a reference to this Agreement or to one of its Parts includes a reference to the annexes relating thereto.]\n[2. The annexes may be revised from time to time by Parties. Notwithstanding the provisions of article 65, if a revision to an annex is adopted by consensus at a meeting of the Conference of the Parties, it shall be incorporated in this Agreement and shall take effect from the date of its adoption or from such other date as may be specified in the revision. Once adopted, the revised annex shall be submitted to the depositary for its circulation to all Parties. If a revision to an annex is not adopted by consensus at such a meeting, the amendment procedures set out in article 65 shall apply. ]\n22-08354 54/56\nArticle 69"
    }, {
      "heading" : "Depositary",
      "text" : "The Secretary-General of the United Nations shall be the depositary of this\nAgreement and any amendments or revisions thereto.\nArticle 70"
    }, {
      "heading" : "Authentic texts",
      "text" : "The Arabic, Chinese, English, French, Russian and Spanish texts of this\nAgreement are equally authentic.\n55/56 22-08354\nANNEX I\nIndicative criteria for identification of areas\n[(a) Uniqueness;\n[(b) Rarity;]\n(c) Special importance for the life history stages of species;\n(d) Special importance of the species found therein;\n(e) The importance for threatened, endangered or declining species or habitats;\n(f) Vulnerability, including to climate change and ocean acidification;\n(g) Fragility;\n(h) Sensitivity;\n(i) Biological diversity [and productivity];\n[(j) Representativeness;]\n(k) Dependency;\n[(l) Exceptional naturalness;]\n(m) Ecological connectivity [and/or coherence];\n(n) Important ecological processes occurring therein;\n[(o) Economic and social factors;]\n[(p) Cultural factors;]\n[(q) Cumulative and transboundary impacts;]\n(r) Slow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Feasibility.]\n22-08354 56/56\nANNEX II"
    }, {
      "heading" : "Deleted.",
      "text" : "It is suggested that the content of annex II to the note by the President on the revised draft text of an agreement (A/CONF.232/2020/3), with any changes agreed by the intergovernmental conference, be reflected in a document of the conference to be adopted together with the text of the agreement. It is further suggested that the conference recommend to the Conference of the Parties that it take into account the document when developing an indicative and non-exhaustive list of types of capacity-building and transfer of marine technology in accordance with article 46, paragraph 2."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "1. The intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction is being convened pursuant to General Assembly resolution 72/249 to consider the recommendations of the Preparatory Committee established pursuant to Assembly resolution 69/292 on the elements and to elaborate the text of such an instrument, with a view to developing the instrument as soon as possible (resolution 72/249, para. 1).",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/46.pdf.json <==
{
  "name" : "46.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "United Nations A/CONF.232/2022/9*\nGeneral Assembly Distr.: General 14 September 2022\nOriginal: English\n22-21828* (E) 141122\n*2221828*\nIntergovernmental conference on an international\nlegally binding instrument under the United Nations\nConvention on the Law of the Sea on the conservation\nand sustainable use of marine biological diversity of\nareas beyond national jurisdiction Fifth session New York, 15–26 August 2022\nStatement by the President of the conference issued after the suspension of the fifth session\nI wish to offer an account of proceedings at the fifth session of the\nintergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, which was held from 15 to 26 August 2022, pursuant to decision 76/564 of the General Assembly, followed by personal reflections on the status of our work.\nAt the beginning of the session, the Secretary-General of the conference, Under-\nSecretary-General for Legal Affairs and United Nations Legal Counsel, Miguel de Serpa Soares, and I delivered opening remarks. The conference adopted the agenda of the fifth session without amendment (A/CONF.232/2022/6) and a programme of work (A/CONF.232/2022/7).\nWith regard to the programme of work, the conference agreed that it would\nproceed in the format of informal informals to address the four thematic issues in the package set out in General Assembly resolution 72/249 as well as cross-cutting issues. The informal informals were facilitated by the following facilitators: Janine Elizabeth Coye-Felson (Belize) for marine genetic resources, including questions on the sharing of benefits; Renée Sauvé (Canada) for measures such as area-based management tools, including marine protected areas; René Lefeber (Netherlands) for environmental impact assessments; myself for capacity-building and the transfer of marine technology; and, in relation to cross-cutting issues, Thembile Joyini (South Africa) for institutional arrangements and Victoria Hallum (New Zealand) for dispute settlement and implementation and compliance, and myself for the remainder.\nThe informal informals were convened from 15 to 26 August 2022 and proceeded\nwith their discussions progressively, with delegations having before them the further revised draft text of an agreement (A/CONF.232/2022/5), a refreshed draft text of an agreement (A/CONF.232/2022/CRP.12 and A/CONF.232/2022/CRP.12/Add.1) issued on\n* Reissued for technical reasons on 14 November 2022.\n22-21828 2/11\n21 August and a further refreshed draft text of an agreement (A/CONF.232/2022/CRP.13 and A/CONF.232/2022/CRP.13/Add.1) issued on 26 August. The oral reports of the facilitators on the work on the four thematic issues and on cross-cutting issues were presented during plenary sessions held on 17, 19, 23 and 26 August. During the session, informal consultations were held intensively, both in small group and bilateral settings, with a view to identifying possible landing zones for issues that remained to be addressed before an agreement could be reached, both in relation to particular parts of the text and on overarching issues.\nOn 26 August, under other matters, the secretariat provided information on the\nstatus of the voluntary trust fund established pursuant to General Assembly resolution 69/292 for the purpose of assisting developing countries, in particular the least developed countries, landlocked developing countries and small island developing States, in attending meetings of the conference.\nAlso under other matters, the conference, in considering the way forward,\ndecided to suspend the fifth session and resume it at a later date to be determined.\nDuring the general exchange of views, held subsequently, delegations noted\nwith great satisfaction the progress made, while many, including several groups of States, also expressed their disappointment that the conference had been unable to complete its work during the allotted two-week period. Many delegations, including several groups of States, underscored the need to preserve the progress made up to then and expressed their strong desire to finalize negotiations and conclude the agreement at the resumed fifth session, to be convened as soon as possible. One group of States expressed the wish that the resumed fifth session be concluded with a high - level segment.\nMany delegations, including some groups of States, called for an effective,\nimplementable and “future-proof” agreement, with one group of States recalling that the instrument must encompass the topics identified in the package agreed in 2011. Many delegations, including some groups of States, stressed that the principle of the common heritage of humankind should guide and underpin the new legal regime for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. Several delegations, including a group of States, emphasized the need to ensure the universality of the agreement, with some of them recalling that neither participation in the negotiations nor their outcome may affect the legal status of non-parties to the Convention or any other related agreements. One delegation underscored the need to respect sovereign rights over the exclusive economic zone, even if not yet proclaimed.\nMany delegations, including some groups of States, raised concerns with respect\nto the working methods at the fifth session of the conference, pointing out that parallel sessions in small groups without interpretation limited opportunities for participation and contribution, in particular for smaller delegations, and called for revised working methods during the resumed fifth session to increase transparency and inclusiveness.\nAppreciation was expressed for the financial support received under the\nvoluntary trust fund for the purpose of assisting developing countries, in particular the least developed countries, landlocked developing countries and small island developing States, in attending the meetings of the conference, which made it possib le for experts from some developing countries to attend the sessions of the conference. A group of States called upon States that were in a position to do so to make further contributions to the trust fund.\nI am immensely heartened by the progress that we have made during these two\nweeks. It has undoubtedly been a challenging time for us all, and in particular for smaller delegations. We have worked incredibly hard, with delegations demonstrating\n3/11 22-21828\ndetermination, flexibility and creativity to bring us closer than we have ever been to achieving the mandate set out in General Assembly resolution 72/249.\nThe oral reports of the facilitators, which were delivered during the plenary\nmeeting held on 26 August 2022, are annexed to the present statement. The reports provide details of the progress that has been made across all substantive elements of the package and on cross-cutting issues, as well as the main outstanding issues that remain to be solved. The further refreshed draft text of an agreement, issued on 26 August (A/CONF.232/2022/CRP.13 and A/CONF.232/2022/CRP.13/Add.1), is indicative of the progress made. The documents are not necessarily reflective of agreement on all issues of the package, but they do reflect a direction in which a substantial number of delegations were content to proceed, incorporating significant compromises on key issues. It is critical that that progress be preserved and built on as we move towards resuming the fifth session.\nMany, myself included, are understandably disappointed that we did not manage\nto complete our work in August. We needed a little more time. I would ask everyone not to be discouraged but to redouble our efforts so that, when we resume the session, we can bring the process to a successful close. I assure you that I will do my utmost to bring us across the finish line.\nI also wish to assure delegations that I have heard the concerns expressed\nregarding the modalities of work during this session of the conference . While smaller group discussions have assisted in building bridges and finding compromises, I appreciate that too much overlap between sessions also creates difficulties, in particular for smaller delegations. The concerns will be taken into consideration in planning for the resumed session, in consultation with the Bureau.\nFor now, I thank the Secretary-General of the conference for his support. I also\nthank the Secretary of the conference and the team in the Office of Legal Affairs, in particular the colleagues from the Division for Ocean Affairs and the Law of the Sea. My thanks also go to colleagues in the conference services, including the interpreters and translators, as well as in the Department of Global Communications. Lastly, I thank my own team, my bureau and the facilitators for all their hard work.\nI look forward to continuing – and completing – our work together in the near\nfuture.\nRena Lee\nAmbassador for Oceans and Law of the Sea Issues and\nSpecial Envoy of the Minister for Foreign Affairs of Singapore\n22-21828 4/11\nAnnex\nOral reports of the facilitators of the informal informals to the plenary on 26 August 2022\nI. Informal informals on marine genetic resources, including questions on the sharing of benefits\n1. During the informal informals on marine genetic resources, including questions on the sharing of benefits, held from 15 to 25 August 2022, delegations nego tiated extensively on provisions of part II and the use of relevant terms in article 1. I thank delegations for their constructive attitude, collegiality and flexibility, through which we have been able to find landing zones on many issues.\n(a) With regard to article 7, delegations identified generally acceptable\nlanguage on the way forward for this provision;\n(b) In relation to article 8, on application, I noted general support for\naddressing the material and temporal scope in a streamlined manner, whi le discussions continued on certain aspects thereof, including the formulation of a carveout for fish or other biological resources and/or fishing activities. It is important to highlight that delegations are working to accommodate one another’s concerns;\n(c) Regarding article 9, on activities with respect to marine genetic resources\nof areas beyond national jurisdiction, delegations identified generally acceptable language for most of the paragraphs, while discussion continued on the inclusion of paragraph 5;\n(d) Substantial progress was achieved in developing the modalities of a\nnotification system for activities with respect to marine genetic resources of areas beyond national jurisdiction at different stages, as contained in article 10 of the further refreshed text;\n(e) On article 10 bis, relating to traditional knowledge of indigenous peoples\nand local communities, delegations expressed general support for the text contained in the further refreshed text;\n(f) With regard to article 11, on fair and equitable sharing of benefits,\ndelegations generally agreed on the provisions regarding non-monetary benefits, while work was continuing to find a landing zone on the issue of monetary benefits and that work was persistent;\n(g) In relation to article 11 bis, on the access and benefit-sharing mechanism,\nI noted general support for the establishment of such a mechanism, while work to outline its functions and modalities was continuing;\n(h) Regarding article 12, on intellectual property rights, views continued to\ndiffer on whether to address this issue and, if so, how;\n(i) I noted an openness towards many elements contained in article 13, on\ntransparency and traceability, while work was continuing on certain aspects of this article;\n(j) With regard to the use of terms relating to this part, delegations were\ngenerally comfortable with the text of some definitions contained in the further refreshed text, but views continued to differ on whether the other terms should be defined and, if so, how.\n5/11 22-21828\n2. In summary, significant progress has been made in this part, and delegations have demonstrated their willingness to cooperate and be flexible. There are outstanding issues in relation to the sharing of benefits, the scope of application and the issue of intellectual property rights.\nII. Informal informals on area-based management tools, including marine protected areas\n3. During the informal informals on area-based management tools, including marine protected areas, delegations had the opportunity to discuss all the provisions in part III through two rounds of discussions, with some articles benefiting from additional rounds.\n4. Overall, there was good progress and good movement on part III, with most of the articles coming close to agreement. Delegations worked in a very cooperative spirit, and the discussions were very constructive, in an effort to try to build consensus. Most of our discussions were focused on core elements of part III pertaining to proposals and decision-making in relation to area-based management tools, including marine protected areas. Small group work was needed on a number of articles in order to achieve a common understanding. We received very helpful inputs from the small groups that came back to the larger group of the informal informals.\n5. I would note that two additional substantive provisions were introduced in part III of the draft agreement during our second week, namely on emergency measures and an opt-out process as part of decision-making in article 19. These articles had an initial round of views and some small group discussions, but further consideration will be needed, including with regard to the event of an unforeseen pressure or threat to biodiversity, or in the event that procedures for consensus cannot be achieved.\n6. With respect to the use of terms in article 1, after a long discussion on the relationship of area-based management tools with marine protected areas and whether the primary or only objective of marine protected areas was conservation -related, a small group worked to produce a definition that was captured as compromise text and presented to the larger group.\n7. With respect to article 14, on objectives, delegations desired to have an article on that topic for this part, and useful streamlining of the article was achieved.\n8. With respect to the steps in a process for a proposal related to area-based management tools, including marine protected areas, we saw significant progress in terms of streamlining and regarding the content of the provisions related to preparation, preliminary review and consultation on and assessment of proposals to further clarify these processes – articles 17, 17 bis and 18, respectively.\n9. There was a high degree of support for provisions on implementation and monitoring and review – articles 20 and 21, respectively.\n10. With regard to article 19, on one of the most important and challenging provisions – decision-making – a small group worked to reformulate parts of the article to bring both clarity and balance to the powers of the Conference of the Parties. There was general consensus in the large group on the structure and content of these paragraphs. In addition, significant progress was made on trying to define an effective and mutually supportive relationship between the Conference of the Parties to a n international legally binding instrument under the United Nations Convention on the\n22-21828 6/11\nLaw of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction and other instruments, frameworks and bodies.\n11. Thank you, Madam President.\nIII. Informal informals on environmental impact assessments\n12. We concluded our work, for now, on environmental impact assessments, and I am pleased to be able to report today on the impressive progress that we have made over the past two weeks. I thank the participants for their flexibility and will ingness to work and accommodate concerns of other delegations.\n13. On definitions, we looked at all the definitions in article 1 that are relevant to part IV. Two of those definitions were deleted: “strategic environmental assessment” and “activity under a State’s jurisdiction or control”. The other two definitions (“environmental impact assessment” and “cumulative impacts”) were revised in a small group led by Norway, and I commend the group for delivering compromise results in a short time.\n14. On article 21 bis, on objectives, nearly all the delegates supported having this article. The small group led by Trinidad and Tobago presented an updated draft on the article, which we further revised and streamlined during yesterday’s session.\n15. On article 22, thanks to the small group led by Norway and the valuable suggestions of delegations, we have been able to find a way forward on the long - standing issue of whether a “planned” or a “proposed” activity should be referred to in the part on environmental impact assessments. Consistent with the wording in the United Nations Convention on the Law of the Sea, we are now using “planned activity” throughout part IV, and, to address the concerns of those who perceived a “planned” activity to be potentially already authorized, we have inserted language in paragraph 1 to clarify that planned activities must be assessed before they are authorized. We have also moved the former article 23, paragraph 6, to article 22 and have considered three options as a compromise for the scope of part IV, that is, whether the scope would be based on activities or impacts in areas beyond national jurisdiction.\n16. On article 23, on the relationship between the agreement and environmental impact assessments under other relevant legal instruments, frameworks and bodies, I am pleased with the progress that the small group led by Singapore has made in streamlining this complex article. The most difficult issue in this article that we still need to resolve is the role of the Scientific and Technical Body and the Conference of the Parties, and whether they should be able to develop binding global minimum standards or only non-binding guidelines or guidance.\n17. On article 24, the central controversial question of whether there should b e a tiered approach to the threshold and, if so, what should constitute the tiers still needs to be resolved. However, a list of factors to be taken into account was developed and included in the text.\n18. On articles 30, 34 and 35, on the conduct of the environmental impact assessment process, I thank the small group led by Canada, which presented a useful proposal for the further streamlining of these three articles.\n19. On article 38, delegations remained divided on the central question on decision - making, but compromises were being considered, such as the so-called call-in mechanism contained in article 30, which could be useful, in an expanded form, to address the concern related to so-called environmental impact assessments of convenience.\n7/11 22-21828\n20. On articles 39, 40, 41 and 41 bis, the negotiations have enabled us to streamline the text and resolve some of the non-controversial issues in these provisions on monitoring, reporting and review. Some additional work is needed to clarify the role of the Scientific and Technical Body and the Conference of the Parties.\n21. On article 41 ter, a provision on strategic environmental assessment for plans and programmes, as well as on strategic environmental assessment for regions, was developed by a small group led by the United Kingdom of Great Britain and Northern Ireland. The question of whether strategic environmental assessments should be voluntary or mandatory still needs to be resolved, but there is also a potential compromise through use of the wording “shall consider”.\n22. Madam President, looking back at the past two weeks, I think that we have made impressive progress on environmental impact assessments. The previous version of this draft, when we entered this session, was rather complicated, with many bracke ts and options, and we streamlined much of that and removed most of the options. In addition, we resolved some contentious issues, such as the wording “planned” versus “proposed”.\n23. I thank all the delegates for their hard work and dedication, in particular those who participated in the small groups to which I assigned homework, which were led by Trinidad and Tobago, the European Union, Singapore, Canada, the United Kingdom and Norway.\n24. However, not enough progress was made on the three major issues – namely the questions of decision-making, the impact- versus activity-based approach and the thresholds for environment impact assessments – to bring part IV of the agreement over the finish line. I am looking forward to continuing the work on this and, in the spirit of compromise, am confident that we will be able to resolve these issues.\nIV. Informal informals on capacity-building and the transfer of marine technology \n25. In the past two weeks, a number of informal informals on capacity-building and the transfer of marine technology were held, in which we discussed part V of the further revised draft text. I assigned homework, which all the delegations were eager to do.\n26. On article 42, on the objectives of this part, there was a large measure of support for this article, with proposals implemented to include cross-references to other parts of the agreement to include a list of countries, as developed by a small group led by the Group of 77 and China.\n27. On article 43, on cooperation in capacity-building and transfer of marine technology, there was general support for this article, with some proposals accepted in the informal informals and included as reflected.\n28. On article 44, a small group led by the Core Latin American Group worked on paragraphs 1 and 2. There were preliminary results reported and continuing work to reach an agreement. Delegations seemed to generally agree with paragraphs 3 and 4, with the inclusion of a reference to a capacity-building and transfer of marine technology committee, as well as to a clearing-house mechanism. There was general agreement to delete paragraph 5 because of the inclusion of article 47 bis.\n29. On article 45, on modalities for the transfer of marine technology, small groups led by the Philippines and Switzerland worked on paragraphs 1 and 3. There were preliminary outcomes, but consultations continued. Work on paragraph 2 needed to\n22-21828 8/11\ncontinue, with some drafting proposals made. There was general agreement on paragraph 4, with some drafting proposals being reflected.\n30. On article 46, on the types of capacity-building and transfer of marine technology, Australia agreed to work on proposals and reported that these included a reference, in a new paragraph 2, to a reinstated annex II, setting out an ind icative and non-exhaustive list of types of capacity-building and transfer of marine technology and, in paragraph 3, to the further development of such a list by the Conference of the Parties.\n31. On article 47, on monitoring and review, there was general support for a provision on this topic. As a result of merging the options, which had a number of common elements, there is now a single option, rather than the former three.\n32. On article 47 bis, on a capacity-building and transfer of marine technology committee, there was general agreement on the establishment of such a committee, and discussions are continuing on its composition.\n33. On use of terms, there was agreement to delete the definition of “transfer of marine technology”, and proposals were made in terms of the definition of “marine technology”.\n34. Overall, we were able to work our way through the text of part V of the agreement, and it was very clear from the discussions that this is a crucial part of the agreement, although we are of course working to build a package. There was much flexibility and creativity in our negotiations in the informal informals, and I appreciated the efforts of delegations to find a way forward.\nV. Informal informals on cross-cutting issues\nPreamble, general provisions, funding and final provisions\n35. At this fifth session of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, the informal informals on cross-cutting issues included discussions on provisions in the Preamble, general provisions, financial resources and mechanism, and final provisions (parts I , VII and XII, respectively).\n36. I saw encouraging progress, some significant movement towards agreement in a number of areas and many delegations able to show flexibility and creative ideas to get us to the middle.\n37. On the Preamble, several additional paragraphs were proposed and drafting suggestions made, including for recognition of the rights of indigenous peoples, the realization of a just and equitable economic order, the importance of capacity - building, the assessment and control of the effects of pollution, and rules on treaties and non-parties. I invited delegations to consult on these proposals.\n38. On general provisions, there was growing support for article 3 (1), read with article 1 (4), on the applicability of the agreement to areas beyond national jurisdiction, meaning the high seas and the Area. There were drafting suggestions in relation to the article 3 bis, on sovereign immunity; to article 4 bis, entitled “Without prejudice”; and to article 6, on international cooperation. Further work included discussion on the status of non-parties. Common ground was reached on some general principles and approaches. Further work will be needed on some provisions, including the principle of the common heritage of mankind and how to reference precaution in\n9/11 22-21828\nthe text, with encouraging signs for how we can move forward emerging through small group work.\n39. On funding, there was general support for some of the more procedural paragraphs on that topic, with further work needed to bridge the gaps regarding some fundamental issues, including what the financing mechanism contains and sources of funding.\n40. On the final provisions, most of the articles were generally considered as agreeable with some streamlining and adjustments, including to better reflect the institutional characteristics of regional economic integration organizations. Questions included the number of instruments needed for entry into force, the possibility of limited reservations and a simplified amendment procedure in article 68.\n41. Based on my own sense of the discussions on cross-cutting issues, there has been quite a big step forward towards consensus in respect of many provisions, especially in terms of general and final provisions, but further efforts will be needed on general principles and approaches, as well as on funding, which I am sure that delegations with their good spirit and commitment will continue to work towards."
    }, {
      "heading" : "Institutional arrangements",
      "text" : "42. The informal informals on cross-cutting issues included discussions on provisions relating to part VI, on institutional arrangements. My focus was on articles 48, 49, 50 and 51.\n43. On article 48, on the Conference of the Parties, there was strong support for quite a number of paragraphs pertaining to the establishment of the Conference of the Parties, its first meeting, its functions and its review conference. There were some differing views on paragraph 3 concerning the adoption of the rules of procedure by consensus, with drafting suggestions made to fill potential gaps. Paragraph 6, on emergency measures, attracted a good deal of support and has since been moved to part III, on area-based management tools, including marine protected areas. The most significant issue needing further discussion was in paragraph 4, which has important links to various decision-making modalities across the text. There were proposals for some language in this area.\n44. On article 49, on the Scientific and Technical Body, most delegations were comfortable with paragraphs 1, 3 and 4. Several proposals were made to adjust paragraph 2, on the composition of the Scientific and Technical Body.\n45. On article 50, on the secretariat, there was much discussion on the two options in paragraph 1, both of which garnered support, and there were indications of flexibility on the part of delegations. Delegations were generally comfortable with the functions of the secretariat set out in paragraph 2.\n46. On article 51, on the clearing-house mechanism, there was a high degree of comfort with the article as drafted. Most delegations were comfortable with the paragraphs on the establishment and modalities of the clearing-house mechanism, as well as with paragraph 3, on its functions, and paragraph 4, on its management by the secretariat. Suggestions to streamline paragraph 5 and to clarify paragraph 6, on information protected from disclosure, could benefit from further discussion.\n47. In general, much progress has been made regarding the institutional arrangements under the agreement, with many landing zones. Decision-making modalities remain the most significant matter for further discussion. In this regard, I am confident that, with the continued constructive dialogue that has been demonstrated by the delegations, we will find the path forward.\n22-21828 10/11\nTransparency, implementation and compliance, dispute settlement\nand advisory opinions\n48. The informal informals on cross-cutting issues discussed the article on transparency (48 bis), implementation and compliance (part VIII) and settlement of disputes and advisory opinions (part IX). Discussions were highly constructive, with delegations working hard to resolve texts and find solutions that worked for all.\n49. On transparency, there was strong support for article 48 bis, on that topic, with many delegations noting the importance of this provision for achieving the objectives and implementation of the agreement and that the transparency of information was at the heart of the agreement. One delegation noted that, when the Conference of the Parties developed its procedures, it would anticipate that these procedures would be different for States than for private entities. A delegation proposed the addition of the words “and members thereof” to the reference in paragraph 3 of article 48 bis, but it was noted that the same text appeared in square brackets in article 6 and that the issue might be better resolved there.\n50. On implementation and compliance, there was strong support for articles 53, 53 bis and 53 ter, including for the establishment of an implementation and compliance committee. Working on this basis, a small group refined the text of article 53 ter to reflect the views of delegations that the committee should be facilitative, non-adversarial and non-punitive, to clarify the capacity in which committee members would act and explore how the national capabilities and circumstances of parties could be accommodated. Article 53 ter in the refreshed text of 26 August reflects the work of the small group and, in my view, addresses the issues raised by delegations and provides a good basis for agreement. The provision in the refreshed text has a set of square brackets around the words “expert-based and” in paragraph 1 of article 53 ter. This point was discussed in the informal informals on 26 August on cross-cutting issues, and the sense in the room was that the alternative language on this point in the President’s information paper on elements of a package distributed earlier in the day was a good way to resolve this issue.\n51. On settlement of disputes and advisory opinions, there was broad convergence to retain articles 54 and 54 bis, on prevention of disputes and the obligation to settle disputes by peaceful means. There was also strong support for article 54 ter as an enabling provision for disputes of a technical nature, which did not preclude recourse to other avenues of dispute settlement, and for article 55 bis, on provisional arrangements.\n52. Delegations had a very constructive discussion on article 55, on procedures for the settlement of disputes, with most supporting some type of compulsory binding third-party procedure. There was strong interest in developing a “mirror provision” to cover those parties who were not also party to the United Nations Convention on the Law of the Sea, rather than the mutatis mutandis approach set out in the President’s text. I held facilitator-led small group discussions on this part which led to the redrafted provisions in the President’s refreshed text of 26 August, including a redrafting of article 55, option I, and some reordering. The redrafted provision in the refreshed text abandons the idea of a mirroring provision for parties and non-parties to the Convention in favour of a common approach that applies to parties and non-parties alike and that should be capable of attracting support. Article 55, option II, remains in the text, but most delegations expressed support for new option I.\n53. Advisory opinions in article 55 ter required further discussion. Discussion among interested delegations has resulted in revised text that clarifies the scope of advisory opinions and the circumstances in which they can be sought. This has bee n moved to article 48 in the refreshed President’s text.\n11/11 22-21828\n54. In summary, during this fifth session, significant progress has been made in respect of parts VIII and IX and the article on transparency, with many gaps closed – such as in relation to the establishment of an implementation and compliance committee – or significantly narrowed – as in the case of dispute settlement procedures. I am confident that, through further constructive discussion, we will be able to bridge the remaining gaps."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "I wish to offer an account of proceedings at the fifth session of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, which was held from 15 to 26 August 2022, pursuant to decision 76/564 of the General Assembly, followed by personal reflections on the status of our work.",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/47-renamed.pdf.json <==
{
  "name" : "47.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "United Nations A/CONF.232/2022/92023/2 General Assembly Distr.: LimitedGeneral\nxx August12 December 2022\nOriginal: English\n22-12993 (E) 310123 *2212993*\n4 7 Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction FifthResumed fifth session New York, 15–26 August 202220 February–3 March 2023\nRefreshedFurther refreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction"
    }, {
      "heading" : "Explanatory note",
      "text" : "1. The views expressed and the textual proposals made during the first week of the fifth session of the conference, either by individual delegations or the result of small group discussions, were considered in the preparation of the refreshed draft text, while taking note that some small groups were still in discussions. Ideas that reflected a general direction in the discussions have been incorporated, although the precise textual formulations proposed by delegations may not always have been utilized. While not every individual idea or proposal is necessarily reflected, the text presented is an attempt at reflecting the general thrust of those ideas and proposals. New language has been proposed, in some cases, in an attempt to offer a possible way forward by bridging existing differences. Certain options have been eliminated or merged.\n2. Square brackets have been used to indicate: (a) where there are differences in drafting that do not reflect different conceptual approaches; and (b) where a certain level of support has been expressed for a “no text” option, either within a provision or with regard to a provision as a whole. However, the absence of square brackets does not imply agreement on the ideas, content or specific language reflected in a provision. The absence of brackets around new ideas that are reflected in the draft text for the first time should not be taken to mean that their inclusion is a fait accompli. Equally, the fact that some provisions which have been discussed during the first week have not been revised should not be taken to indicate agreement on the unrevised provisions.\n2/61\n3. The content of the refreshed draft text is without prejudice to the position of any delegation on any of the matters referred to therein and does not preclude the consideration of matters not included in the document.\n4. A document showing the revisions to the further revised draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (A/CONF.232/2022/5) as marked-up text is available to facilitate delegation’s review of the text.\n3/61\n4/61"
    }, {
      "heading" : "PREAMBLE",
      "text" : "The Parties to this Agreement,\nRecalling the relevant provisions of the United Nations Convention on the Law of the Sea, including the obligation to protect and preserve the marine environment,\nStressing the need to respect the balance of rights, obligations and interests set out in the Convention,\nRecognizing the need to address, in a coherent and cooperative manner, biodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change, pollution and overuseunsustainable use,\nStressing the need for the comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecognizing the importance of contributing to the realization of a just and equitable international economic order which takes into account the interests and needs of mankind as a whole and, in particular, the special interests and needs of developing States,\nRecognizing also that support for developing States Parties through capacitybuilding and the development and transfer of marine technology are essential elements for the attainment of the objectives of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecalling the United Nations Declaration on the Rights of Indigenous Peoples, and affirming;\nAffirming that nothing in this Agreement shall be construed as diminishing or extinguishing the existing rights of indigenous peoples andIndigenous Peoples or the interests of local communities,\n[Recognizing the obligation to assess the potential effects on the marine environment of activities that may cause substantial pollution of or significant and harmful changes to the marine environment regardless of whether these activities are conducted in or beyond the areas where sovereign rights are exercised in accordance with the Convention,]\n[Mindful of the obligation to ensure that pollution arising from incidents or activities does not spread beyond the areas where sovereign rights are exercised in accordance with the Convention,]\nDesiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and preserving the inherent value of biodiversity of areas beyond national jurisdiction,\nRespecting the sovereignty, territorial integrity and political independence of all States,\nDesiring[Recalling, with respect to promotenon-parties to the Convention, that Part III, Section 4, of the Vienna Convention on the Law of Treaties sets out the rules on treaties and third States,]\nCommitted to achieving sustainable development,\nAspiring to achieve universal participation,\n5/61\nHave agreed as follows:\nPART I GENERAL PROVISIONS\nArticle 1"
    }, {
      "heading" : "Use of terms",
      "text" : "For the purposes of this Agreement:\n1. “Access ex situ”, in relation to marine genetic resources of areas beyond national jurisdiction, means access to samples. and access to associated data and information [, as defined in article 1, paragraph 2].\n[2. “Access to associated“Associated data and information”, in relation to marine genetic resources of areas beyond national jurisdiction, means access to genetic sequence data and other relevant data and information in any format, including such data and information that arecould be considered as digital sequence information on genetic resources under the framework of the Convention on Biological Diversity. .]\n[3. “Activity under a State’s jurisdiction or control” means an activity over which a State has effective control or exercises jurisdiction.]\n4. “Area-based management tool” means a [tool] [measure],, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement.\n54. “Areas beyond national jurisdiction” means the high seas and the Area.\n65. “Biotechnology” means any technological application that uses biological systems, living organisms, or derivatives thereof, to make or modify products or processes for specific use.\n76. “Collection in situ”, in relation to marine genetic resources, means the collection or sampling of marine genetic resources in areas beyond national jurisdiction.\n87. “Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n9. Option A: 8. “Cumulative impacts” means [the combined] [incremental effects of a proposed activity under the jurisdiction] [combined and control of a Party when added to theincremental] impacts ofresulting from different activities, including known past, and present and reasonably foreseeable activities, or from the repetition of similar activities over time, includingand the consequences of climate change, ocean acidification and possible transboundaryrelated impacts, regardless of whether the Party exercises jurisdiction or control over those other activities..\nOption B: “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.\n109. “Derivative” means a naturally occurring biochemical compound resulting from the genetic expression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity.\n11. Option A: “Environmental impact assessment” means a process to evaluate the potential environmental impacts, including cumulative impacts, of an activity with an effect on areas within or beyond national jurisdiction, taking into account, inter alia,\n6/61\ninterrelated social and economic, cultural and human health impacts, both beneficial and adverse.\nOption B: 10. “Environmental impact assessment” means a process to identify, predict and evaluate the potential effects thatimpacts of an activity may cause in the marine environment in the short, medium and long term, in order to take the necessary measures, including mitigation, to address the consequences of such activity, prior to its commencementinform decision-making.\nOption C: “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of Parties, that may cause substantial pollution of or significant and harmful changes to the marine environment.\n1211. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin containing functional units of heredity, and associated data and information, of actual or potential value.\n1312. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation objectives and may includeallow, where appropriate, sustainable use whichprovided it is consistent with the conservation objectives.\n[1413. “Marine technology” includes information and data, provided in a userfriendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to the conservation and sustainable use of marine biodiversity.]\n1514. “Party” means a State or regional economic integration organization that has consented to be bound by this Agreement and for which this Agreement is in force.\n1615. “Regional economic integration organization” means an organization constituted by sovereign States of a given region to which its member States have transferred competence in respect of matters governed by this Agreement and which has been duly authorized, in accordance with its internal procedures, to sign, ratify, accept, approve or accede to this Agreement.\n17. Option A: “Strategic environmental assessment” means a higher-level assessment process that can be used in three main ways: (a) to prepare a strategic development or resource use plan for a defined land and/or ocean area; (b) to examine the potential environmental impacts that may arise from, or impact upon, the implementation of government policies, plans and programmes; and (c) to assess various classes or types of development projects, so as to produce general environmental management policies or design guidelines for the development classes or types.\nOption B: “Strategic environmental assessment” means the evaluation of the likely environmental effects, including health effects, which comprises determining the scope of an environmental report and its preparation, carrying out public participation and consultations, and taking into account the environmental report and the results of the public participation and consultations in a plan or programme.\n[18[16. “Sustainable use” means the use of components of biological diversity in a way and at a rate that does not lead to a long-term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.]\n7/61\n1917. “Utilization of marine genetic resources” means to conduct research or research and development on marine genetic resources or derivatives thereofassociated data and information, including through the application of biotechnology, as defined in article 1, paragraph 5, and commercialization.\nArticle 2 General objective\nThe objective of this Agreement is to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\nArticle 3 Application\nThis Agreement applies to areas beyond national jurisdiction.\nArticle 3 bis Sovereign immunity\nThis Agreement does not apply to any warship, military aircraft or naval auxiliary. Except for Part II, this Agreement does not apply to other vessels or aircraft owned or operated by a Party and used, for the time being, only on government noncommercial service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.\nArticle 4 Relationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies\n1. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention without prejudice to the rights, jurisdiction and duties of States under the Convention, including in respect of the exclusive economic zone and the continental shelf within and beyond 200 nautical miles .\n2. This Agreement shall be interpreted and applied in a manner that does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\n[3. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement..]\nArticle 4 bis Without prejudice\nAny act or activity undertaken on the basis of this\n8/61\nThis Agreement, including any decision or recommendation of the Conference of the Parties or any of its subsidiary bodies, shall be without prejudice to, and shall not be relied upon as a basis for asserting, supporting, furthering or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of land, insular or maritime sovereignty disputes or disputes concerning the delimitation of maritime areasany disputes relating thereto.\nArticle 5 General principles and approaches\nIn order to achieve the objective of this Agreement, Parties shall be guided by the following:\n(a) The polluter-pays principle;\n[(b) The principle of the common heritage of mankind;]\n(c) Option 1: The principle of equity;\nOption 2: The fair and equitable sharing of benefits;\n([(d) The application of precaution;;]\n(e) An ecosystem approach;\n(f) An integrated approach;\n(g) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity;\n(h) The use of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities;\n(i (i) The use of relevant traditional knowledge of Indigenous Peoples and local communities, where available;\n(j) The respect, promotion and consideration of their respective obligations relating to the rights of indigenous peoplesIndigenous Peoples and local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(jk) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another;\n(k) The stewardship of the areas beyond national jurisdiction on behalf of present and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and preserving the inherent value of biodiversity of areas beyond national jurisdiction.\n(l) Full recognition of the special circumstances of small island developing States.\nArticle 6 International cooperation\n1. Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and promoting cooperation among relevant legal instruments and frameworks and relevant global,\n9/61\nregional, subregional and sectoral bodies [and members thereof] in the achievement of the objective of this Agreement.\n2. A Party that is also a party to[, member of, or participant in,] a relevant legal instrument, framework, or global, regional, subregional or sectoral body, shall endeavour to promote the objective of this Agreement when participating in decisionmaking under that other instrument, framework or body.\n3. Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\nPART II MARINE GENETIC RESOURCES, INCLUDING"
    }, {
      "heading" : "QUESTIONS ON THE SHARING OF BENEFITS",
      "text" : "Article 7"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Promote theThe fair and equitable sharing of benefits arising from marine genetic resources of areas beyond national jurisdiction; for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(b) BuildThe building and developdevelopment of the capacity of Parties, particularly developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middleincome countries, taking into account the special circumstances of small island developing States, to collect in situ, access ex situ, including as digital sequence information, and utilizecarry out activities with respect to marine genetic resources of areas beyond national jurisdiction;\n(c) Promote theThe generation of knowledge, scientific understanding and technological innovations,innovation[, including by promoting and facilitatingthrough the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance with the Convention;] as fundamental contributions to the implementation of this Agreement;\n(d) Promote theThe development and transfer of marine technology, with due regard to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology in accordance with this Agreement.\nArticle 8"
    }, {
      "heading" : "Application",
      "text" : "1. The provisions of this Agreement shall apply to activities with respect to marine genetic resources of areas beyond national jurisdiction, and benefits arising from these activities, after the entry into force of this Agreement and to benefits arising from such activities.\n2. The provisions of this Part shall not apply to the use of fish and other biological resources as a commodity and fishing and fishing activities regulated under relevant international law.\n10/61\nArticle 9 Activities with respect to marine genetic resources of areas\nbeyond national jurisdiction\n1. Activities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by all Parties, irrespective of their geographical location, and natural or juridical persons under theirthe jurisdiction and control of the Parties, in accordance with this Agreement.\n[2. In cases where Parties shall promote cooperation in activities with respect to marine genetic resources of areas beyond national jurisdiction are also found in areas within .\n3. [Access in situ to] [Collection in situ of] marine genetic resources of areas beyond national jurisdiction, activities with respect to those resources shall be [carried out] [conducted] with due regard for the rights and legitimate interests of any coastal StateStates in areas within thetheir national jurisdiction of which such resources are found.] and also with due regard for the interests of other States in areas beyond national jurisdiction, in accordance with the Convention. To this end, Parties shall endeavour to cooperate, as appropriate, including through specific modalities for the operation of the clearing-house mechanism established under article 51, with a view to implementing this Agreement.\n34. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction. No such claim or exercise of sovereignty or sovereign rights shall be recognized.\n[45. The utilization of marine genetic resources of areas beyond national jurisdiction shall be forin the interests of all States and for the benefit of mankind as a whole, particularly for the benefit of advancing the scientific knowledge of humanity and promoting the conservation and sustainable use of marine biological diversity, taking into consideration the interests and needs of developing States.]\n56. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.\nArticle 10 Notification on activities with respect to marine genetic resources\nof areas beyond national jurisdiction\n1. Parties shall promote cooperation in activities with respect to marine genetic resources of areas beyond national jurisdiction.\n2. Collectiontake the necessary legislative, administrative or policy measures to ensure that collection in situ of marine genetic resources within the scope of this Partof areas beyond national jurisdiction shall be subject to self-declaratory notification to the clearing-house mechanism in accordance with this Part.\n3. Parties shall take the necessary legislative, administrative or policy measures to ensure that the2. The following information isshall be notified to the clearing-house mechanism six months or as early as possible prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The nature and objectives of the project under which the collection is carried out, including, as appropriate, any programme(s) of which it forms part;\n11/61\n(b) The subject matter, of the research or, if known, marine genetic resources to be targeted or collected, and the purposes for which the subject matter, or if known, marine geneticsuch resources will be collected;\n(c) The geographical areas in which the collection is to be undertaken;\n(d) The expected date of first appearance and final departure of the research vessels, or deployment of the equipment and its removal, as appropriate;\n(e (d) A summary of the method and means to be used for collection, including the name, tonnage, type and class of vessels, scientific equipment and/or study methods employed, and any contribution to major programmes;\n(e) The expected date of first appearance and final departure of the research vessels, or deployment of the equipment and its removal, as appropriate.\n(f) The name(s) of the sponsoring institution(s) and the person in charge of the project;\n(g) Opportunities for scientists of all States, in particular for scientists from developing States, to be involved in or associated with the project;\n(h) The extent to which it is considered that States that may need and request technical assistance, in particular developing countriesStates, should be able to participate or to be represented in the project.\n43. Where there is a material change to the information provided to the clearinghouse mechanism prior to the planned collection, updated information shall be transmittednotified to the clearing-house mechanism within a reasonable period of time and no later than the start of collection in situ.\n54. Parties shall take the necessary legislative, administrative or policy measures to ensure that the following information is notified to the clearing-house mechanism as soon as it becomes available, but no later than one year from the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The repository or database where environmental metadata, taxonomic information and other associated data and information, where available, are or will be deposited;\n(b) Where the original samples, if available, [with their associated unique identifiers,] are or will be held, and the unique identifiers associated with these samples;\n(c) A report detailing the geographical area from which marine genetic resources were collected, including information on the latitude, longitude and depth of collection, and, to the extent available, the findings from the activity undertaken.\n65. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that databases and repositories under their jurisdiction are required to periodically notify the open and self-declaratory notification system within the clearing-house mechanism regarding access ex situ and access to associated data and information during that period of time.\n7. Parties shall take the necessary legislative, administrative or policy measures to ensure that, where6. Where marine genetic resources of areas beyond national jurisdiction are subject to utilization by natural or juridical persons under their jurisdiction and control, the following information isshall be notified to the clearinghouse mechanism no later than three years from the start of the relevant utilization or as soon as such information becomes available:\n12/61\n(a) Where the results of the utilization can be found, including associated data and information;\n(b) Where available, details of the post-collection notification to the clearinghouse mechanism related to the marine genetic resources that were the subject of utilization;\n(c) Where the original sample that is the subject of utilization, if available, is held;\n(d) The modalities envisaged for access ex situ and access to associated data and information; ;\n8. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States and any other relevant Parties concerned with a view to avoiding infringement of the rights and legitimate interests of those Parties.\n7. In case of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction, Parties shall notify the clearing-house mechanism of information received from natural or juridical persons under their jurisdiction and control on such commercialization.\nArticle 10 bis Traditional knowledge of indigenous peoplesIndigenous Peoples\nand local communities associated with marine genetic resources in areas beyond national jurisdiction\nParties shall take legislative, administrative or policy measures, where relevant and as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources in areas beyond national jurisdiction that is held by indigenous peoplesIndigenous Peoples and local communities shall only be accessed with the free, prior and informed consent or approval and involvement of these indigenous peoplesIndigenous Peoples and local communities. Access to such traditional knowledge may be facilitated by the clearing-house mechanism. Access to and use of such traditional knowledge shall be on mutually agreed terms.\nArticle 11 Fair and equitable sharing of benefits\n1. The benefits arising from activities with respect to marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner in accordance with this Part and contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n2. [Non-monetary benefits] [b][B]enefits shall be shared [and may be] in the form of:\n(a) Access ex situ and access to associated data and information;\n(b) Information contained in the notifications provided in accordance with article 10, paragraphs 3, 4, 4bis and 4ter;\n13/61\n(c) Transfer of technology in line with relevant modalities provided under mutually agreed termsPart V of this Agreement;\n(d) Capacity-building, including by financing research programmes, and partnership opportunities for scientists and researchers in research projects, andas well as dedicated initiatives, particularlyin particular for developing States, taking into account the special circumstances of small island developing States;\n(e) Open and FAIR (Findableaccess to findable, accessible, interoperable and reusable) access to (FAIR) scientific data in accordance with international practice in those fields;\n(f) Increased scientificScientific cooperation, in particular with scientists from and scientific institutions fromin developing States;\n([(g) Other forms of benefits as determined by the Conference of the Parties on the basis of recommendations by the access and benefit-sharing mechanism. established under article 11 bis.]\n3. Parties shall take the necessary legislative, administrative or policy measures to ensure that available samples, as well as associated data and information, subject to the utilization by natural or juridical persons under their jurisdiction and control are deposited in publicly accessible databases or repositories, maintained either nationally or internationally, as soon as they become available and no later than three years from the start of the relevant utilization or as soon as they become available, taking into account current international practice in these fields.\n4. Access to the original samples and associated data and information in the databases and repositories described in paragraph 4under a Party’s jurisdiction may be subject to reasonable conditions, including but not limited to those related to as follows:\n(a) The need to preserve the physical integrity of original samples;\n(b) The reasonable costs associated with maintaining the relevant database, biorepository or gene bank in which the sample, data or information is held;\n(c) The reasonable costs associated with providing access to the sample, data or information.\n[5. Monetary benefits shall be shared through the financial mechanism established under article 52, with the modalities determined by the Conference of the Parties such as:\n(a) Milestone payments;\n(b) Royalties;\n(c) Other forms as are determined by the Conference of the Parties on the basis of recommendations by the access and benefit-sharing mechanism.]\n[6. The Conference of the Parties shall determine the rate of payments related to monetary benefits on the basis of the recommendations of the access and benefitsharing mechanism. The initial rate of payment shall be 2 per cent of the value of sales of the product the commercialization of which is based on the utilization of marine genetic resources of areas beyond national jurisdiction. The rate shall increase by 1 per cent for each subsequent year until the twelfth year and shall remain at 8 per cent thereafter, except as otherwise determined by the Conference of the Parties.]\n[7. The payments shall be made through the financial mechanism established under article 52, which shall distribute them to Parties to this Agreement, on the basis of equitable sharing criteria, taking into account the interests and needs of developing States Parties, [in particular the least developed countries, landlocked developing\n14/61\ncountries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries,], taking into account the special circumstances of small island developing States, in accordance with mechanisms established by the access and benefit-sharing mechanism.]\n8. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from activities with respect to marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction and control are shared in accordance with this Agreement.\nArticle 11 bis Access and benefit-sharing mechanism\n1. An access and benefit-sharing mechanism is hereby established.\n2. The access and benefit-sharing mechanism shall be composed of members possessing appropriate qualifications who are nominated by Parties and elected by the Conference of the Parties from among the candidates nominated by the Parties and shall include members, taking into account gender balance and equitable geographic distribution, and providing for representation on the mechanism from developing States. However, if necessary,, including the least developed countries and small island developing States. The terms of reference and modalities for the operation of the mechanism shall be determined by the Conference of the Parties may decide to increase the size of the mechanism, having due regard to economy and efficiency. In the election of members of the mechanism, due account shall be taken of the need for equitable geographical representation..\n3. Members of the mechanism shall have appropriate qualifications in the area of competence of that mechanism. Parties shall nominate candidates of the highest standards of competence and integrity with qualifications in relevant fields so as to ensure the effective exercise of the functions of the mechanism.\n43. The mechanism may make recommendations to the Conference of the Parties on matters relating to this Part, including:\n(a) Rules, guidelines or a code of conduct for the collection in situ of marine genetic resources, access ex situ, access to associated data and information, and the utilization of such resources in accordance with this Part;\n(b) Measures to implement decisions taken in accordance with this Part;\n[(c) Rates or mechanisms for the sharing of monetary benefits in accordance with article 11;]\n(d) Matters relating to this Part in relation to the clearing-house mechanism;\n(e) Matters relating to this Part in relation to the financial mechanism established under article 52;\n(f) Any other matters relating to this Part that the Conference of the Parties may request the access and benefit-sharing mechanism to address.\n54. Each Party shall make available to the access and benefit-sharing mechanism, through the clearing-house mechanism, the information required under this Agreement, which shall include:\n(a) Legislative, administrative and policy measures on access and benefitsharing;\n15/61\n(b) Contact details and other relevant information on national focal points;\n(c) Other information required pursuant to the decisions taken by the Conference of the Parties.\n[Article 12 Intellectual property rights\nParties shall implement this Agreement and relevant agreements concluded under the auspices of the World Intellectual Property Organization and the World Trade Organization in a mutually supportive and consistent manner..]\nArticle 13 Transparency and traceability\n1. The Scientific and Technical Body established under article 49 shall, on the instructionsinstruction from the Conference of the Parties, collect information on current international best practices relating to activities with respect to marine genetic resources of areas beyond national jurisdiction. On the basis of its work, the Conference of the Parties may recognize these as guidelines or best practices onfor activities with respect to marine genetic resources of areas beyond national jurisdiction.\n2. Transparency regarding the sharing of benefits arising from activities with respect to marine genetic resources of areas beyond national jurisdiction and traceability through the notification shall be achieved through notification to the clearing-house mechanism.\n3. Parties shall [annually] [biennially] [periodically] submit reports to the access and benefit-sharing mechanism on their implementation of the provisions in the Part on the utilization of marine genetic resources of areas beyond national jurisdiction and the sharing of benefits therefrom. Such reports shall be submitted through a national focal point designated by each Party.this Part. The access and benefit-sharing mechanism shall review such reports and make recommendations to the Conference of the Parties. The Conference of the Parties may adopt the recommendations of the access and benefit-sharing mechanism to facilitate the implementation of this Part.\n4. In case of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction, Parties shall transmit to the clearing-house mechanism information received from natural or juridical persons under their jurisdiction and control on such commercialization.\n5[4. The Conference of the Parties shall assess and review, at regular intervals, the issue of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction. If tangible and substantial monetary benefits arise therefrom, the Conference of the Parties will explore alternatives to identify the most appropriate processes for relevant financial contributions..]\n6[5. The Conference of the Parties shall determine appropriate guidelines for the implementation of this article, which shall considertake into account the national capabilities and circumstances of Parties..]\n16/61\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS\nArticle 14"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Conserve and sustainably use areas requiring protection, including through the establishment of a comprehensive system of area-based management tools, with ecologically representative and well-connected networks of marine protected areas;\n(b) Strengthen cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(c) Protect, preserve, restore and maintain biodiversity and ecosystems, including with a view to enhancing their productivity and health, and strengthen resilience to stressors, including those related to climate change, ocean acidification and marine pollution;\n(d) Support food security and other socioeconomic objectives, including the protection of cultural values;\n[(e) Support developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the [co-] development and transfer of marine technology in developing, implementing, monitoring, managing and enforcing area-based management tools, including marine protected areas.]\nArticle 15\nDeleted to be merged with article 19 or moved to follow article 19 as article 19 bis.\nDeleted.\nArticle 16\nDeleted and moved to follow article 17 as article 17 bis.\nArticle 17 Proposals\nMoved as new article 17 bis.\n17/61\nArticle 17 Identification of areas\n1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified:\n(a) On the basis of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, taking into account an ecosystem approach and not using the lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm;\n(b) By reference to one or more of the indicative criteria specified in annex I.2. Indicative criteria for the identification of such areas under this Part shall include, as relevant, those specified in annex I and as may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties.\n2. The Scientific and Technical Body shall review proposals under this Part, as set out in article [17ter], taking into account the indicative criteria described in this Part and in the annex, prior to the consultation process.\nArticle 17 bis Proposals\n1. Proposals regarding [the establishment of] area-based management tools, including marine protected areas, under this Part shall be submitted by Parties, individually or collectively, to the secretariat.\n2. Parties shall collaborate and consult, as appropriate, with relevant stakeholders, [including States, and global, regional, subregional and sectoral bodies and their members, as well as civil society, the scientific community, indigenous peoplesIndigenous Peoples and local communities, for the development of proposals, as set out in this Part].\n3. Proposals shall be formulated on the basis specified in paragraph 1 of article 17.\n3. Proposals shall be formulated on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, taking into account [the application of precaution and] an ecosystem approach [and not using a lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm].\n4. Proposals with regard to identified areas shall include the following key elements:\n(a) A geographic or spatial description of the area that is the subject of the proposal [without any disputed portion];by reference to one or more of the indicative criteria specified in annex I;\n(b) Information on any of the criteria specified in annex I, as well as any [guidance or] criteria that may be further developed and revised in accordance with article 17, paragraph 25 of this article, applied in identifying the area;\n18/61\n(c) Human activities in the area, including uses by indigenous peoplesIndigenous Peoples and local communities, and their possible [impact] [influence] on marine biodiversity;, if any;\n(d) A description of the state of the marine environment and biodiversity in the identified area;\n(e) A description of the conservation and, where relevantappropriate, sustainable use objectives that are to be applied to the area;\n(f) A draft management plan encompassing the proposed measures, and outlining proposed monitoring, research and review activities to achieve the specified objectives;\n(g) The duration of the proposed area and measures, if any;\n(h) Information on any consultations undertaken with States, including adjacent coastal States and/or relevant global, regional, subregional and sectoral bodies., if any;\n(i) Area Information on area-based management tools, including marine protected areas implemented under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(j) Relevant scientific evidenceinput and, where available, traditional knowledge of indigenous peoplesIndigenous Peoples and local communities, where available.\n55. Indicative criteria for [the identification of such areas] [proposals] under [paragraph 4 (a) of this article] [this Part] shall include, as relevant, those specified in annex I and may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties.\n6. Further requirements regarding the contents of proposals and guidance on proposals specified in paragraph 4 (b) [of this article shall] [may] be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties.\nArticle 17 terbis AssessmentPublicity and preliminary review of proposals\nUpon receipt of a proposal in writing, and at the request of the proponent, the secretariat shall make the proposal publicly available and transmit it to the Scientific and Technical Body for a preliminary review. The preliminary review by the Scientific and Technical Body shall take into account the indicative criteria described in this Part and in annex I. The outcome of that review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall notify the Parties and make that retransmitted proposal publicly available. and facilitate consultations on the proposals, as described in article 18.\nArticle 18 Consultations on and assessment of proposals\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders, including States and global,\n19/61\nregional, subregional and sectoral bodies, as well as civil society, indigenous peoplesthe scientific community, Indigenous Peoples and local communities.\n2. The secretariat shall facilitate consultations and gather inputinputs as follows:\n(a) States, in particular adjacent coastal States, shall be notified and invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures or activities in [adjacent] [ or related] areas within national jurisdiction and beyond national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas within national jurisdiction; and\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be notified and invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the measures and other elements for a management plan identified in the proposal that fall within the competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body; and\n(vi) Any other relevant information;\n(c) Indigenous peoplesPeoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant [additional] scientific inputs;\n(iii) Any relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities; and\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat [with the consent of the provider of the contributioncontributor].\n4. In cases where the proposed measure affects areas that are entirely surrounded by the exclusive economic zones of States, proponents shall: (i) maintaina) undertake targeted and proactive consultations, including prior notification, with such States; and (ii) b) consider the views and comments of such States toon the proposed measure and provide written responses specifically addressing such views and comments and, where appropriate, revise the proposed measure, accordingly.\n5. The proponent shall consider the contributions received during the consultation period,[, as well as the views of and information from the Scientific and Technical\n20/61\nBody] and, as appropriate, revise the proposal accordingly or continuerespond to substantive contributions not reflected in the consultation processproposal.\n6. The consultation period shall be time-bound [[, and the duration informed by the Scientific and Technical Body shall notify the duration in consultation with the proponent(s)), and allow for a reasonable amount of time for all stakeholders to provide input].\n7. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties.\n8. The modalities for the consultation and assessment process shall be further elaborated by the Scientific and Technical Body, as necessary, at its first meeting, for consideration and adoption by the Conference of the Parties, taking into account the special circumstances of small island developing States Parties.\nArticle 19 Decision-making\n1. The Conference of the Parties shall [where no other relevant [treaty body] [global, regional, subregional or sectoral body] has competence to do so] take decisions on the establishment of area-based management tools, including marine protected areas, and related measures, on the basis of the final proposal and, in particular, the draft management plan, taking into account the contributions and scientific inputs received during the consultation process established under this Part., and the scientific advice and recommendations of the Scientific and Technical Body:\n2. The Conference of (a) Shall take decisions on the Parties, while respecting establishment of area-based management tools, including marine protected areas, and related measures;\n[(b) May take decisions on measures [complementary to] [compatible with] those adopted under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies, [shall] [may] also take decisions on measures [complementary] [compatible with and additional] to those adopted under such instruments, frameworks and ;]\n(c) May, where proposed measures are within the competences of other global, regional, subregional or sectoral bodies, and [may] make recommendations to Parties to this Agreement and to global, regional, subregional and sectoral bodies to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\n32. The Conference of the Parties may recognize, in accordance with the objectives, criteria and decision-making process laid down in this Part, area-based management tools, including marine protected areas, established under relevant global, regional, subregional and sectoral bodies, at the request of that body or of a Party authorized to act on its behalf, or Parties authorized to act on its behalf. The following articles apply to area-based management tools, including marine protected areas, recognized under this paragraph, as if they were established under this Part.\n3. The Conference of the Parties shall elaborate the procedures, which shall include the provision of adequate information, transparency, notification, consultation with relevant stakeholders and review by the Scientific and Technical Body, and the manner in which the provisions of this Part shall apply for recognition of area-based management tools, including marine protected areas.\n21/61\n4. In taking decisions under this article, the Conference of the Parties shall respect the competences of[, and not undermine,] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n5. The Conference of the Parties shall make arrangements for regular consultations to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination [with regard to] [among] related measures adopted under such instruments and frameworks and by such bodies.\n4. The Conference of the Parties shall not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n56. Decisions and recommendations madeadopted by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in respect of areas within national jurisdiction [and shall be made with due regard for the rights, and duties and legitimate interests of all States, including the sovereign rights of coastal States over the seabed and subsoil of submarine areas, as reflected in relevant provisions ofaccordance with the Convention.] [. In cases where measures proposed under this Part would affect or could reasonably be expected to affect the superjacent water above the seabed and subsoil, of submarine areas over which a coastal State exercises sovereign rights in accordance with the Convention, such measures shall givehave due regard to the sovereign rights of such coastal States.]. Consultations shall be undertaken to that end, in accordance with the provisions of this Part.\n6. Option A: 7. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls , either wholly or in part, within the national jurisdiction of a coastal State, either wholly or inthe part, [or implicates sovereign rights and within national jurisdiction,] it shall be adapted to cover anyimmediately cease to be in force. The part remaining areain areas beyond national jurisdiction by a decision ofshall remain in force until the Conference of the Parties or otherwise cease to be in force, at its following meeting, reviews and decides whether to amend or revoke the area-based management tool, including a marine protected area, as necessary.\n[Option B: Where an area-based management tool, including a marine protected area, established under this Part subsequently falls partly within the national jurisdiction of a coastal State, the Conference of the Parties shall review the area-based management tool that remains beyond national jurisdiction, and amend or revoke the area-based management tool as necessary. Until the Conference of the Parties has amended or revoked the remaining area-based management tool, that areabased management tool shall remain in force in areas beyond national jurisdiction.]\n78. An area-based management tool, including a marine protected area, established under this Part shall continue in force when a new regional [agreement] [treaty] body is established with competence to establish an area-based management tool or a marine protected area that overlaps, geographically, with the area-based management tool or marine protected area established under this Part.\n89. Upon the establishment or amendment of a legal instrument or framework [or relevant global, regional, subregional or sectoral body], any measures adopted by the Conference of Parties under this Part that are within the competencycompetence of the new instrument, framework, or body shallmay be amended or revoked. [\n22/61\nArticle 20ante]19 bis XXX\n1.[XX]"
    }, {
      "heading" : "Moved from article 48(6)",
      "text" : "1. As a general rule, the decisions [and recommendations] under this Part shall be taken by consensus.\n2. If no consensus is reached, decisions [and recommendations] under this Part shall be taken by a three-quarter majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two-third majority of the representatives present and voting that every effort to reach agreement by consensus has been exhausted. [Pending agreement in Cross-Cutting]\n3. Decisions adopted under this Part shall enter into force [120][180] days after the meeting of the Conference of the Parties at which they were adopted, and shall be binding on all Parties.\n4. Decisions of the Conference of the Parties adopted under this Part shall be made publicly available by the depositary and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies.\n[Article 20 ante]"
    }, {
      "heading" : "Emergency measures",
      "text" : "The Conference of the Parties shall adopt measuresan area-based management tool, including a marine protected area, in areas beyond national jurisdiction to be applied on an emergency basis, if necessary, where an activity presents a serious threat to marine biological diversity of areas beyond national jurisdiction, or when a natural phenomenon or human-caused disaster has, or is likely to have, a significant adverse impact on marine biological diversity of areas beyond national jurisdiction, to ensure that the activity does not exacerbate that threat or adverse impact is not exacerbated.\n(a) Measures under this paragrapharticle shall be considered necessary only if the threat or adverse impact of an activity cannot be managed in a timely manner through the application of the other provisions of this Agreement or by a relevant legal instrument or framework or global, regional, subregional or sectoral body.\n(b) Measures taken on an emergency basis shall be based on the best available science and scientific information, as well as and, where available, relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities. Such measures may be proposed by Parties or recommended by the Scientific and Technical Body, and may be adopted intersessionally. The measures shall be temporary, must be reconsidered for decision at the next meeting of the Conference of the Parties following their adoption, and shall expire either upon being replaced by area-based management tools established in accordance with the provisions of this Agreement or at a date to be decided by the Conference of the Parties that shall not be later than two years followingafter their adoption, whichever is earlier.\n(c) ProcessesProcedures for the establishment of emergency measures, including consultation procedures, shall be elaborated by the Scientific and Technical\n23/61\nBody, as necessary, for consideration and adoption by the Conference of the Parties. at its first meeting. Such processesprocedures shall be inclusive and transparent.\nArticle 20 Implementation\n1. Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\n2. Nothing in this Agreement shall prevent a Party from adopting more stringent measures with respect to its nationals and vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in accordance with international law and in support of the objectives of the Agreement.\n[3. The implementation of the measures adopted under this Part [should] not impose a disproportionate burden on Parties that are small island developing States or least developed countries, directly or indirectly.]\n4. Parties shall promote, as appropriate, the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties under this Part.\n5. Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in thean area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the decisions and recommendations by the Conference of the Parties on area-based management tools, including marine protected areas, established under this Part.\n[6. A Party that is not a party to or a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the measures established under such instruments, frameworks and bodies, shall not be discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nArticle 21 Monitoring and review\n1. Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of area-based management tools, including marine protected areas, established under this Part, and related measures. Such reports, as well as the information and the review referred to in paragraphs [2] and [3],, respectively, shall be made publicly available by the secretariat.\n2. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and their members shall be invited to provide information to the Conference of the Parties on the implementation of measures that they have adopted. to achieve the objectives of the area-based management tool, including marine protected area, established under this Part.\n3. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored and periodically\n24/61\nreviewed by the Scientific and Technical Body, taking into account the reports and information referred to in paragraphs [1] and [2],, respectively.\n4. The review referred to in paragraph [2]3 shall assess the effectiveness of areabased management tools, including marine protected areas, established under this Part, including related measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n5. Following the review, the Conference of the Parties shall, as necessary, take decisions or recommendations on the amendment, extension or revocation of areabased management tools, including marine protected areas, and any related measures, adopted by the Conference of the Parties, on the basis of the best available science and scientific information, as well as and, where available, relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities, taking into account [the application of precaution and] an ecosystem approach [and not using the lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm.].\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS\nArticle 21 bis Objectives\nThe objectives of this Part are to:\n(a) Operationalize the provisions of the Convention on environmental impact assessment for areas beyond national jurisdiction by establishing processes, thresholds and other requirements for conducting and reporting assessments by Parties;\n(b) Support the consideration of cumulative [and transboundary] impactsimpacts and impacts in areas within national jurisdiction;\n(c) Provide for strategic environmental assessments;\n(d) Achieve a coherent environmental impact assessment framework for activities in areas beyond national jurisdiction;\n[(e) Ensure that activities that affect areas beyond national jurisdictioncovered by this Part are assessed and managed [to prevent significant adverse impacts, or are not permitted to proceed;]] [for the purpose of protecting and preserving the marine environment];]\n[(f) Build and strengthen the capacity of developing States Parties to prepare, conduct and evaluate environmental impact assessments and strategic environmental assessments in support of the objectives of this agreementAgreement.]\nArticle 22 Obligation to conduct environmental impact assessments\n1. Parties shall ensure that the potential effects on the marine environment of [planned] [proposed] activities under their jurisdiction or control, [which take place in areas beyond national jurisdiction] [which have an impact in areas beyond national jurisdiction], are assessed as set out in this Part. before they are authorized.\n25/61\n[2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].]\nOPTION I:\n3. When anParties determine that a planned activity conducted in marine areas within national jurisdiction is likely to have impacts in areas beyond national jurisdiction, Parties shall publish the reports of the results of any environmental impact assessments conducted at theprepared under their national levellegislation, including through the clearing-house mechanism.\n[4. A Party may extend the application of this AgreementPart to planned activities under its jurisdiction or control, which take place in marine areas within national jurisdiction and are likely to have impacts in areas beyond national jurisdiction. In that case, it shall notify the [Secretary-General/depositary] accordingly, at the time of expressing its consent to be bound by this Agreement or at any time thereafter.].\nOPTION II:\n3. Where a planned activity that is to be conducted in marine areas within national jurisdiction is likely to have more than a minor or transitory effect in areas beyond national jurisdiction, the Party with jurisdiction or control over such activity shall ensure that an environmental impact assessment of such activity is conducted in accordance with this Part or an assessment is conducted of such activity under the Party’s national legislation that is substantively equivalent to the assessment required under this Part. The Party shall:\n(a) Notify the Scientific and Technical Body in a timely manner so as to provide an opportunity for such body to provide comments during the public consultation process;\n(b) Ensure that the activity is subject to monitoring, reporting and review in the manner as provided in this Part;\n(c) Ensure that all reports regarding the activity are made public in the manner provided in this Part.\nOPTION III:\n3. Where a planned activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party may request the Conference of the Parties to provide advice and assistance for conducting environmental impact assessment, as well as in determining if a planned activity under its jurisdiction may proceed as provided in article 38 paragraph 4, and monitoring, reporting and review of the authorized activities.\n26/61\nArticle 23 Relationship between this Agreement and environmental impact assessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and sectoral bodies\n1. The Conference of the Parties [shall develop [procedures][mechanisms]] for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment.\n2. Parties shall promote the use of environmental impact assessments, [and [global minimum] standards] and guidelines developed under this Part, in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n3. [Global minimum standards and] [g][G]uidelines for the conduct of environmental impact assessments of activities [with impacts] in areas beyond national jurisdiction [by Parties to this Agreement] under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be developed by the Scientific and Technical Body through consultation or collaboration with these instruments, frameworks and bodies, for consideration and adoption by the Conference of the Parties. [These [global minimum standards and] guidelines [shall be set out in an annex to this Agreement and] .] These guidelines shall be updated periodically. Parties shall promote the adoption and implementation of these [global minimum standards and] guidelines in the conduct of environmental impact assessments of activities for areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n[4. Environmental impact assessments for [It is not necessary to conduct an environmental impact assessment of a planned] [proposed] activities activity [with the impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part while global minimum standards and guidelines are being developed by the Scientific and Technical Body.]\n5. No environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required where provided that [the Party with jurisdiction or control over the [planned] [proposed] activity] [the Scientific and Technical Body] [, following consultation with the relevant legal instrument andor framework or relevant global, regional, subregional or sectoral body,] determines that:\nOption 1: (a) The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part;\n(b) The activity has been subject to a recent environmental impact assessment under other environmental impact assessment obligations and agreements;\n(c) The environmental impact assessment already undertaken is substantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts.\nOption 2: (a) The potential impacts of the [planned] [proposed] activity or category of activity have been assessed in accordance with the requirements of other\n27/61\nrelevant legal instruments andor frameworks andor by relevant global, regional, subregional andor sectoral bodies;\n(b) The outcome of the assessment is effectively implemented;\n(c) (i) The assessment already undertaken is for the planned activity is [functionally] [substantively] equivalent [and comparably comprehensive, including with respect to such elements as the assessment of cumulative impacts] to the one required under this Part., and the results of the assessment are taken into account; [or]\n(ii) The regulations or standards of the relevant legal instruments or frameworks or relevant global, regional, subregional or sectoral bodies arising from the assessment, when complied with, prevent or mitigate or manage potential impacts below the threshold for environmental impact assessments under this Part, and have been complied with.\nOption 3: … the2: The activity is being conducted in accordance with rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.\n[65. Where a [planned] [proposed] activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall:\n(a) Submit the impact assessment to the Scientific and Technical Body for its input and recommendations;\n(b) Ensure that approved activities are subject to monitoring, reporting and review in the same manner as provided in this Part;\n(c) Ensure that all reports are made public in the manner provided in this Part.]\n76. A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a relevant global, regional, subregional or sectoral body for a planned activity [with impacts] in areas beyond national jurisdiction, shall publishensure that the environmental impact assessment report is published through the clearing-house mechanism.\n8. [Planned] [Proposed]7. Unless the planned activities that meet the criteria set out in paragraph 5 shall be4 are subject to monitoring, reporting and review in the same manner as provided in this Partunder a relevant legal instrument or framework or relevant global, regional, subregional or sectoral body, Parties shall monitor and review the activities and ensure that the monitoring and review reports are to be made public in the manner provided in this Part. published through the clearing-house mechanism.\n28/61\nArticle 24 Threshold[s] and factors for conducting environmental\nimpact assessments"
    }, {
      "heading" : "1. Option A:",
      "text" : "Option A.1: When a Party [proposes] [plans] any activity that may have an effect on the marine environment, it shall conduct a screening to determine the likely effects on the marine environment:\n(a) If it is determined, on the basis of the screening, that the [planned] [proposed] activity is likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required;\n(b) If it is determined, on the basis of the screening, that the [planned] [proposed] activity is likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part.\n1 bis. Prior to the [planned] [proposed] activity being authorized to proceed under this Part, data, information and analysis that supports the determinations made in paragraph 1 shall be submitted to the Scientific and Technical Body. The Scientific and Technical Body shall review the data, information and analysis submitted to support the determinations made under paragraph 1, subparagraph (a.). Parties shall publish and communicate reports detailing the basis of the determinations made in paragraph 1, [which may be made] through the clearing-house mechanism.\nOption A.2: When Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control:\n(a) Are likely to have more than a minor or transitory effect on the marine environment, they shall, as far as practicable, conduct an initial screening, as referred to in article 30, of the potential effects of such activities on the marine environment in the manner provided in this Part; or\n(b) May cause substantial pollution of or significant and harmful changes to the marine environment, they shall, as far as practicable, [conduct] [ensure that] an environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment and shall submit the results of such assessment in the manner provided in this Part.\nOption B: In accordance with article 206 of the Convention, when Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, [individually or collectively,] as far as practicable, assess the potential effects of such activities on the marine environment.\n2. [Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold[s] and processes set out in this Part, including consideration of the following non-exhaustive factors:[criteria] [factors]] [When determining whether planned activities under their jurisdiction or control meet the threshold in paragraph 1, Parties shall consider the following non-exhaustive factors]:\n(a) The type [of[, and technology] of used for,] [the] activity; [and the manner in which it is to be conducted];\n(b) The duration of the activity;\n29/61\n(c) The location of the activity;\n(d) The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability);\n(e) The potential impacts of the activity, including:\n(i) The the potential cumulative impacts of the activity and\n(ii) The the potential impacts in areas within national jurisdiction, taking into account the presence of any other reasonably foreseeable activity in an area within or beyond national jurisdiction with potential [for] cumulative impacts;\n(f) Other relevant ecological or biological criteria.\nArticle 25 Cumulative impacts and transboundary impacts\nDeleted and merged into other provisions in this Part.\nDeleted.\nArticle 26\nDeleted and merged into revised article 25.\nArticle 27 Areas identified as ecologically or biologically significant\nor vulnerable\nDeleted - paragraph 1 deleted, and paragraph 2 moved as article 41 bis, paragraph 2, subparagraph c.\nDeleted.\nArticle 28"
    }, {
      "heading" : "Moved as article 41 ter.",
      "text" : "Deleted.\nArticle 29\nDeleted and moved as 41 bis, paragraph 2, subparagraph a.\nArticle 30 Process for environmental impact assessments\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following elementssteps:\n30/61\n(a) Screening. Parties shall undertake screening to determine whether an environmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows:[and make its determination publicly available]:\n(i) The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed] activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should the [planned] [proposed] activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the impacts are expected to be minimal or not, an environmental impact assessment shall be required [and be subject to the decision-making procedure under article 38].]\n(ii) (i) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available] [publish/report on that determination] [ through the clearing-house mechanism under this Agreement].;\n[(iii(ii) A Party may register its [views] [concerns] on a decision published in accordance with subparagraph ii(i) with the [Party that made the determination] [and the] [Scientific and Technical Body] [Implementation and Compliance Committee] within [insert number] days of the publication. Upon consideration of the [views] [concerns] registered by a Party, the [Scientific and Technical Body] [Implementation and Compliance Committee] [may] [shall] review the decision [on the basis of the best available science] and, as appropriate, recommend that the responsible Party undertake an environmental impact assessment in accordance with this Part for the [planned] [proposed] activity under its jurisdiction or control.];\n(iii) The Party that made the determination under (i) shall consider the [views][concerns] provided under (ii) and may review its determination;\n[(iv) Upon consideration of the [views] [concerns] registered by a Party under (ii), the Scientific and Technical Body [shall] review the decision [on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities] and, as appropriate, [may make] recommendations to the Party that made the determination;]\n[(v) The Party that made the determination under (i) shall consider any recommendations by the Scientific and Technical Body;]\n(b) Scoping. Parties shall establish procedures, including public consultation procedures, to define the scope of[ensure that] [identify] key environmental [, social, economic and cultural] impacts and other relevant issues, including potential cumulative impacts, [impacts in areas within national jurisdiction] [and] [transboundary impacts], as well as alternatives to be included in the environmental impact assessments that shall be conducted under this Part. The following modalities shall be followed in respect of scoping:\n[(i) The scope shall include the identification of key environmental, social, economic, cultural and other relevant impacts [and issues, including [are identified cumulative]. The scope shall be defined [after considering public comments and transboundary impacts, alternatives for analysis, including a no-action alternative, and the use of] [, including, among other things, identified cumulative impacts, and the alternatives for analysis, where appropriate,] by using] the best available science\n31/61\nand scientific information, as well as and, where available, relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities.];\n(ii) The establishment of prevention, mitigation, management and other response measures to possible adverse effects will be included within the scope of the environmental impact assessment, in accordance with the provisions of paragraph 1, subparagraph d.\n(c) Impact assessment and evaluation.\n(i) Parties shall undertake a process for the assessment and evaluation ofensure that the impacts of [planned] [proposed] activities.\n(ii) Parties shall ensure that the identification and evaluation of impacts [including , including cumulative impacts and impacts in areas within national jurisdiction] in such an assessment is conducted in accordance with this Part,, are assessed and evaluated using the best available science and scientific information, as well asand, where available, relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities, and an examination of alternatives including a no-action alternative.;\n(d) Mitigation, prevention and management of potential adverse effects.\n(i) Parties shall [ensure that] [identify and implement] [analyse] measures to prevent, mitigate and manage [(or offset)] potential adverse effects of the [planned] [proposed] [authorized] activities under their jurisdiction or control [are identified and analysed] to avoid significant adverse impacts, and submit a written record of such measures to the Scientific and Technical Body] [as part of the environmental impact assessment conducted under the provisions of this Part.. Such measures may include the identificationconsideration of alternatives to the [planned] [proposed] activity under their jurisdiction or control].;\n(ii) WhereParties shall ensure that, where appropriate, these measures are incorporated into an environmental management plan or system and alternative options are found, which include locational or technological options, alternatives to the [planned] [proposed] activity and the no-action alternative;\n(e) Public notification and consultation in accordance with article 34;\n(f) Preparation, consideration, review and publication of an environmental impact assessment report in accordance with article 35;.\n[(g) Decision-making in accordance with article 38.]\n[2. JointParties may conduct joint environmental impact assessments may be conducted, in particular for activities under the jurisdiction or control of [small island] developing States.] .\nOption I:\n[3. A Party may designate a third party to [conduct] [assist with the conduct of] an environmental impact assessment required under this Agreement. Such a third party may be drawn from the [pool] [roster] of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the [Party, to be forwarded for review by the Scientific and Technical Body and decision-making by the Conference of the Parties] [Party for review and decision-making].].]\n[4. A [pool] [roster] of experts [may] [shall] be [identified by] [created under] the Scientific and Technical Body. Parties with capacity constraints may [commission] [request advice and assistance from] those experts to conduct and evaluate screenings\n32/61\nand environmental impact assessments for [a planned] [proposed] activities activity under their jurisdiction or control.]\nOption II:\n3. A roster of experts [may] [shall] be [identified by] [created under] the Scientific and Technical Body. Parties with capacity constraints may [commission] [request advice and assistance from] those experts to conduct environmental impact assessments for a planned activity under their jurisdiction or control. The Party that [commissioned] [requested the advice and assistance] shall [ensure that such environmental impact assessments are submitted to the Party for review and decisionmaking] [forward such environmental impact assessments for review by the Scientific and Technical Body and decision-making by the Conference of the Parties].\nArticle 31\nDeleted and merged into article 30 as revised.\nArticle 32\nDeleted and merged into article 30 as revised.\nArticle 33\nDeleted and merged into article 30 as revised.\nArticle 34"
    }, {
      "heading" : "Public notification and consultation",
      "text" : "1. Parties, including through the secretariat, as appropriate, shall [establish procedures to] ensure timely public notification of [planned] [proposed] activities under their jurisdiction or control, including, as appropriate, through the secretariat, planned and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made as to whether to proceed withauthorize the activity.\n2. Option A: Stakeholders in this process include potentially affected States, where those can be identified, [in particular adjacent coastal States,] [indigenous peoplesIndigenous Peoples and local communities with relevant traditional knowledge,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia, [scientific experts,], [and] [affected parties,]] [,] [and] [communities and organizations that have special expertise or jurisdiction,]] [and] [interested Parties] [and those with existing interests in an area].].\nOption B: [… to all relevant stakeholders, including all States, with an emphasis on the States potentially most affected. Such States shall be determined taking into account the nature and potential effects on the marine environment of the planned activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting and conserving and managing natural resources may reasonably be believed to be affected by the activity and States that carry out, in the area of the planned activity, human activities that may reasonably be believed to be affected, including economic activities].\n33/61\n3. Public notification and consultation shall, in accordance with article 48 bis, paragraph 3, be transparent and inclusive, conducted in a timely manner [, [and targeted and proactive[, where practicable,] when involving adjacent small island developing States].\n4. Substantive comments received during the consultation process[, including from adjacent coastal States,] shall be considered and responded to or addressed by Parties. Parties shall give particular regard to comments concerning potential impacts in areas within national jurisdiction. Parties shall make public the comments received and the responses or descriptions of the manner in which they were responded to or addressed.\n[5. The Scientific and Technical Body may conduct further public consultation on reports that it is requested to review under this Agreement.]\n[6. In cases where the [planned] [proposed] activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall:\n(a) Maintain targeted and proactive consultations, including prior notification, with such surrounding States;\n(b) Consider the views and comments of those surrounding States on the [planned] [proposed] activities and provide written responses specifically addressing such views and comments [, and revise the proposed activities accordingly].]\n7. Parties shall [establish procedures to] allow forensure access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. The fact that confidential or proprietary information has been redacted shall be indicated in public documents.\n8. [Additional procedures] [Guidance] may be developed by the Conference of the Parties to facilitate consultation at the international level.\nArticle 35 Environmental impact assessment reports\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following information: a description of the [planned] [proposed] activity, [including its location], [, a description of the results of the scoping exercise,], a baseline assessment of the marine environment likely to be affected, a description of potential impacts, [including potential cumulative impacts, [impacts in areas within national jurisdiction][transboundary impacts]], a description of potential prevention, mitigation and management measures, uncertainties and gaps in knowledge, information on the public consultation process, a description of the consideration of reasonable alternative optionsalternatives to the [planned] [proposed] activity, [and] a description of follow-up actions, including a monitoring and reviewan environmental management plan[,, and a non-technical summary]..\n3. Parties [and the Scientific and Technical Body] shall publish [and communicate] the reports of the results of the assessments [in accordance with [articles 204 to 206 of] the Convention [and this Part]], including through the clearing-house mechanism. [The secretariat shall ensure that all Parties are notified in a timely manner when reports are published in the clearing-house mechanism.]\n34/61\n[4. [3. Draft environmental impact assessment reports [for activities deemed through the screening as likely to have more than minor or transitory impact] prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body.]\n[54. [Before proceeding with a recommendation to the Conference of the Parties under article 38, paragraph 1, the] [The] Scientific and Technical Body may recommend rectifications to the Party. [The Party may require the Scientific and Technical Body, at any time, to make a recommendation to the Conference of the Parties.]]\n5. Parties [and the Scientific and Technical Body] shall publish the reports of the environmental impact assessments, including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published through the clearing-house mechanism.\n6. PublishedFinal environmental impact assessment reports shall be considered and reviewed by the Scientific and Technical Body, on the basis of the practices, procedures and knowledge acknowledged under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n7. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, shall be considered and reviewed periodically by the Scientific and Technical Body, on the basis of the practices, procedures and knowledge acknowledged under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\nArticle 36\nDeleted and merged into article 35 as revised.\nArticle 37\nDeleted and merged into article 35 as revised.\nArticle 38 Decision-making\n1. Option A: A Party under whose jurisdiction or control a [planned] [proposed] activity falls shall be responsible for determining if it may proceed.\nOption B: A Party under whose jurisdiction or control a [planned] [proposed] activity falls shall be responsible for determining if it may proceed when the proposed activity has been determined to likely have equal to or less than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 23, paragraph 65.\n1bis1 bis. The Conference of the Parties shall be responsible for determining whether a [planned] [proposed] activity under the jurisdiction or control of a Party, which has been determined to likely have greater than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements:\n35/61\n(a) The environmental impact assessment report shall be submitted for review to the Scientific and Technical Body for review, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the [planned] [proposed] activity under the jurisdiction or control of a Party should proceed;\n(b) A revised environmental impact assessment report may be submitted to a panel of experts appointed by the Scientific and Technical Body for reconsideration where the Scientific and Technical Body has recommended that the [planned] [proposed] activity under the jurisdiction or control of a Party should not proceed.\n2. When determining whether the [planned] [proposed] activity may proceed, Partiesa Party shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment [which cannot be mitigated].]\n3. [Decision-making documents shall clearly outline any conditions of approval related to mitigation measures and follow-up requirements.] Decision documents shall be made public, including through the clearing-house mechanism.\n4. At the request of a Party, the Conference of the Parties may provide advice and assistance to that Party when determining ifwhether a [planned] [proposed] activity under its jurisdiction or control may proceed.\nArticle 39 Monitoring of impacts of authorized activities\n[In accordance with article 204 of the Convention,] Parties shall, using recognized scientific methods, keep under surveillance the [effects] [impacts] of any activities in areas beyond national jurisdiction which they permit or in which they engage in order to determine whether these activities are likely to [pollute] [have negativeadverse impacts on] the marine environment. In particular, Parties shall monitor the [environmental, social, economic, cultural, human health and other related] impacts [on the marine environment] of an authorized activity under their jurisdiction or control in accordance with the conditions set out in the approval of the activity.\nArticle 40 Reporting on impacts of authorized activities\n1. Parties, whether acting individually or collectively, shall periodically report on the impacts of the authorized activity and the results of the monitoring required under articlesarticle 39.\n2. Reports shall be made public, including through the clearing-house mechanism [, [and be submitted to the Scientific and Technical Body] [and]::]\n[([[(a))] The Scientific and Technical Body may request independent consultants or an expert panel to undertake a further review of the reports submitted to it;][it][the clearing-house mechanism];]\n[([[(b))] Other States, and the bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, in\n36/61\naccordance with their respective mandates, may analyse the reports and highlight cases of non-compliance, any lack of information or other shortcomings, and provide recommendations regarding the environmental assessment and review.]].\n3. Reports [shall also] [may] be submitted toconsidered by the Scientific and Technical Body for the purpose of developing guidelines on the monitoring of impacts of authorized activities, including the identification of best practices.\nArticle 41 Review of authorized activities and their impacts\n1. Parties shall ensure that the [environmental] impacts of the authorized activity monitored pursuant to article 39 are reviewed.\n2. Should the monitoring required under article 39 identify [significant] adverse impacts that were not foreseen in the environmental impact assessment[, in nature or severity, or if any of the conditions or requirements applicable toset out in the approval of the activity are breached,] the Party [with jurisdiction or control over] [which authorized] the activity [or the Scientific and Technical Body] shall review its decision authorizing the activity [and, as appropriate:\n[(a) Notify the Conference of the Parties [,, other Parties and the public, including through the clearing-house mechanism];];]\n[(b) Halt the activity;]\n[(c) Require the proponent to propose and implement measures to mitigate and/or prevent those impacts;]\n[(d) Evaluate and implement measures proposed under subparagraph (c,) [, after which the Scientific and Technical Body shall recommend and decide whether the activity should continue.]]]].\n[3. On the basis of the recommendation of the Scientific and Technical Body, the Conference of the Parties shall decide whether the activity may resume.]\n[4. In the case of disagreements in respect of monitoring, the Parties concerned shall seek resolution by non-adversarial means, including [referring the matter to the Implementation and Compliance Committee to facilitate resolution] [diplomatic means [, without [affecting] recourse to judicial or non-judicial bodies].]]].]\n[5. All relevantRelevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph (a,]),] shall be kept informed through the clearing-house mechanism of [and consulted actively, as appropriate, in] the monitoring, reporting and review processes in respect of an activity approved under this Agreement.].\n6. Parties shall publish, including inthrough the clearing-house mechanism:\n(a) Reports on the review of the monitoring of the environmental impacts of the authorized activity pursuant to article 39;\n(b) Decision-making documents, [including thea record of the reasons for the decision by the Party,], when a Party has reviewed its decision authorizing the activity.\n37/61\nArticle 41 bis Functions of[Standards and guidelines][Guidance][Guidelines] to\nbe developed by the Scientific and Technical Body related to environmental impact assessments\n1. The Scientific and Technical Body [shall] [may] develop [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on:\n[(a) The consideration of the non-exhaustive factors set out in article 24, paragraph 2;]\n[(b) (a) The determination of whether the threshold for the conduct of an environmental impact assessment under article 24 has been reached or exceeded for [planned] [proposed] activities;], including on the basis of the non-exhaustive factors set out in article 24, paragraph 2;\n(c) b)The assessment of potential cumulative impacts in areas beyond national jurisdiction and how those impacts should be taken into account in the process for conducting environmental impact assessments;\n(dc) The assessment of [potential] [possible] impacts in areas within national jurisdiction of [planned] [proposed] activities in areas beyond national jurisdiction and how those impacts should be taken into account in the process for conducting environmental impact assessments;\n(ed) The public notification and consultation process under article 34, including the determination of what constitutes confidential or proprietary information;\n(fe) The required scope and content of environmental impact assessment reports and published information used in the screening process pursuant to article 35, including best practices;\n[(gf) The nature and [severity of the impacts] [extent of new information or changed circumstances] that would [require] [warrant] a supplemental environmental impact assessment;]\n(h) g) The monitoring of and reporting on the impacts of authorized activities as set out in articles 39 and 40, including the identification of best practices; and\n(ih) The conduct of strategic environmental assessments.\n2. The Scientific and Technical Body may also develop [voluntary] [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties, including on:\n(a) An indicative non-exhaustive list of activities that [by default demand] [normally] [require] [or] [do not require] an environmental impact assessment that shall be periodically updated through consultation and collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n[((b) The conduct of environmental impact assessments [by Parties to this Agreement] in areas identified under other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as requiring protection or special attention, through consultation or collaboration with these instruments, frameworks and bodies, in accordance with article 23, paragraph 4 .]1.\n38/61\nArticle 41 ter Strategic environmental assessments\n1. Option A: Parties, individually or in cooperation with other Parties, acting through the Conference of the Parties, [[may] [shall ensure that strategic environmental assessments are carried out for areas beyond national jurisdiction.\nOption B: Parties, individually or in cooperation with other Parties, may undertake a] conduct] [shall consider conducting] strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, [to be conducted] in areas beyond national jurisdiction, which meetto assess the threshold established under article 24. potential effects of that plan or programme, as well as alternatives, on the marine environment.\n2. 2. The Conference of the Parties [may] [shall] conduct a strategic environmental assessment of an area or region to collate and synthesize the best available information about the area or region, assess current and potential future impacts and identify data gaps and research priorities.\n3. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph 1, where available.\n4. The Conference of the Parties shall develop guidance on the conduct of each category of strategic environmental assessment described in this article.\nPART V CAPACITY-BUILDING AND TRANSFER OF\nMARINE TECHNOLOGY\nArticle 42"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Assist Parties, in particular developing States Parties, in implementing the provisions of this Agreement, to achieve its objectives;\n(b) Enable inclusive, equitable and effective cooperation and participation in the activities undertaken under this Agreement;\n(c) Develop the marine scientific and technological capacity, including with respect to research, of Parties, in particular developing States Parties, with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through access to marine technology by, and the transfer of marine technology to, developing States Parties;\n(d) Increase, disseminate and share knowledge on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(e) More specifically, support developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the transfer of marine technology under this Agreement in achieving the objectives in relation to:\n(i) marineMarine genetic resources, including the sharing of benefits, as reflected in Articlearticle 7;\n39/61\n(ii) measuresMeasures such as area-based management tools, including marine protected areas, as reflected in Articlearticle 14;\n(iii) environmental impactEnvironmental assessments, as reflected in Article 21bis. article 21 bis.\nArticle 43 Cooperation in capacity-building and transfer of marine technology\n1. Parties shall cooperate, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, to assist Parties, in particular developing States Parties, in achieving the objectives of this Agreement through capacity-building and the development and transfer of marine technology.\n2. In providing capacity-building and the transfer of marine technology under this Agreement, Parties shall cooperate at all levels and in all forms, including through partnerships with and involving all relevant stakeholders, such as, where appropriate, the private sector, civil society, indigenous peoplesIndigenous Peoples and local communities and holders of traditional knowledge, as well as through strengthening cooperation and coordination between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n3. In giving effect to this Part, Parties shall give full recognition to the special requirements of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middleincome countries, as well as the special circumstances of small island developing States. Parties shall ensure that the provision of capacity-building and the transfer of marine technology is not conditional on onerous reporting requirements.\nArticle 44 Modalities for capacity-building and the transfer of\nmarine technology\n1. Parties [within their capabilities], shall ensure capacity-building for, and shall cooperate to ensure the transfer of marine technology to, developing States Parties, taking into account the special circumstances of small island developing States, that need and request it, in accordance with the provisions of this Agreement.\n2. Parties shall provide, within their capabilities, resources to support such capacity-building and the transfer of marine technology, and to facilitate access to other sources of support, in accordance with their national policies, priorities, plans and programmes.\n3. Capacity-building and the transfer of marine technology should be a countrydriven, transparent, effective, and iterative process that is participatory, cross-cutting and gender-responsive. It shall build upon, as appropriate, and not duplicate existing programmes and be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. Insofar as possible, it shall take into account these activities with a view to maximizing efficiency and results.\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties, taking into account\n40/61\nthe special circumstances of small island developing States, identified through needs assessments on an individual case-by-case, subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through [the capacity-building and transfer of marine technology committee] [a mechanism, which may be established by the Conference of the Parties] and the clearing-house mechanism.\n5. The Conference of the Parties shall provide guidance on modalities and procedures for capacity-building and the transfer of marine technology at the first meeting of the Conference of the Parties unless otherwise determined by the Conference of the Parties.\nArticle 45 Modalities for the transfer of marine technology\n1. Parties [, within their capabilities,] shall cooperate to ensure that transfer of marine technology undertaken under this Agreement takes place on fair and most favourable terms, including on concessional and preferential terms, in accordance with mutually agreed terms and conditions, and the provisions of this Agreement.\n[2. Parties shall promote and encourage economic and legal conditions for the transfer of marine technology to developing States Parties, taking into account the special circumstances of small island developing States, including through the provision of incentives to enterprises and institutions.]\n3. The transfer of marine technology shall be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology.\n4. Marine technology transferred pursuant to this Part shall be appropriate, relevant and, to the extent possible, be reliable, affordable, up to date, environmentally sound, and available in an accessible form for developing States Parties. , taking into account the special circumstances of small island developing States.\nArticle 46 Types of capacity-building and transfer of marine technology\n1. In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology may include, and are not limited to, support for the creation or enhancement of the human, scientific, technological, organizational, institutional and resource capabilities of Parties, such as:\n(a) The sharing of relevant data, information, knowledge and research results;\n(b) Information dissemination and awareness-raising, including with respect to relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities, in line with the free, prior and informed consent of these Indigenous Peoples and local communities, as appropriate;\n(c) The development and strengthening of relevant infrastructure, including equipment and capacity of personnel for its use and maintenance;\n(d) The development and strengthening of institutional capacity and national regulatory frameworks or mechanisms;\n(e) The development and strengthening of human resources and technical expertise through exchanges, research collaboration, technical support, education and training, and the transfer of technology;\n41/61\n(f) The development and sharing of manuals, guidelines and standards;\n(g) The development of technical, scientific and research and development programmes;\n(h) The development and strengthening of capacities and technological tools for effective monitoring, control and surveillance of activities within the scope of this Agreement.\n22. Further details concerning the types of capacity-building and transfer of marine technology identified in this article are elaborated in annex II.\n3. The Conference of the Parties, or a subsidiary body established by ittaking account of the recommendations of the capacity-building and transfer of marine technology committee, shall review, assess and further develop anand provide guidance on the indicative and non-exhaustive list of types of capacity-building and transfer of marine technology, which it shall review, assess and amend elaborated in annex II periodically, as necessary, to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\nArticle 47 Monitoring and review\n1. Capacity-building and the transfer of marine technology undertaken in accordance with the provisions of this Part shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\n(a) Assessing and reviewing the needs and priorities of developing States Parties in terms of capacity-building and the transfer of marine technology, paying particular attention to the special requirements of developing States Parties and to the special circumstances of small island developing States and least developed countries, in accordance with article 44, paragraph 4;\n(b) Reviewing the support required, provided and mobilized, and gaps in meeting the assessed needs of developing States Parties in relation to this Agreement;\n(c) Identifying and mobilizing funds under the financial mechanism to develop and implement capacity-building and the transfer of marine technology, including for the conduct of needs assessments;\n(d) Measuring performance on the basis of agreed indicators and reviewing results-based analyses, including on the output, progress and effectiveness of capacitybuilding and transfer of marine technology under this Agreement, as well as successes and challenges;\n(e) Making recommendations for proposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, taking into account the special circumstances of small island developing States, to strengthen their implementation of the Agreement.\n3. Monitoring and review shall be carried out by the [Conference of the Parties, which shall decide upon the details and modalities of such review and monitoring] [the capacity-building and transfer of marine technology committee under the guidance of the Conference of the Parties]. .\n42/61\n4. In supporting the monitoring and review of capacity-building and the transfer of marine technology, Parties shall submit reports in a format and at such intervals to be determined by the Conference of the Parties[,, on the recommendationsrecommendation of the capacity building and transfer of marine technology committee],, including, where applicable, inputs from regional and subregional committees on capacity-building and the transfer of marine technology, which should be made publicly available. Parties shall ensure that reporting requirements for Parties, in particular developing States Parties, are streamlined and not onerous in any way, including in terms of costs and time requirements. [\nArticle 47bis47 bis Capacity-building and transfer of marine technology committee]\n[\n1. A capacity-building and transfer of marine technology committee is hereby established.\n2. The committee shall consist of members possessing appropriate qualifications who serve in their expert capacity, nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from the least developed countries and small island developing States. The terms of reference and modalities for the operation of the committee, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties at its first meeting.\n3. The Conference of the Parties shall consider the reports and recommendations of the committee on capacity-building and the transfer of marine technology and take appropriate action.].\nPART VI INSTITUTIONAL ARRANGEMENTS\nArticle 48"
    }, {
      "heading" : "Conference of the Parties",
      "text" : "1. A Conference of the Parties is hereby established.\n2. The first meeting of the Conference of the Parties shall be convened by the Secretary-General of the United Nations no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference at its first meeting.\n3. The Conference of the Parties shall by consensus adopt at its first meeting rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish. Until such time as the rules of procedure have been adopted, the rules of procedure of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction shall apply.\n4. Option A: As a general rule, theExcept as otherwise provided in paragraph 3 of this article and article 19 bis of this Agreement, decisions and recommendations of the Conference of the Parties shall be takenadopted by consensus, unless otherwise\n43/61\nprovided for in this Agreement.. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.\nOption B: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, decisionsand recommendations of the Conference of the Parties on questions of substance shall be takenadopted by a twothirds majority of the Parties present and voting, and decisions on questions of procedure shall be takenadopted by a majority of the Parties present and voting.\n5. The Conference of the Parties shall monitor and keep under review the implementation of this Agreement and, for this purpose, shall:\n(a) Adopt decisions and recommendations related to the implementation of this Agreement;\n(b) Review and facilitate the exchange of information among Parties relevant to the implementation of this Agreement;\n(c) Promote, including by establishing appropriate processes, cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(d) Establish such subsidiary bodies as deemed necessary to support the implementation of this Agreement;\n(e) Adopt a budget, at such frequency and for such a financial period as it may determine;\n(f) Undertake other functions identified in this Agreement or as may be required for its implementation.\n[Former paragraph 6 moved to Part III, article 20ante]\n66. The Conference of the Parties may decide to request the International Tribunal for the Law of the Sea to give an advisory opinion on a legal question on the conformity with this Agreement of a proposal before the Conference of the Parties on any matter within its competence. A request for an advisory opinion may not be sought on a matter within the competence of other global, regional, subregional or sectoral bodies, or on a matter that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto. The request shall indicate the scope of the legal question on which the advisory opinion is sought. The Conference of the Parties may request that such opinion be given as a matter of urgency. [Moved from article 55 ter]\n7. The Conference of the Parties shall, within five years of the entry into force of this Agreement and thereafter at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n44/61\nArticle 48 bis Transparency\n1. The Conference of the Parties shall promote transparency in decision-making processes and other activities carried out under this Agreement.\n2. All meetings of the Conference of the Parties and its subsidiary bodies shall be open to all participants and observers registered in accordance with paragraph 4 of this article unless otherwise decided by the Conference of the Parties. The Conference of the Parties shall publish and maintain a public record of its decisions.\n3. The Conference of the Parties shall promote transparency in the implementation of this Agreement, including through the public dissemination of information, and the facilitation of participation of, and consultation with, relevant global, regional, subregional and sectoral bodies, indigenous peoplesIndigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders as appropriate, and in accordance with the provisions of this Agreement.\n4. Representatives of States not party to this Agreement, relevant global, regional, subregional and sectoral bodies, indigenous peoplesIndigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders with an interest in matters pertaining to the Conference of the Parties may request to participate in the meetings of the Conference of the Parties and of its subsidiary bodies, as observers or otherwise, as appropriate. The rules of procedure of the Conference of the Parties shall provide for modalities for such participation and shall not be unduly restrictive in this respect. The rules of procedure shall also provide for such representatives to have timely access to all relevant information.\nArticle 49 Scientific and Technical Body\n1. A Scientific and Technical Body is hereby established.\n2. The Body shall be composed of experts nominated by Parties and elected by the Conference of the Parties with suitable qualifications, taking into account the need for multidisciplinary expertise, including scientific and technical expertise and expertise in relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities, as well as gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties at its first meeting.\n3. The Body may draw on appropriate advice emanating from relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well from as other scientists and experts, as may be required.\n4. Under the authority and guidance of the Conference of the Parties, the Body shall provide scientific and technical advice to the Conference and perform the functions assigned to it under this Agreement and such other functions as may be determined by the Conference.\n45/61\nArticle 50 Secretariat\n1. Option A: A secretariat is hereby established. Until such time as the secretariat commences its functions, the Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat, shall perform the secretariat functions under this Agreement.\nOption B: The secretariat functions for this Agreement shall be performed by the Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat.\n2. The secretariat shall:\n(a) Provide administrative and logistical support to the Conference of the Parties and its subsidiary bodies for the purposes of the implementation of this Agreement;\n(b) Arrange and service the meetings of the Conference of the Parties and of any other bodies as may be established under this Agreement or by the Conference;\n(c) Circulate information relating to the implementation of this Agreement in a timely manner, including making publicly available and transmitting to all Parties as well as to relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, decisions of the Conference of the Parties;\n(d) Facilitate cooperation and coordination, as appropriate, with the secretariats of other relevant international bodies and, in particular, enter into such administrative and contractual arrangements as may be required for that purpose and for the effective discharge of its functions, subject to approval by the Conference of the Parties;\n(e) Prepare reports on the execution of its functions under this Agreement and submit them to the Conference of the Parties;\n(f) Provide assistance with the implementation of this Agreement and perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement.\nArticle 51 Clearing-house mechanism\n1. A clearing-house mechanism is hereby established.\n2. The clearing-house mechanism shall consist primarily of an open-access platform. The specific modalities for the operation of the clearing-house mechanism shall be determined by the Conference of the Parties.\n3. The clearing-house mechanism shall:\n(a) Serve as a centralized platform to enable Parties to access, provide and disseminate information with respect to activities taking place pursuant to the provisions of this Agreement, including information relating to:\n(i) Marine genetic resources of areas beyond national jurisdiction, including the sharing of benefits, and data and scientific information on, as well as, in line with the, free, prior and informed consent, traditional knowledge associated with marine genetic resources of areas beyond national jurisdiction;\n46/61\n(ii) The establishment and implementation of area-based management tools, including marine protected areas;\n(iii) Environmental impact assessments;\n(iv) Requests for capacity-building and the transfer of marine technology and opportunities with respect thereto, including research collaboration and training opportunities, information on sources and availability of technological information and data for the transfer of marine technology, opportunities for facilitated access to marine technology and the availability of funding;\n(b) Facilitate the matching of capacity-building needs with the support available and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and facilitate access to related know-how and expertise;\n(c) Provide links to relevant global, regional, subregional, national and sectoral clearing-house mechanisms and other databases, repositories and gene banks, including those pertaining to relevant traditional knowledge of indigenous peoplesIndigenous Peoples and local communities and promote, where possible, links with publicly available private and non-governmental platforms for the exchange of information;\n(d) Build on global, regional and subregional clearing-house institutions, where applicable, when establishing regional and subregional mechanisms under the global mechanism;\n(e) Foster enhanced transparency, including by facilitating the sharing of baseline data and information relating to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction between Parties and other relevant stakeholders;\n(f) Facilitate international cooperation and collaboration, including scientific and technical cooperation and collaboration;\n(g) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement.\n4. The clearing-house mechanism shall be managed by the secretariat, without prejudice to possible cooperation with other relevant organizations as determined by the Conference of the Parties, [including the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, the International Seabed Authority, the International Maritime Organization and the Food and Agriculture Organization of the United Nations].\n5. In the management of the clearing-house mechanism, full recognition shall be given to the special requirements of developing States Parties, as well as the special circumstances of small island developing States Parties, and their access to the mechanism shall be facilitated to enable those States to utilize it without undue obstacles or administrative burdens. Information shall be included on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as to provide specific programmes for those States.\n6. The confidentiality of information provided under this Agreement and rights thereto shall be respected. Nothing under this Agreement shall be interpreted as requiring the sharing of information that is protected from disclosure under the domestic law of a Party or other applicable law.\n47/61\nPART VII FINANCIAL RESOURCES AND MECHANISM\nArticle 52 Funding\n1. Each Party undertakes to provide, within its capabilities, resources in respect of those activities that are intended to achieve the objectives of this Agreement, in accordance with its national policies, priorities, plans and programmes.\n22. The institutions established under this Agreement shall be funded through assessed contributions of the Parties.\n3. A mechanism for the provision of adequate, accessible and predictable financial resources under this Agreement is hereby established. The mechanism shall assist developing States Parties in implementing this Agreement, including through funding in support of capacity-building and the transfer of marine technology.\n34. The mechanism shall include:\n(a) A voluntary trust fund established by the Conference of the Parties to facilitate the participation of representatives of developing States Parties, in particular least developed countries, landlocked developing States and small island developing States, in the meetings of the bodies under this Agreement;\n(b) A special fund established by the Conference of the Parties that shall be funded through [assessed contributions from Parties [, ] [and/or] [payments made by private entities pursuant to the provisions of this Agreement] and that shall be open to additional contributions from Parties and private entities wishing to provide financial resources to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction to:\n(i) Fund capacity-building projects under this Agreement, including effective projects on the conservation and sustainable use of marine biological diversity and activities and programmes, including training related to the transfer of marine technology;\n(ii) Assist developing States Parties to implement this Agreement;\n(iii) Finance the rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction;\n(iv) Support conservation and sustainable use programmes by holders of traditional knowledge of indigenous peoplesIndigenous Peoples and local communities;\n(v) Support public consultations at the national, subregional and regional levels; and\n(vi) Fund the undertaking of any other activities as agreed by the Conference of the Parties;\n(c) The Global Environment Facility trust fund.\n45. Financial resources mobilized in support of the implementation of this Agreement may include funding provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations,\n48/61\nnon-governmental organizations and natural and juridical persons, and through public-private partnerships.\n56. For the purposes of this Agreement, the mechanism shall be operated under the authority and guidance of, and be accountable to, the Conference of the Parties. The Conference of the Parties shall provide guidance on overall strategies, policies, programme priorities and eligibility for access to and utilization of financial resources. The mechanism shall operate within a democratic and transparent system of governance.\n67. Access to funding under this Agreement shall be open to developing States Parties on the basis of need, taking into account the needs for assistance of Parties with special requirements, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States and coastal African States, archipelagic States and developing middle-income countries, and taking into account the special needscircumstances of small island developing middle-income countriesStates. The funding mechanism established under this Agreement shall be aimed at ensuring efficient access to funding through simplified application and approval procedures and enhanced readiness of support for such developing States Parties.\n78. In the light of capacity constraints, Parties shall encourage international organizations to grant preferential treatment to, and consider the specific needs and special requirements of developing States Parties, includingin particular the least developed countries, landlocked developing States and small island developing States, and taking into account the special circumstances of small island developing States, in the allocation of appropriate funds and technical assistance and the utilization of their specialized services for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n89. The Conference of the Parties shall establish a working group on financial resources to. It shall be composed of members possessing appropriate qualifications and expertise. The terms of reference and modalities for the operation of the working group shall be determined by the Conference of the Parties. The working group shall periodically report and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of the objectives of this Agreement. In addition to the considerations provided in this article, the working group on financial resources shall consider, inter alia:\n(a) The assessment of the needs of the Parties, in particular developing States Parties;\n(b) The availability and timely disbursement of funds;\n(c) The transparency of decision-making and management processes concerning fundraising and allocations;\n(d) The accountability of the recipient developing States Parties with respect to the agreed use of funds.\n10. The Conference of the Parties shall consider the reports and recommendations of the working group on financial resources and take appropriate action.\n9. 11. The Conference of the Parties will, in addition, undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\n49/61\nPART VIII"
    }, {
      "heading" : "IMPLEMENTATION AND COMPLIANCE",
      "text" : "OPTION I:\nArticle 53 Implementation and compliance\n1. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure the implementation of this Agreement.\n2. Each Party shall monitor the implementation of its obligations under this Agreement. 3. The Conference of the Parties may consider and adopt cooperative procedures, reporting requirements and/or institutional mechanisms to promote compliance with the provisions of this Agreement and to address any issues arising therefrom.\nOPTION II:\nArticle 53"
    }, {
      "heading" : "Implementation",
      "text" : "Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure the implementation of this Agreement.\nArticle 53 bis"
    }, {
      "heading" : "Monitoring of implementation",
      "text" : "Each Party shall monitor the implementation of its obligations under this Agreement and shall, at intervals and in a format to be determined by the Conference of the Parties, report to the Conference on measures that it has taken to implement this Agreement.\nArticle 53 ter"
    }, {
      "heading" : "Implementation and Compliance Committee",
      "text" : "1. A committee to facilitate and reviewconsider the implementation of and promote compliance with the provisions of this Agreement is hereby established.\n2. The committee shall be [expert-based and] facilitative in nature and function in a manner that is transparent, non-adversarial and non-punitive. The committee shall pay particular attention to the respective national capabilities and circumstances of Parties.\n32. The members of the committee shall be nominated by Parties and elected by the Conference of the Parties, with due consideration to equitable geographical representation, and shall serve in their individual expert capacity,objectively and in the best interest of this Agreement. The members shall be persons with experience and recognized expertise in the fields related to this Agreement, including legal, socioeconomic, and/or scientific and technical expertise..\n43. The committee shall operate under the modalities and proceduresrules of procedure adopted by the Conference of the Parties at its first meeting, examine both individual and systemic considering issues of implementation and compliance at the\n50/61\nindividual and systemic levels, inter alia, and report annuallyperiodically and make recommendations, as appropriate while cognizant of respective national capabilities and circumstances, to the Conference of the Parties.\n54. In the course of its work, the committee may draw on appropriate advice frominformation from bodies established under this Agreement, as well as relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well as from other scientists and experts, and bodies established under this Agreement, as may be required.\nPART IX SETTLEMENT OF DISPUTES AND ADVISORY"
    }, {
      "heading" : "OPINIONS",
      "text" : "Article 54 ante Prevention of disputes\nParties shall cooperate in order to prevent disputes.\nArticle 54 Obligation to settle disputes by peaceful means\nParties have the obligation to settle their disputes concerning the interpretation or application of this Agreement by negotiation, inquiry, mediation, conciliation, arbitration, judicial settlement, resort to regional agencies or arrangements, or other peaceful means of their own choice.\nArticle 54 ter ante Settlement of disputes by any peaceful means chosen by\nthe Parties\nNothing in this Part impairs the right of any Party to this Agreement to agree at any time to settle a dispute between them concerning the interpretation or application of this Agreement by any peaceful means of their own choice.\nArticle 54 bis"
    }, {
      "heading" : "Prevention of disputes",
      "text" : ""
    }, {
      "heading" : "Moved as article 54 ante",
      "text" : "Parties shall cooperate in order to prevent disputes.\nArticle 54 ter"
    }, {
      "heading" : "Disputes of a technical nature",
      "text" : "Where a dispute concerns a matter of a technical nature, the Parties concerned may refer the dispute to an ad hoc expert panel established by them. The panel shall confer with the Parties concerned and shall endeavour to resolve the dispute expeditiously without recourse to binding procedures for the settlement of disputes under article 55 of this Agreement.\n51/61\nArticle 55 Procedures for the settlement of disputes\nOPTION I:\n1. The provisions relating to the settlement of disputes set out in Part XV of the Convention apply mutatis mutandis to any dispute between Parties to this AgreementDisputes concerning the interpretation or application of this Agreement, shall, at the request of any party to the dispute, be submitted for binding decision in accordance with procedures for the settlement of disputes provided for in Part XV of the Convention whether or not theythe parties to the dispute are also Parties to the Convention.\n2. Any procedure accepted by a Party to this Agreement andthat is also a Party to the Convention pursuant to article 287 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part.\n3. Any declaration made by a Party to this Agreement andthat is also a Party to the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part.\n4. A Party to this Agreement that is not a Party to the Convention, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, shall be free to choose, by means of a written declaration, one or more of the means set out in article 287, paragraph 1, of the Convention, for the settlement of disputes under this Part. Article 287 of the Convention shall apply to such a declaration, as well as to any dispute to which such a Party is a party that is not covered by a declaration in force. For the purposes of conciliation and arbitration in accordance with annexes V, VII and VIII to the Convention, such Party shall be entitled to nominate conciliators, arbitrators and experts to be included in the lists referred to in annex V, article 2, annex VII, article 2, and annex VIII, article 2, for the settlement of disputes under this Part.submitted to the depositary, one or more of the following means for the settlement of disputes concerning the interpretation or application of this Agreement:\n(a) The International Tribunal for the Law of the Sea;\n(b) The International Court of Justice;\n(c) An arbitral tribunal constituted under annex VII to the Convention;\n(d) A special arbitral tribunal under annex VIII to the Convention for one or more of the categories of disputes specified therein.\n5. A Party to this Agreement that is not a Party to the Convention that has not issued a declaration shall be deemed to have accepted the option in paragraph 4(c) of this article. If the parties to a dispute have not accepted the same procedure for the settlement of the dispute, it may be submitted only to arbitration under annex VII to the Convention, unless the parties otherwise agree.\n6. A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under section 1 ofthis Part XV of the Convention, declare in writing that it does not accept any or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of\n52/61\nthe categories of disputes set out in article 298 of the Convention. for the settlement of disputes under this Part. Article 298 of the Convention shall apply to such a declaration.\n67. The provisions of this article shall be without prejudice to the procedures on the settlement of disputes that Parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, subregional or sectoral body concerning the interpretation and application of such instruments and frameworks.\n8. Nothing in this Agreement shall be interpreted as conferring jurisdiction upon a court or tribunal over any dispute that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto of a Party to this Agreement.\nOPTION II:\n1. In the event of a dispute between Parties concerning the interpretation or application of this Agreement, the parties concerned shall, unless they agree otherwise, seek a solution by negotiation.\n2. If the parties concerned cannot reach agreement by negotiation, they may jointly seek the good offices of, or request mediation by, a third party.\n3. When ratifying, accepting, approving or acceding to this Agreement, or at any time thereafter, a Party may declare in writing to the depositary that for a dispute not resolved in accordance with paragraph 1 or paragraph 2 aboveof this article, it accepts one or all of the following means of dispute settlement as compulsory:\n(a) Arbitration, in accordance with the procedure [to be adopted by the Conference of the Parties] [laid down in annex VII to the Convention];\n(b) Submission of the dispute to the International Tribunal for the Law of the Sea; or\n(c) Submission of the dispute to the International Court of Justice.\n[4. If the parties to the dispute have not, in accordance with paragraph 3 aboveof this article, accepted the same or any procedure, the dispute shall be submitted to conciliation [in accordance with the procedure to be adopted by the Conference of the Parties] [pursuant to the procedure set out in section 2 of annex V to the Convention] unless the parties otherwise agree.]\n5. This article shall not apply to any dispute concerning the land territory, sovereignty, sovereign rights or jurisdiction of a Party to this Agreement.\nArticle 55 bis Provisional arrangements\nPending the settlement of a dispute in accordance with this Part, the parties to the dispute shall make every effort to enter into provisional arrangements of a practical nature.\nArticle 55 ter Advisory opinions\n[The Conference of the Parties may decide, by a two-thirds majority of the representatives present and voting, to request the International Tribunal for the Law\n53/61\nof the Sea to give an advisory opinion on any legal question arising within the scope of this Agreement. The text of the decision shall indicate the scope of the legal questions on which the advisory opinion is requested. The Conference of the Parties may request that such opinions be given as a matter of urgency.]\nMoved as article 48(6)\nPART X"
    }, {
      "heading" : "NON-PARTIES TO THIS AGREEMENT",
      "text" : "Article 56"
    }, {
      "heading" : "Non-parties to this Agreement",
      "text" : "Parties shall encourage non-parties to this Agreement to become Parties thereto and to adopt laws and regulations consistent with its provisions.\nPART XI GOOD FAITH AND ABUSE OF RIGHTS\nArticle 57\nGood faith and abuse of rights\nParties shall fulfil in good faith the obligations assumed under this Agreement and exercise the rights recognized therein in a manner that would not constitute an abuse of right.\nPART XII FINAL PROVISIONS\nArticle 58 ante 58"
    }, {
      "heading" : "Right to vote",
      "text" : "1. Each Party to this Agreement shall have one vote, except as provided for in paragraph 2.\n2. A regional economic integration organization Party to this Agreement, on matters within its competence, shall exercise its right to vote with a number of votes equal to the number of its member States that are Parties to this Agreement. Such an organization shall not exercise its right to vote if any of its member States exercises its right to vote, and vice versa.\n54/61\nArticle 58 Signature\nThis Agreement shall be open for signature by all States and regional economic integration organizations from [insert date] and shall remain open for signature at United Nations Headquarters in New York until [insert date].\nArticle 59 Ratification, approval, acceptance and accession\nThis Agreement shall be subject to ratification, approval or acceptance by States and regional economic integration organizations. It shall be open for accession by States and regional economic integration organizations from the day after the date on which the Agreement is closed for signature. Instruments of ratification, approval, acceptance and accession shall be deposited with the Secretary-General of the United Nations.\nArticle 59 bis Division of the competence of regional economic integration\norganizations and their member States in respect of the matters governed by this Agreement\n1. Any regional economic integration organization that becomes a Party to this Agreement without any of its member States being a Party shall be bound by all the obligations under this Agreement. In the case of such organizations, one or more of whose member States is a Party to this Agreement, the organization and its member States shall decide on their respective responsibilities for the performance of their obligations under this Agreement. In such cases, the organization and the member States shall not be entitled to exercise rights under this Agreement concurrently.\n2. In its instrument of ratification, approval, acceptance, or accession or formal confirmation, a regional economic integration organization shall declare the extent of its competence in respect of the matters governed by this Agreement. Any such organization shall also inform the depositary, who shall in turn inform the Parties, of any relevant modification of the extent of its competence.\nArticle 60\nDeleted.\nArticle 61"
    }, {
      "heading" : "Entry into force",
      "text" : "1. This Agreement shall enter into force 30 days after the date of deposit of the [thirtieth] [sixtieth] instrument of ratification, approval, acceptance or accession.\n2. For each State or regional economic integration organization that ratifies, approves or accepts this Agreement or accedes thereto after the deposit of the [thirtieth] [sixtieth] instrument of ratification, approval, acceptance or accession, this Agreement shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval, acceptance or accession.\n55/61\n3. For the purposes of paragraphs 1 and 2 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\nArticle 62 Provisional application\n1. This Agreement may be applied provisionally by a State or regional economic integration organization that consents to its provisional application by so notifying the depositary in writing at the time of signature or deposit of its instrument of ratification, approval, acceptance or accession. Such provisional application shall become effective from the date of receipt of the notification by the Secretary-General of the United Nations.\n2. Provisional application by a State or regional economic integration organization shall terminate upon the entry into force of this Agreement for that State or regional economic integration organization or upon notification by that State or regional economic integration organization to the depositary in writing of its intention to terminate its provisional application.\nArticle 63 Reservations and exceptions\nNo reservations or exceptions may be made to this Agreement.\nArticle 63 bis Declarations and statements\nArticle 63 does not preclude a State or regional economic integration organization, when signing, ratifying, approving, accepting or acceding to this Agreement, from making declarations or statements, however phrased or named, with a view, inter alia, to the harmonization of its laws and regulations with the provisions of this Agreement, provided that such declarations or statements do not purport to exclude or to modify the legal effect of the provisions of this Agreement in their application to that State or regional economic integration organization.\nArticle 64\nDeleted.\nArticle 65"
    }, {
      "heading" : "Amendment",
      "text" : "1. A Party may, by written communication addressed to the secretariat, propose amendments to this Agreement. The secretariat shall circulate such a communication to all Parties. If, within six months from the date of the circulation of the communication, not less than one half of the Parties reply favourably to the request, the proposed amendment shall be considered at the following meeting of the Conference of the Parties.\n56/61\n2. The Conference of the Parties shall make every effort to reach agreement on the adoption of any proposed amendment by way of consensus. If all efforts to reach consensus have been exhausted, the procedures established in the rules of procedure adopted by the Conference of the Parties shall apply.\n3. An amendment adopted in accordance with paragraph 2 of this article shall be communicated by the depositary to all Parties for ratification, approval or acceptance.\n4. Amendments to this Agreement shall enter into force for the Parties ratifying, approving or accepting them on the thirtieth day following the deposit of instruments of ratification, approval or acceptance by two thirds of the number of Parties to this Agreement as at the time of adoption of the amendment. Thereafter, for each Party depositing its instrument of ratification, approval or acceptance of an amendment after the deposit of the required number of such instruments, the amendment shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval or acceptance.\n5. An amendment may provide that a smaller or larger number of ratifications, approvals or acceptances shall be required for its entry into force than required under this article.\n6. For the purposes of paragraphs 4 and 5 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\n7. A State or regional economic integration organization that becomes a Party to this Agreement after the entry into force of amendments in accordance with paragraph 4 of this article shall, failing an expression of a different intention by that State or regional economic integration organization:\n(a) Be considered as a Party to this Agreement as so amended;\n(b) Be considered as a Party to the unamended Agreement in relation to any Party not bound by the amendment.\nArticle 66 Denunciation\n1. A Party may, by written notification addressed to the Secretary-General of the United Nations, denounce this Agreement and may indicate its reasons. Failure to indicate reasons shall not affect the validity of the denunciation. The denunciation shall take effect one year after the date of receipt of the notification, unless the notification specifies a later date.\n2. The denunciation shall not in any way affect the duty of any Party to fulfil any obligation embodied in this Agreement to which it would be subject under international law independently of this Agreement.\nArticle 67\nDeleted.\n57/61\nArticle 68 Annexes\n1. The annexes form an integral part of this Agreement and, unless expressly provided otherwise, a reference to this Agreement or to one of its Parts includes a reference to the annexes relating thereto.\n[2. The annexes may be revised from time to time by Parties. Notwithstanding the provisions of article 65, the following provisions shall apply in relation to amendments to annexes ofto this Agreement:\n(a) Any Party may propose an amendment to any annex to this Agreement for consideration at the next meeting of the Conference of the Parties. The text of the proposed amendment shall be communicated to the secretariat at least 150 days before the meeting. The secretariat shall, upon receiving the text of the proposed amendment, communicate it to the Parties. The secretariat shall consult relevant subsidiary bodies as required and shall communicate any response to all Parties not later than thirty30 days before the meeting;\n(b) Amendments shall be adopted by consensus. If consensus cannot be reached, annexes shall be adopted by a two-thirds majority vote of Parties present and voting;\n(c) (b) Amendments adopted at a meeting shall enter into force 180 days after that meeting for all Parties except those that make a reservation in accordance with paragraph 3 of this article.]\n[3. Notwithstanding article 63, during the period of 180 days provided for byin paragraph 2, subparagraph (c) of paragraph 1b), of this article, any Party may by notification in writing to the depositary make a reservation with respect to the amendment. Such reservation may be withdrawn at any time by written notification to the depositary, and thereupon the amendment to the annex shall enter into force for that Party on the thirtieth day after the date of withdrawal of the reservation.]\nArticle 69 Depositary\nThe Secretary-General of the United Nations shall be the depositary of this Agreement and any amendments or revisions thereto.\nArticle 70 Authentic texts\nThe Arabic, Chinese, English, French, Russian and Spanish texts of this Agreement are equally authentic.\n58/61\nANNEX I\nIndicative criteria for identification of areas\n(a) Uniqueness;\n(b) Rarity;\n(c) Special importance for the life history stages of species;\n(d) Special importance of the species found therein;\n(e) The importance for threatened, endangered or declining species or habitats;\n(f) Vulnerability, including to climate change and ocean acidification;\n(g) Fragility;\n(h) Sensitivity;\n(i) Biological diversity and productivity;\n(j) Representativeness;\n(k) Dependency;\n[(l) Naturalness;]\n(m) Ecological connectivity ;\n(n) Important ecological processes occurring therein;\n(o) Economic and social factors;\n(p) Cultural factors;\n[(q) Cumulative and transboundary impacts;]\n(r) Slow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Sustainability of reproduction;\n(v) Existence of conservation and management measures.\n59/61\n[ANNEX II\nTypes of capacity-building and transfer of marine technology]\n[ Under this Agreement, capacity-building and the transfer of marine technology initiatives may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research, in user-friendly formats, including:\n(i) The sharing of marine scientific and technological knowledge;\n(ii) The exchange of information on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(iii) The sharing of research and development results;\n(b) Information dissemination and awareness-raising, including with regard to:\n(i) Marine scientific research, marine sciences and related marine operations and services;\n(ii) Environmental and biological information collected through research conducted in areas beyond national jurisdiction;\n(iii) Relevant traditional knowledge [, in line with the principle of prior informed consent];\n(iv) Stressors on the ocean that affect marine biological diversity of areas beyond national jurisdiction, including the adverse effects of climate change and ocean acidification;\n(v) Measures such as area-based management tools, including marine protected areas;\n(vi) Environmental impact assessments;\n(c) The development and strengthening of relevant infrastructure, including equipment, such as:\n(i) The development and establishment of necessary infrastructure;\n(ii) The provision of technology, including sampling and methodology equipment (e.g., for water, geological, biological or chemical samples);\n(iii) The acquisition of the equipment necessary to support and further develop research and development capabilities, including in data management, in the context of [the collection of] [access to] and the utilization of marine genetic resources, measures such as area-based management tools, including marine protected areas, and the conduct of environmental impact assessments;\n(d) The development and strengthening of institutional capacity and national regulatory frameworks or mechanisms, including:\n(i) Governance, policy and legal frameworks and mechanisms;\n(ii) Assistance in the development, implementation and enforcement of national legislative, administrative or policy measures, including associated regulatory, scientific and technical requirements at the national, subregional or regional level;\n60/61\n(iii) Technical support for the implementation of the provisions of this Agreement, including for data monitoring and reporting;\n(iv) Capacity to translate data and information into effective and efficient policies, including by facilitating access to and the acquisition of knowledge necessary to inform decision makers in developing States Parties;\n(v) The establishment or strengthening of the institutional capacities of relevant national and regional organizations and institutions;\n(vi) The establishment of national and regional scientific centres, including as data repositories;\n(vii) The development of regional centres of excellence;\n(viii) The development of regional centres for skills development;\n(ix) Increasing cooperative links between regional institutions, for example, North-South and South-South collaboration and collaboration among regional seas organizations and regional fisheries management organizations;\n(e) The development and strengthening of human resources and technical expertise through exchanges, research collaboration, technical support, education and training and the transfer of technology, such as:\n(i) Collaboration and cooperation in marine science, including through data collection, technical exchange, scientific research projects and programmes, and the development of joint scientific research projects in cooperation with institutions in developing States;\n(ii) [Short-term, medium-term and long-term] [Educatione][E]ducation] and training in:\na. The natural and social sciences, both basic and applied, to develop scientific and research capacity;\nb. Technology, and the application of marine science and technology, to develop scientific and research capacities;\nc. Policy and governance;\nd. The relevance and application of traditional knowledge;\n(iii) The exchange of experts, including experts on traditional knowledge;\n(iv) The provision of funding for the development of human resources and technical expertise, including through:\na. The provision of scholarships or other grants for representatives of small island developing States Parties in workshops, programmes or other relevant training programmes or other relevant programmes to develop their specific capacities;\nb. The provision of financial and technical expertise and resources, in particular for small island developing States, concerning environmental impact assessments;\n(v) The establishment of a networking mechanism among trained human resources;\n(f) The development and sharing of manuals, guidelines and standards, including:\n(i) Criteria and reference materials;\n61/61\n(ii) Technology standards and rules;\n(iii) A repository for manuals and relevant information to share knowledge and capacity on how to conduct environmental impact assessments, lessons learned and best practices;\n(g) The development of technical, scientific and research and development programmes, including biotechnological research activities.]."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "1. The views expressed and the textual proposals made during the first week of the fifth session of the conference, either by individual delegations or the result of small group discussions, were considered in the preparation of the refreshed draft text, while taking note that some small groups were still in discussions. Ideas that reflected a general direction in the discussions have been incorporated, although the precise textual formulations proposed by delegations may not always have been utilized. While not every individual idea or proposal is necessarily reflected, the text presented is an attempt at reflecting the general thrust of those ideas and proposals. New language has been proposed, in some cases, in an attempt to offer a possible way forward by bridging existing differences. Certain options have been eliminated or merged.",
    "creator" : "Acrobat PDFMaker 11 for Word"
  }
}

==> anc/index-builder/documents-json/5.pdf.json <==
{
  "name" : "5.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "United Nations A/CONF.232/2023/2\nGeneral Assembly Distr.: General 12 December 2022\nOriginal: English\n22-12993 (E) 310123\n*2212993*\nIntergovernmental conference on an international\nlegally binding instrument under the United Nations\nConvention on the Law of the Sea on the conservation\nand sustainable use of marine biological diversity of\nareas beyond national jurisdiction Resumed fifth session New York, 20 February–3 March 2023\nFurther refreshed draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\n2/52\nPREAMBLE\nThe Parties to this Agreement,\nRecalling the relevant provisions of the United Nations Convention on the Law\nof the Sea, including the obligation to protect and preserve the marine environment,\nStressing the need to respect the balance of rights, obligations and interests set\nout in the Convention,\nRecognizing the need to address, in a coherent and cooperative manner,\nbiodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change, pollution and unsustainable use,\nStressing the need for the comprehensive global regime to better address the\nconservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecognizing the importance of contributing to the realization of a just and\nequitable international economic order which takes into account the interests and needs of mankind as a whole and, in particular, the special interests and needs of developing States,\nRecognizing also that support for developing States Parties through capacity-\nbuilding and the development and transfer of marine technology are essential elements for the attainment of the objectives of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecalling the United Nations Declaration on the Rights of Indigenous Peoples;\nAffirming that nothing in this Agreement shall be construed as diminishing or\nextinguishing the existing rights of Indigenous Peoples or the interests of local communities,\n[Recognizing the obligation to assess the potential effects on the marine\nenvironment of activities that may cause substantial pollution of or significant and harmful changes to the marine environment regardless of whether these activities are conducted in or beyond the areas where sovereign rights are exercised in accordance with the Convention,]\n[Mindful of the obligation to ensure that pollution arising from incidents or\nactivities does not spread beyond the areas where sovereign rights are exercised in accordance with the Convention,]\nDesiring to act as stewards of the ocean in areas beyond national jurisdiction on\nbehalf of present and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity o f ocean ecosystems and preserving the inherent value of biodiversity of areas beyond national jurisdiction,\nRespecting the sovereignty, territorial integrity and political independence of all\nStates,\n[Recalling, with respect to non-parties to the Convention, that Part III,\nSection 4, of the Vienna Convention on the Law of Treaties sets out the rules on treaties and third States,]\nCommitted to achieving sustainable development,\nAspiring to achieve universal participation,\nHave agreed as follows:\n3/52\nPART I GENERAL PROVISIONS\nArticle 1"
    }, {
      "heading" : "Use of terms",
      "text" : "For the purposes of this Agreement:\n1. “Access ex situ”, in relation to marine genetic resources of areas beyond national jurisdiction, means access to samples and access to associated data and information [, as defined in article 1, paragraph 2].\n[2. “Associated data and information”, in relation to marine genetic resources of areas beyond national jurisdiction, means relevant data and information in any format, including such data and information that could be considered as digital sequence information on genetic resources under the Convention on Biological Diversity.]\n3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement.\n4. “Areas beyond national jurisdiction” means the high seas and the Area.\n5. “Biotechnology” means any technological application that uses biological systems, living organisms, or derivatives thereof, to make or modify products or processes for specific use.\n6. “Collection in situ”, in relation to marine genetic resources, means the collection or sampling of marine genetic resources in areas beyond national jurisdiction.\n7. “Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n8. “Cumulative impacts” means [the combined] [incremental] [combined and incremental] impacts resulting from different activities, including known past and present and reasonably foreseeable activities, or from the repetition of similar activities over time, and the consequences of climate change, ocean acidification and related impacts.\n9. “Derivative” means a naturally occurring biochemical compound resulting from the genetic expression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity.\n10. “Environmental impact assessment” means a process to identify and evaluate the potential impacts of an activity to inform decision-making.\n11. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin containing functional units of heredity of actual or potential value.\n12. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation objectives and may allow, where appropriate, sustainable use provided it is consistent with the conservation objectives.\n[13. “Marine technology” includes information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment for in situ and laboratory\n4/52\nobservations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to the conservation and sustainable use of marine biodiversity.]\n14. “Party” means a State or regional economic integration organization that has consented to be bound by this Agreement and for which this Agreement is in force.\n15. “Regional economic integration organization” means an organization constituted by sovereign States of a given region to which its member States have transferred competence in respect of matters governed by this Agreement and which has been duly authorized, in accordance with its internal procedures, to sign, ratify, accept, approve or accede to this Agreement.\n[16. “Sustainable use” means the use of components of biological diversity in a way and at a rate that does not lead to a long-term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.]\n17. “Utilization of marine genetic resources” means to conduct research and development on marine genetic resources or associated data and information, including through the application of biotechnology, as defined in article 1, paragraph 5, and commercialization.\nArticle 2"
    }, {
      "heading" : "General objective",
      "text" : "The objective of this Agreement is to ensure the conservation and sustainable\nuse of marine biological diversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\nArticle 3"
    }, {
      "heading" : "Application",
      "text" : "This Agreement applies to areas beyond national jurisdiction.\nArticle 3 bis"
    }, {
      "heading" : "Sovereign immunity",
      "text" : "This Agreement does not apply to any warship, military aircraft or naval\nauxiliary. Except for Part II, this Agreement does not apply to other vessels or aircraft owned or operated by a Party and used, for the time being, only on government non - commercial service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.\n5/52\nArticle 4\nRelationship between this Agreement and the Convention and\nrelevant legal instruments and frameworks and relevant global,\nregional, subregional and sectoral bodies\n1. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention without prejudice to the rights, jurisdiction and duties of States under the Convention, including in respect of the exclusive economic zone and the continental shelf within and beyond 200 nautical miles.\n2. This Agreement shall be interpreted and applied in a manner that does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\n[3. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.]\nArticle 4 bis"
    }, {
      "heading" : "Without prejudice",
      "text" : "This Agreement, including any decision or recommendation of the Conference\nof the Parties or any of its subsidiary bodies, shall be without prejudice to, and shall not be relied upon as a basis for asserting or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of any disputes relating thereto.\nArticle 5"
    }, {
      "heading" : "General principles and approaches",
      "text" : "In order to achieve the objective of this Agreement, Parties shall be guided by\nthe following:\n(a) The polluter-pays principle;\n[(b) The principle of the common heritage of mankind;]\n(c) Option 1: The principle of equity;\nOption 2: The fair and equitable sharing of benefits;\n[(d) The application of precaution;]\n(e) An ecosystem approach;\n(f) An integrated approach;\n(g) An approach that builds ecosystem resilience to the adverse effects of\nclimate change and ocean acidification and restores ecosystem integrity;\n(h) The use of the best available science and scientific information;\n(i) The use of relevant traditional knowledge of Indigenous Peoples and local\ncommunities, where available;\n(j) The respect, promotion and consideration of their respective obligations\nrelating to the rights of Indigenous Peoples and local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n6/52\n(k) The non-transfer, directly or indirectly, of damage or hazards from one\narea to another and the non-transformation of one type of pollution into another;\n(l) Full recognition of the special circumstances of small island developing\nStates.\nArticle 6"
    }, {
      "heading" : "International cooperation",
      "text" : "1. Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and promoting cooperation among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [and members thereof] in the achievement of the objective of this Agreement.\n2. A Party that is also a party to[, member of, or participant in,] a relevant legal instrument, framework, or global, regional, subregional or sectoral body, shall endeavour to promote the objective of this Agreement when participating in decision - making under that other instrument, framework or body.\n3. Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\nPART II MARINE GENETIC RESOURCES, INCLUDING"
    }, {
      "heading" : "QUESTIONS ON THE SHARING OF BENEFITS",
      "text" : "Article 7"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are:\n(a) The fair and equitable sharing of benefits arising from marine genetic\nresources of areas beyond national jurisdiction for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(b) The building and development of the capacity of Parties, particularly\ndeveloping States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, to carry out activities with respect to marine genetic resources of areas beyond national jurisdiction;\n(c) The generation of knowledge, scientific understanding and technological\ninnovation[, including through the development and conduct of marine scientific research] as fundamental contributions to the implementation of this Agreement;\n(d) The development and transfer of marine technology in accordance with\nthis Agreement.\n7/52\nArticle 8"
    }, {
      "heading" : "Application",
      "text" : "1. The provisions of this Agreement shall apply to activities with respect to marine genetic resources of areas beyond national jurisdiction after the entry into force of this Agreement and to benefits arising from such activities.\n2. The provisions of this Part shall not apply to the use of fish and other biological resources as a commodity and fishing and fishing activities regulated under relevant international law.\nArticle 9\nActivities with respect to marine genetic resources of areas beyond\nnational jurisdiction\n1. Activities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by all Parties, irrespective of their geographical location, and natural or juridical persons under the jurisdiction and control o f the Parties, in accordance with this Agreement.\n2. Parties shall promote cooperation in activities with respect to marine genetic resources of areas beyond national jurisdiction.\n3. [Access in situ to] [Collection in situ of] marine genetic resources of areas beyond national jurisdiction shall be [carried out] [conducted] with due regard for the rights and legitimate interests of coastal States in areas within their national jurisdiction and also with due regard for the interests of other States in area s beyond national jurisdiction, in accordance with the Convention. To this end, Parties shall endeavour to cooperate, as appropriate, including through specific modalities for the operation of the clearing-house mechanism established under article 51, with a view to implementing this Agreement.\n4. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction. No such claim or exercise of sovereignty or sovereign rights shall be recognized.\n[5. The utilization of marine genetic resources of areas beyond national jurisdiction shall be in the interests of all States and for the benefit of mankind as a whole, particularly for the benefit of advancing the scientific knowledge of humanity and promoting the conservation and sustainable use of marine biological diversity, taking into consideration the interests and needs of developing States.]\n6. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.\nArticle 10\nNotification on activities with respect to marine genetic resources\nof areas beyond national jurisdiction\n1. Parties shall take the necessary legislative, administrative or policy measures to ensure that collection in situ of marine genetic resources of areas beyond national jurisdiction shall be subject to notification to the clearing-house mechanism in accordance with this Part.\n8/52\n2. The following information shall be notified to the clearing-house mechanism six months or as early as possible prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The nature and objectives of the project under which the collection is\ncarried out, including, as appropriate, any programme(s) of which it forms part;\n(b) The subject matter of the research or, if known, marine genetic resources\nto be targeted or collected, and the purposes for which such resources will be collected;\n(c) The geographical areas in which the collection is to be undertaken;\n(d) A summary of the method and means to be used for collection, including\nthe name, tonnage, type and class of vessels, scientific equipment and/or study methods employed, and any contribution to major programmes;\n(e) The expected date of first appearance and final departure of the research\nvessels, or deployment of the equipment and its removal, as appropriate.\n(f) The name(s) of the sponsoring institution(s) and the person in charge of\nthe project;\n(g) Opportunities for scientists of all States, in particular for scientists from\ndeveloping States, to be involved in or associated with the project;\n(h) The extent to which it is considered that States that may need and request\ntechnical assistance, in particular developing States, should be able to participate or to be represented in the project.\n3. Where there is a material change to the information provided to the clearing - house mechanism prior to the planned collection, updated information shall be notified to the clearing-house mechanism within a reasonable period of time and no later than the start of collection in situ.\n4. Parties shall ensure that the following information is notified to the clearinghouse mechanism as soon as it becomes available, but no later than one year from the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The repository or database where associated data and information, where\navailable, are or will be deposited;\n(b) Where the original samples, if available, [with their associated unique\nidentifiers,] are or will be held;\n(c) A report detailing the geographical area from which marine genetic\nresources were collected, including information on the latitude, longitude and depth of collection, and, to the extent available, the findings from the activity undertaken.\n5. Parties shall ensure that databases and repositories under their jurisdiction are required to periodically notify the notification system within the clearing-house mechanism regarding access ex situ during that period of time.\n6. Where marine genetic resources of areas beyond national jurisdiction are subject to utilization by natural or juridical persons under their jurisdiction and control, the following information shall be notified to the clearing-house mechanism no later than three years from the start of the relevant utilization or as soon as such information becomes available:\n(a) Where the results of the utilization can be found, including associated data\nand information;\n9/52\n(b) Where available, details of the post-collection notification to the clearing-\nhouse mechanism related to the marine genetic resources that were the subject of utilization;\n(c) Where the original sample that is the subject of utilization, if available, is\nheld;\n(d) The modalities envisaged for access ex situ;\n7. In case of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction, Parties shall notify the clearing-house mechanism of information received from natural or juridical persons under their jurisdiction and control on such commercialization.\nArticle 10 bis\nTraditional knowledge of Indigenous Peoples and local\ncommunities associated with marine genetic resources in areas\nbeyond national jurisdiction\nParties shall take legislative, administrative or policy measures, where relevant\nand as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources in areas beyond national jurisdiction that is held by Indigenous Peoples and local communities shall only be accessed with the free, prior and informed consent or approval and involvement of these Indigenous Peoples and local communities. Access to such traditional knowledge may be facilitated by the clearing-house mechanism. Access to and use of such traditional knowledge shall be on mutually agreed terms.\nArticle 11\nFair and equitable sharing of benefits\n1. The benefits arising from activities with respect to marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner in accordance with this Part and contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n2. [Non-monetary] [b][B]enefits shall be shared [and may be] in the form of:\n(a) Access ex situ;\n(b) Information contained in the notifications provided in accordance with\narticle 10;\n(c) Transfer of technology in line with relevant modalities provided under\nPart V of this Agreement;\n(d) Capacity-building, including by financing research programmes, and\npartnership opportunities for scientists and researchers in research projects, as well as dedicated initiatives, in particular for developing States, taking into account the special circumstances of small island developing States;\n(e) Open access to findable, accessible, interoperable and reusable (FAIR)\nscientific data in accordance with international practice in those fields;\n(f) Scientific cooperation, in particular with scientists from and scientific\ninstitutions in developing States;\n10/52\n[(g) Other forms of benefits as determined by the Conference of the Parties on\nthe basis of recommendations by the access and benefit-sharing mechanism established under article 11 bis.]\n3. Parties shall take the necessary legislative, administrative or policy measures to ensure that available samples, as well as associated data and information, subject to utilization by natural or juridical persons under their jurisdiction and control are deposited in publicly accessible databases or repositories, maintained either nationally or internationally, as soon as they become available and no later than three years from the start of the relevant utilization, taking into account current international practice in these fields.\n4. Access to the original samples and associated data and information in the databases and repositories under a Party’s jurisdiction may be subject to reasonable conditions as follows:\n(a) The need to preserve the physical integrity of original samples;\n(b) The reasonable costs associated with maintaining the relevant database,\nbiorepository or gene bank in which the sample, data or information is held;\n(c) The reasonable costs associated with providing access to the sample, data\nor information.\n[5. Monetary benefits shall be shared through the financial mechanism established under article 52, with the modalities determined by the Conference of the Parties such as:\n(a) Milestone payments;\n(b) Royalties;\n(c) Other forms as are determined by the Conference of the Parties on the basis\nof recommendations by the access and benefit-sharing mechanism.]\n[6. The Conference of the Parties shall determine the rate of payments related to monetary benefits on the basis of the recommendations of the access and benefitsharing mechanism. The initial rate of payment shall be 2 per cent of the value of sales of the product the commercialization of which is based on the utilization of marine genetic resources of areas beyond national jurisdiction. The rate shall increase by 1 per cent for each subsequent year until the twelfth year and shall remain at 8 per cent thereafter, except as otherwise determined by the Conference of the Parties.]\n[7. The payments shall be made through the financial mechanism established under article 52, which shall distribute them to Parties to this Agreement, on the basis of equitable sharing criteria, taking into account the interests and needs of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, in accordance with mechanisms established by the access and benefit -sharing mechanism.]\n8. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from activitie s with respect to marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction and control are shared in accordance with this Agreement.\n11/52\nArticle 11 bis"
    }, {
      "heading" : "Access and benefit-sharing mechanism",
      "text" : "1. An access and benefit-sharing mechanism is hereby established.\n2. The access and benefit-sharing mechanism shall be composed of members possessing appropriate qualifications who are nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the mechanism from developing States, including the least developed countries and small island developing States. The terms of reference and modalities for the operation of the mechanism shall be determined by the Conference of the Parties .\n3. The mechanism may make recommendations to the Conference of the Parties on matters relating to this Part, including:\n(a) Rules, guidelines or a code of conduct for the collection in situ of marine\ngenetic resources, access ex situ and the utilization of such resources in accordance with this Part;\n(b) Measures to implement decisions taken in accordance with this Part;\n[(c) Rates or mechanisms for the sharing of monetary benefits in accordance\nwith article 11;]\n(d) Matters relating to this Part in relation to the clearing-house mechanism;\n(e) Matters relating to this Part in relation to the financial mechanism\nestablished under article 52;\n(f) Any other matters relating to this Part that the Conference of the Parties\nmay request the access and benefit-sharing mechanism to address.\n4. Each Party shall make available to the access and benefit-sharing mechanism, through the clearing-house mechanism, the information required under this Agreement, which shall include:\n(a) Legislative, administrative and policy measures on access and benefit -\nsharing;\n(b) Contact details and other relevant information on national focal points;\n(c) Other information required pursuant to the decisions taken by the\nConference of the Parties.\n[Article 12"
    }, {
      "heading" : "Intellectual property rights",
      "text" : "Parties shall implement this Agreement and relevant agreements concluded\nunder the auspices of the World Intellectual Property Organization and the World Trade Organization in a mutually supportive and consistent manner.]\nArticle 13"
    }, {
      "heading" : "Transparency and traceability",
      "text" : "1. The Scientific and Technical Body established under article 49 shall, on instruction from the Conference of the Parties, collect information on current international best practices relating to activities with respect to marine genetic resources of areas beyond national jurisdiction. On the basis of its work, the Conference\n12/52\nof the Parties may recognize these as guidelines or best practices for activities with respect to marine genetic resources of areas beyond national jurisdiction.\n2. Transparency regarding the sharing of benefits arising from activities with respect to marine genetic resources of areas beyond national jurisdiction and traceability shall be achieved through notification to the clearing-house mechanism.\n3. Parties shall [annually] [biennially] [periodically] submit reports to the access and benefit-sharing mechanism on their implementation of the provisions in this Part. The access and benefit-sharing mechanism shall review such reports and make recommendations to the Conference of the Parties. The Conference of the Parties may adopt the recommendations of the access and benefit-sharing mechanism to facilitate the implementation of this Part.\n[4. The Conference of the Parties shall assess and review, at regular interva ls, the issue of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction. If tangible and substantial monetary benefits arise therefrom, the Conference of the Parties will explore alternatives to identify the most appropriate processes for relevant financial contributions.]\n[5. The Conference of the Parties shall determine appropriate guidelines for the implementation of this article, which shall take into account the national capabilities and circumstances of Parties.]\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS\nArticle 14"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Conserve and sustainably use areas requiring protection, including through\nthe establishment of a comprehensive system of area-based management tools, with ecologically representative and well-connected networks of marine protected areas;\n(b) Strengthen cooperation and coordination in the use of area-based\nmanagement tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(c) Protect, preserve, restore and maintain biodiversity and ecosystems,\nincluding with a view to enhancing their productivity and health, and strengthen resilience to stressors, including those related to climate change, ocean acidification and marine pollution;\n(d) Support food security and other socioeconomic objectives, including the\nprotection of cultural values;\n[(e) Support developing States Parties, in particular the least developed\ncountries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the transfer of marine technology in developing, implementing, monitoring, managing and enforcing area-based management tools, including marine protected areas.]\n13/52\nArticle 15\nDeleted.\nArticle 16\nDeleted.\nArticle 17"
    }, {
      "heading" : "Proposals",
      "text" : "1. Proposals regarding the establishment of area-based management tools, including marine protected areas, under this Part shall be submitted by Parties, individually or collectively, to the secretariat.\n2. Parties shall collaborate and consult, as appropriate, with relevant stakeholders, [including States and global, regional, subregional and sectoral bodies, as well as civil society, the scientific community, Indigenous Peoples and local communities, for the development of proposals, as set out in this Part].\n3. Proposals shall be formulated on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, taking into account [the application of precaution and] an ecosystem approach [and not using a lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm].\n4. Proposals with regard to identified areas shall include the following key elements:\n(a) A geographic or spatial description of the area that is the subject of the\nproposal by reference to one or more of the indicative criteria specified in annex I;\n(b) Information on any of the criteria specified in annex I, as well as any\ncriteria that may be further developed and revised in accordance with paragraph 5 of this article, applied in identifying the area;\n(c) Human activities in the area, including uses by Indigenous Peoples and\nlocal communities, and their possible impact, if any;\n(d) A description of the state of the marine environment and biodiversity in\nthe identified area;\n(e) A description of the conservation and, where appropriate, sustainable use\nobjectives that are to be applied to the area;\n(f) A draft management plan encompassing the proposed measures, and\noutlining proposed monitoring, research and review activities to achieve the specified objectives;\n(g) The duration of the proposed area and measures, if any;\n(h) Information on any consultations undertaken with States, including\nadjacent coastal States and/or relevant global, regional, subregional and sectoral bodies, if any;\n(i) Information on area-based management tools, including marine protected\nareas implemented under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n14/52\n(j) Relevant scientific input and, where available, traditional knowledge of\nIndigenous Peoples and local communities.\n5. Indicative criteria for [the identification of such areas] [proposals] under [paragraph 4 (a) of this article] [this Part] shall include, as relevant, those specified in annex I and may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties.\n6. Further requirements regarding the contents of proposals and guidance on proposals specified in paragraph 4 (b) of this article shall be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties.\nArticle 17 bis\nPublicity and preliminary review of proposals\nUpon receipt of a proposal in writing, the secretariat shall make the proposal\npublicly available and transmit it to the Scientific and Technical Body for a preliminary review. The preliminary review by the Scientific and Technical Body shall take into account the indicative criteria described in this Part and in annex I. The outcome of that review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall notify the Parties and make that retransmitted proposal publicly available and facilitate consultations on the proposals, as described in article 18.\nArticle 18"
    }, {
      "heading" : "Consultations on and assessment of proposals",
      "text" : "1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders, including States and global, regional, subregional and sectoral bodies, as well as civil society, the scientific community, Indigenous Peoples and local communities.\n2. The secretariat shall facilitate consultations and gather inputs as follows:\n(a) States, in particular adjacent coastal States, shall be notified and invited to\nsubmit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant scientific inputs;\n(iii) Information regarding any existing measures or activities in adjacent or related areas within national jurisdiction and beyond national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas within national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global,\nregional, subregional and sectoral bodies shall be notified and invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant scientific inputs;\n15/52\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the measures and other elements for a management plan identified in the proposal that fall within the competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous Peoples and local communities with relevant traditional\nknowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any other relevant scientific inputs;\n(iii) Any relevant traditional knowledge of Indigenous Peoples and local communities;\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat [with the consent of the contributor].\n4. In cases where the proposed measure affects areas that are entirely surrounded by the exclusive economic zones of States, proponents shall: (a) undertake targeted and proactive consultations, including prior notification, with such States; and (b) consider the views and comments of such States on the proposed measure and provide written responses specifically addressing such views and comments and, where appropriate, revise the proposed measure accordingly.\n5. The proponent shall consider the contributions received during the consultation period[, as well as the views of and information from the Scientific and Technical Body] and, as appropriate, revise the proposal accordingly or respond to substantive contributions not reflected in the proposal.\n6. The consultation period shall be time-bound [, and the Scientific and Technical Body shall notify the duration in consultation with the proponent(s), and allow for a reasonable amount of time for all stakeholders to provide input].\n7. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal and make recommendations to the Conference of the Parties.\n8. The modalities for the consultation and assessment process shall be further elaborated by the Scientific and Technical Body, as necessary, at its first meeting, for consideration and adoption by the Conference of the Parties, taking into account the special circumstances of small island developing States Parties.\nArticle 19"
    }, {
      "heading" : "Decision-making",
      "text" : "1. The Conference of the Parties, on the basis of the final proposal and the draft management plan, taking into account the contributions and scientific inputs received during the consultation process established under this Part, and the scientific advice and recommendations of the Scientific and Technical Body:\n16/52\n(a) Shall take decisions on the establishment of area-based management tools,\nincluding marine protected areas, and related measures;\n[(b) May take decisions on measures [complementary to] [compatible with]\nthose adopted under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies;]\n(c) May, where proposed measures are within the competences of other\nglobal, regional, subregional or sectoral bodies, make recommendations to Parties to this Agreement and to global, regional, subregional and sectoral bodies to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\n2. The Conference of the Parties may recognize, in accordance with the objectives, criteria and decision-making process laid down in this Part, area-based management tools, including marine protected areas, established under relevant global, regional, subregional and sectoral bodies, at the request of that body or of a Party authorized to act on its behalf, or Parties authorized to act on its behalf. The following article s apply to area-based management tools, including marine protected areas, recognized under this paragraph, as if they were established under this Part.\n3. The Conference of the Parties shall elaborate the procedures, which shall include the provision of adequate information, transparency, notification, consultation with relevant stakeholders and review by the Scientific and Technical Body, and the manner in which the provisions of this Part shall apply for recognition of area-based management tools, including marine protected areas.\n4. In taking decisions under this article, the Conference of the Parties shall respect the competences of[, and not undermine,] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n5. The Conference of the Parties shall make arrangements for regular consultations to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination [with regard to] [among] related measures adopted under such instruments and frameworks and by such bodies.\n6. Decisions and recommendations adopted by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in respect of areas within national jurisdiction and shall be made with due regard for the rights and duties of all States, in accordance with the Convention. In cases where measures proposed under this Part would affect or could reasonably be expected to affect the superjacent water above the seabed and subsoil of submarine areas over which a coastal State exercises sovereign rights in accordance with the Convention, such measures shall have due regard to the sovereign rights of such coasta l States. Consultations shall be undertaken to that end, in accordance with the provisions of this Part.\n7. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls, either wholly or in part, within the national jurisdiction of a coastal State, the part within national jurisdiction shall immediately cease to be in force. The part remaining in areas beyond national jurisdiction shall remain in force until the Conference of the Parties, at its following meeting, reviews and decides whether to amend or revoke the area-based management tool, including a marine protected area, as necessary.\n8. An area-based management tool, including a marine protected area, established under this Part shall continue in force when a new regional [agreement] [treaty] body\n17/52\nis established with competence to establish an area-based management tool or a marine protected area that overlaps, geographically, with the area-based management tool or marine protected area established under this Part.\n9. Upon the establishment or amendment of a legal instrument or framework [or relevant global, regional, subregional or sectoral body], measures adopted by the Conference of Parties under this Part that are within the competence of the new instrument, framework or body may be amended or revoked.\nArticle 19 bis"
    }, {
      "heading" : "XXX",
      "text" : "1. As a general rule, the decisions [and recommendations] under this Part shall be taken by consensus.\n2. If no consensus is reached, decisions [and recommendations] under this Part shall be taken by a three-quarter majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two-third majority of the representatives present and voting that every effort to reach agreement by consensus has been exhausted. [Pending agreement in Cross-Cutting]\n3. Decisions adopted under this Part shall enter into force [120][180] days after the meeting of the Conference of the Parties at which they were adopted, and shall be binding on all Parties.\n4. Decisions of the Conference of the Parties adopted under this Part shall be made publicly available by the depositary and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies.\n[Article 20 ante]"
    }, {
      "heading" : "Emergency measures",
      "text" : "The Conference of the Parties shall adopt an area-based management tool,\nincluding a marine protected area, in areas beyond national jurisdiction to be applied on an emergency basis, if necessary, where an activity, or when a natural phenomenon or human-caused disaster has, or is likely to have, a significant adverse impact on marine biological diversity of areas beyond national jurisdiction, to ensure that the adverse impact is not exacerbated.\n(a) Measures under this article shall be considered necessary only if the threat\nor adverse impact of an activity cannot be managed in a timely manner through the application of the other provisions of this Agreement or by a relevant legal instrument or framework or global, regional, subregional or sectoral body.\n(b) Measures taken on an emergency basis shall be based on the best available\nscience and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities. Such measures may be proposed by Parties or recommended by the Scientific and Technical Body, and may be adopted intersessionally. The measures shall be temporary, must be reconsidered for decision at the meeting of the Conference of the Parties following their adoption, and shall expire either upon being replaced by area-based management tools established in accordance with the provisions of this Agreement or at a date to be decided by the Conference of the Parties that shall not be later than two years after their adoption, whichever is earlier.\n18/52\n(c) Procedures for the establishment of emergency measures, including\nconsultation procedures, shall be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties at its first meeting. Such procedures shall be inclusive and transparent.\nArticle 20"
    }, {
      "heading" : "Implementation",
      "text" : "1. Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\n2. Nothing in this Agreement shall prevent a Party from adopting more stringent measures with respect to its nationals and vessels or with regard to activities under its jurisdiction or control in addition to those adopted under th is Part, in accordance with international law and in support of the objectives of the Agreement.\n[3. The implementation of the measures adopted under this Part [should] not impose a disproportionate burden on Parties that are small island developing State s or least developed countries, directly or indirectly.]\n4. Parties shall promote, as appropriate, the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties under this Part.\n5. Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in an area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the decisions and recommendations by the Conference of the Parties on area-based management tools, including marine protected areas, established under this Part.\n[6. A Party that is not a party to or a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the measures established under such instruments, frameworks and bodies, shall not be discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nArticle 21"
    }, {
      "heading" : "Monitoring and review",
      "text" : "1. Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of area-based management tools, including marine protected areas, established under this Part, and related measures. Such reports, as well as the information and the review referred to in paragraphs 2 and 3, respectively, shall be made publicly available by the secretariat.\n2. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to provide information to the Conference of the Parties on the implementation of measures that they have adopted to achieve the objectives of the area-based management tool, including marine protected area, established under this Part.\n19/52\n3. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored and periodically reviewed by the Scientific and Technical Body, taking into account the reports and information referred to in paragraphs 1 and 2, respectively.\n4. The review referred to in paragraph 3 shall assess the effectiveness of area-based management tools, including marine protected areas, established under this Part, including related measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n5. Following the review, the Conference of the Parties shall, as necessary, take decisions or recommendations on the amendment, extension or revocation of area - based management tools, including marine protected areas, and any related measures, adopted by the Conference of the Parties, on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities, taking into account [the application of precaution and] an ecosystem approach [and not using the lack of full scientific certainty as a reason for postponing precautionary measures where there are threats of serious or irreversible harm].\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS\nArticle 21 bis"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Operationalize the provisions of the Convention on environmental impact\nassessment for areas beyond national jurisdiction by establishing processes, thresholds and other requirements for conducting and reporting assessments by Parties;\n(b) Support the consideration of cumulative impacts and impacts in areas\nwithin national jurisdiction;\n(c) Provide for strategic environmental assessments;\n(d) Achieve a coherent environmental impact assessment framework for\nactivities in areas beyond national jurisdiction;\n[(e) Ensure that activities covered by this Part are assessed and managed [to\nprevent significant adverse impacts, or are not permitted to proceed] [for the purpose of protecting and preserving the marine environment];]\n[(f) Build and strengthen the capacity of developing States Parties to prepare,\nconduct and evaluate environmental impact assessments and strategic environmental assessments in support of the objectives of this Agreement.]\nArticle 22\nObligation to conduct environmental impact assessments\n1. Parties shall ensure that the potential effects on the marine environment of planned activities under their jurisdiction or control, [which take place in areas beyond national jurisdiction] [which have an impact in areas beyond national jurisdiction], are assessed as set out in this Part before they are authorized.\n20/52\n[2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].]\nOPTION I:\n3. When Parties determine that a planned activity in marine areas within national jurisdiction is likely to have impacts in areas beyond national jurisdiction, Parties shall publish the reports of the results of any environmental impact assessments prepared under their national legislation, including through the clearing -house mechanism.\n4. A Party may extend the application of this Part to planned activities under its jurisdiction or control, which take place in marine areas within national jurisdiction and are likely to have impacts in areas beyond national jurisdiction. In that case, it shall notify the [Secretary-General/depositary] accordingly, at the time of expressing its consent to be bound by this Agreement or at any time thereafter.\nOPTION II:\n3. Where a planned activity that is to be conducted in marine areas within nationa l jurisdiction is likely to have more than a minor or transitory effect in areas beyond national jurisdiction, the Party with jurisdiction or control over such activity shall ensure that an environmental impact assessment of such activity is conducted in accordance with this Part or an assessment is conducted of such activity under the Party’s national legislation that is substantively equivalent to the assessment required under this Part. The Party shall:\n(a) Notify the Scientific and Technical Body in a timely manner so as to\nprovide an opportunity for such body to provide comments during the public consultation process;\n(b) Ensure that the activity is subject to monitoring, reporting and review in\nthe manner as provided in this Part;\n(c) Ensure that all reports regarding the activity are made public in the manner\nprovided in this Part.\nOPTION III:\n3. Where a planned activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Par t. The Party may request the Conference of the Parties to provide advice and assistance for conducting environmental impact assessment, as well as in determining if a planned activity under its jurisdiction may proceed as provided in article 38 paragraph 4, and monitoring, reporting and review of the authorized activities.\n21/52\nArticle 23\nRelationship between this Agreement and environmental impact\nassessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and\nsectoral bodies\n1. The Conference of the Parties shall develop mechanisms for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment.\n2. Parties shall promote the use of environmental impact assessments, [and [global minimum] standards] and guidelines under this Part, in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n3. [Global minimum standards and] [g][G]uidelines for the conduct of environmental impact assessments of activities [with impacts] in areas beyond national jurisdiction [by Parties to this Agreement] under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be developed by the Scientific and Technical Body through consultation or collaboration with these instruments, frameworks and bodies, for consideration and adoption by the Conference of the Parties. [These global minimum standards shall be set out in an annex to this Agreement.] These guidelines shall be updated periodically. Parties shall promote the adoption and implementation of these [global minimum standards and] guidelines in the conduct of environmental impact assessments of activities for areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members.\n4. It is not necessary to conduct an environmental impact assessment of a planned activity [with impacts] in areas beyond national jurisdiction provided that [the Party with jurisdiction or control over the planned activity] [the Scientific and Technical Body] [, following consultation with the relevant legal instrument or framework or relevant global, regional, subregional or sectoral body,] determines that:\nOption 1: (a) The potential impacts of the planned activity or category of\nactivity have been assessed in accordance with the requirements of other relevant legal instruments or frameworks or by relevant global, regional, subregional or sectoral bodies;\n(b) (i) The assessment already undertaken for the planned activity is [functionally] [substantively] equivalent [and comparably comprehensive, including with respect to such elements as the assessment of cumulative impacts] to the one required under this Part, and the results of the assessment are taken into account; [or]\n(ii) The regulations or standards of the relevant legal instruments or\nframeworks or relevant global, regional, subregional or sectoral bodies arising from the assessment, when complied with, prevent or mitigate or manage potential impacts below the threshold for environmental impact assessments under this Part, and have been complied with.\nOption 2: The activity is being conducted in accordance with rules and\nguidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require\n22/52\nenvironmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.\n[5. Where a planned activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall:\n(a) Submit the impact assessment to the Scientific and Technical Body for its\ninput and recommendations;\n(b) Ensure that approved activities are subject to monitoring, reporting and\nreview in the same manner as provided in this Part;\n(c) Ensure that all reports are made public in the manner provided in this Part.]\n6. A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a relevant global, regional, subregional or sectoral body for a planned activity [with impacts] in areas beyond national jurisdiction, shall ensure that the environmental impact assessment report is published through the clearing-house mechanism.\n7. Unless the planned activities that meet the criteria set out in paragraph 4 are subject to monitoring and review under a relevant legal instrument or framework or relevant global, regional, subregional or sectoral body, Parties shall monitor and review the activities and ensure that the monitoring and review reports are published through the clearing-house mechanism.\nArticle 24\nThreshold[s] and factors for conducting environmental\nimpact assessments"
    }, {
      "heading" : "1. Option A:",
      "text" : "Option A.1: When a Party [proposes] [plans] any activity that may have an effect\non the marine environment, it shall conduct a screening to determine the likely effects on the marine environment:\n(a) If it is determined, on the basis of the screening, that the planned activity\nis likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required;\n(b) If it is determined, on the basis of the screening, that the planned activity\nis likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part.\n1 bis. Prior to the planned activity being authorized to proceed under this Part,\ndata, information and analysis that supports the determinations made in paragraph 1 shall be submitted to the Scientific and Technical Body. The Scientific and Technical Body shall review the data, information and analysis submitted to support the determinations made under paragraph 1, subparagraph (a). Parties shall publish and communicate reports detailing the basis of the determinations made in paragraph 1, [which may be made] through the clearing-house mechanism.\nOption A.2: When Parties have reasonable grounds for believing that planned\nactivities under their jurisdiction or control:\n23/52\n(a) Are likely to have more than a minor or transitory effect on the marine\nenvironment, they shall, as far as practicable, conduct an initial screening, as referred to in article 30, of the potential effects of such activities on the marine environment in the manner provided in this Part; or\n(b) May cause substantial pollution of or significant and harmful changes to\nthe marine environment, they shall, as far as practicable, [conduct] [ensure that] an environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment and shall submit the results of such assessment in the manner provided in this Part.\nOption B: In accordance with article 206 of the Convention, when Parties have\nreasonable grounds for believing that planned activities under their jurisdiction or control in areas beyond national jurisdiction may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, [individually or collectively,] as far as practicable, assess the potential effects of such activities on the marine environment.\n2. [Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold[s] and processes set out in this Part, including consideration of the following non-exhaustive [criteria] [factors]] [When determining whether planned activities under their jurisdiction or control meet the threshold i n paragraph 1, Parties shall consider the following non-exhaustive factors]:\n(a) The type of[, and technology used for,] [the] activity [and the manner in\nwhich it is to be conducted];\n(b) The duration of the activity;\n(c) The location of the activity;\n(d) The characteristics and ecosystem of the location (including areas of\nparticular ecological or biological significance or vulnerability);\n(e) The potential impacts of the activity, including the potential cumulative\nimpacts of the activity and the potential impacts in areas within national jurisdiction, taking into account the presence of any other reasonably foreseeable activity in an area within or beyond national jurisdiction with potential [for] cumulative impacts;\n(f) Other relevant ecological or biological criteria.\nArticle 25\nDeleted.\nArticle 26\nDeleted.\nArticle 27\nDeleted.\nArticle 28\nDeleted.\n24/52\nArticle 29\nDeleted.\nArticle 30\nProcess for environmental impact assessments\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following steps:\n(a) Screening. Parties shall undertake screening to determine whether an\nenvironmental impact assessment is required in respect of a planned activity under its jurisdiction or control in accordance with article 24 [and make its determination publicly available]:\n(i) If a Party determines that an environmental impact assessment is not required for a planned activity under its jurisdiction or control, it shall make information to support that conclusion publicly available through the clearing - house mechanism under this Agreement;\n(ii) A Party may register its [views] [concerns] on a decision published in accordance with subparagraph (i) with the [Party that made the determination] [and the] [Scientific and Technical Body] within [insert number] days of the publication;\n(iii) The Party that made the determination under (i) shall consider the [views][concerns] provided under (ii) and may review its determination;\n[(iv) Upon consideration of the [views] [concerns] registered by a Party under (ii), the Scientific and Technical Body [shall] review the decision [on the basis of the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities] and, as appropriate, [may make] recommendations to the Party that made the determination;]\n[(v) The Party that made the determination under (i) shall consider any recommendations by the Scientific and Technical Body;]\n(b) Scoping. Parties shall [ensure that] [identify] key environmental [, social,\neconomic and cultural] impacts and other relevant issues, including potential cumulative impacts, [impacts in areas within national jurisdiction] [and] [transboundary impacts], as well as alternatives to be included in the environmental impact assessments that shall be conducted under this Part [are identified]. The scope shall be defined [after considering public comments and] by using the best available science and scientific information and, where available, relevant traditional knowledge of Indigenous Peoples and local communities;\n(c) Impact assessment and evaluation. Parties shall ensure that the impacts of\nplanned activities, including cumulative impacts and impacts in areas within national jurisdiction, are assessed and evaluated using the best available science and scientific information, and, where available, relevant traditional knowledge of Indigenous Peoples and local communities;\n(d) Mitigation, prevention and management of potential adverse effects.\n(i) Parties shall [ensure that] [identify] [analyse] measures to prevent, mitigate and manage [(or offset)] potential adverse effects of the p lanned activities under their jurisdiction or control [are identified and analysed] to avoid significant adverse impacts. Such measures may include the consideration of alternatives to the planned activity under their jurisdiction or control ;\n25/52\n(ii) Parties shall ensure that, where appropriate, these measures are incorporated into an environmental management plan;\n(e) Public notification and consultation in accordance with article 34;\n(f) Preparation and publication of an environmental impact assessment report\nin accordance with article 35.\n2. Parties may conduct joint environmental impact assessments, in particular for activities under the jurisdiction or control of [small island] develop ing States.\nOption I:\n[3. A Party may designate a third party to [conduct] [assist with the conduct of] an environmental impact assessment required under this Agreement. Such a third party may be drawn from the [pool] [roster] of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the Party for review and decision-making.]\n[4. A [pool] [roster] of experts [may] [shall] be [identified by] [created under] the Scientific and Technical Body. Parties with capacity constraints may [commission] [request advice and assistance from] those experts to conduct and evaluate screenings and environmental impact assessments for a planned activity under their jurisdiction or control.]\nOption II:\n3. A roster of experts [may] [shall] be [identified by] [created under] the Scientific and Technical Body. Parties with capacity constraints may [commission] [request advice and assistance from] those experts to conduct environmental impact assessments for a planned activity under their jurisdiction or control. The Party that [commissioned] [requested the advice and assistance] shall [ensure that such environmental impact assessments are submitted to the Party for review and decision - making] [forward such environmental impact assessments for review by the Scientific and Technical Body and decision-making by the Conference of the Parties].\nArticle 31\nDeleted.\nArticle 32\nDeleted.\nArticle 33\nDeleted.\nArticle 34"
    }, {
      "heading" : "Public notification and consultation",
      "text" : "1. Parties shall ensure timely public notification of planned activities under their jurisdiction or control, including, as appropriate, through the secretariat, planned and effective, time-bound opportunities for stakeholder participation throughout the\n26/52\nenvironmental impact assessment process, including through the submission of comments, before a decision is made as to whether to authorize the activity.\n2. Option A: Stakeholders in this process include potentially affected States, [in particular adjacent coastal States,] [Indigenous Peoples and local communities with relevant traditional knowledge,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia, scientific experts, [and] [affected parties] [,] [and] [communities and organizations that have special expertise or jurisdiction] [and] [interested Parties].\nOption B: [… to all relevant stakeholders, including all States, with an\nemphasis on the States potentially most affected. Such States shall be determined taking into account the nature and potential effects on the marine environment of the planned activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting and conserving and managing natural resources may reasonably be believed to be affected by the activity and States that carry out, in the area of the planned activity, human activities that may reasonably be believed to be affected, including economic activities].\n3. Public notification and consultation shall, in accordance with article 48 bis, paragraph 3, be transparent and inclusive, conducted in a timely manner [and targeted and proactive[, where practicable,] when involving adjacent small island developing States].\n4. Substantive comments received during the consultation process[, including from adjacent coastal States,] shall be considered and responded to or addressed by Parties. Parties shall give particular regard to comments concerning potential impacts in areas within national jurisdiction. Parties shall make public the comments received and the responses or descriptions of the manner in which they were addressed.\n[5. The Scientific and Technical Body may conduct further public consultation on reports that it is requested to review under this Agreement.]\n[6. In cases where the planned activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall:\n(a) Maintain targeted and proactive consultations, including prior notification,\nwith such surrounding States;\n(b) Consider the views and comments of those surrounding States on the\nplanned activities and provide written responses specifically addressing such vie ws and comments [, and revise the proposed activities accordingly].]\n7. Parties shall ensure access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. The fact that confidential or proprietary information has been redacted shall be indicated in public documents.\n8. [Additional procedures] [Guidance] may be developed by the Conference of the Parties to facilitate consultation at the international level.\nArticle 35\nEnvironmental impact assessment reports\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the\n27/52\nfollowing information: a description of the planned activity, including its location, a description of the results of the scoping exercise, a baseline assessment of the marine environment likely to be affected, a description of potential impacts, [including potential cumulative impacts, [impacts in areas within national jurisdiction][transboundary impacts]], a description of potential prevention, mitigation and management measures, uncertainties and gaps in knowledge, information on the public consultation process, a description of the consideration of reasonable alternatives to the planned activity, a description of follow-up actions, including an environmental management plan, and a non-technical summary.\n[3. Draft environmental impact assessment reports [for activities deemed through the screening as likely to have more than minor or transitory impact] prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body.]\n[4. [Before proceeding with a recommendation to the Conference of the Parties under article 38, paragraph 1, the] [The] Scientific and Technical Body may recommend rectifications to the Party. [The Party may require the Scientific and Technical Body, at any time, to make a recommendation to the Conference of the Parties.]]\n5. Parties [and the Scientific and Technical Body] shall publish the reports of the environmental impact assessments, including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published through the clearing-house mechanism.\n6. Final environmental impact assessment reports shall be considered and reviewed by the Scientific and Technical Body, on the basis of the practices, procedures and knowledge acknowledged under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\n7. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, shall be considered and reviewed periodically by the Scientific and Technical Body, on the basis of the practices, procedures and knowledge acknowledged under this Agreement, for the purpose of developing guidelines, including the identification of best practices.\nArticle 36\nDeleted.\nArticle 37\nDeleted.\nArticle 38"
    }, {
      "heading" : "Decision-making",
      "text" : "1. Option A: A Party under whose jurisdiction or control a planned activity falls shall be responsible for determining if it may proceed.\nOption B: A Party under whose jurisdiction or control a planned activity falls\nshall be responsible for determining if it may proceed when the proposed activity has been determined to likely have equal to or less than a minor or transitory effect on the\n28/52\nmarine environment under article 24, or require an environmental impact assessment under article 23, paragraph 5.\n1 bis. The Conference of the Parties shall be responsible for determining\nwhether a planned activity under the jurisdiction or control of a Party, which has been determined to likely have greater than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements:\n(a) The environmental impact assessment report shall be submitted for review\nto the Scientific and Technical Body, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the planned activity under the jurisdiction or control of a Party should proceed;\n(b) A revised environmental impact assessment report may be submitted to a\npanel of experts appointed by the Scientific and Technical Body for reconsideration where the Scientific and Technical Body has recommended that the planned activity under the jurisdiction or control of a Party should not proceed.\n2. When determining whether the planned activity may proceed, a Party shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the planned activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the planned activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment [which cannot be mitigated].]\n3. [Decision documents shall clearly outline any conditions of approval related to mitigation measures and follow-up requirements.] Decision documents shall be made public, including through the clearing-house mechanism.\n4. At the request of a Party, the Conference of the Parties may provide advice and assistance to that Party when determining whether a planned activity under its jurisdiction or control may proceed.\nArticle 39\nMonitoring of impacts of authorized activities\n[In accordance with article 204 of the Convention,] Parties shall, using\nrecognized scientific methods, keep under surveillance the [effects] [impacts] of any activities in areas beyond national jurisdiction which they permit or in which they engage in order to determine whether these activities are likely to [pollute] [have adverse impacts on] the marine environment. In particular, Parties shall monitor the [environmental, social, economic, cultural, human health and other related] impacts [on the marine environment] of an authorized activity under their jurisdiction or control in accordance with the conditions set out in the approval of the activity.\nArticle 40\nReporting on impacts of authorized activities\n1. Parties, whether acting individually or collectively, shall periodically report on the impacts of the authorized activity and the results of the monitoring required under article 39.\n2. Reports shall be made public, including through the clearing-house mechanism [and:]\n29/52\n[[(a)] The Scientific and Technical Body may request independent consultants\nor an expert panel to undertake a further review of the reports submitted to [it][the clearing-house mechanism];]\n[[(b)] Other States, and the bodies of relevant legal instruments and frameworks\nand relevant global, regional, subregional and sectoral bodies, in accordance with their respective mandates, may analyse the reports and highlight cases of non-compliance, any lack of information or other shortcomings, and provide recommendations regarding the environmental assessment and review].\n3. Reports [shall] [may] be considered by the Scientific and Technical Body for the purpose of developing guidelines on the monitoring of impacts of authorized activities, including the identification of best practices.\nArticle 41\nReview of authorized activities and their impacts\n1. Parties shall ensure that the [environmental] impacts of the authorized activity monitored pursuant to article 39 are reviewed.\n2. Should the monitoring required under article 39 identify significant adverse impacts that were not foreseen in the environmental impact assessment[, in nature or severity, or if any of the conditions set out in the approval of the activity are breached,] the Party [with jurisdiction or control over] [which authorized] the activity [or the Scientific and Technical Body] shall review its decision authorizing the activity [and, as appropriate:\n[(a) Notify the Conference of the Parties, other Parties and the public,\nincluding through the clearing-house mechanism;]\n[(b) Halt the activity;]\n[(c) Require the proponent to propose and implement measures to mitigate\nand/or prevent those impacts;]\n[(d) Evaluate and implement measures proposed under subparagraph (c) [, after\nwhich the Scientific and Technical Body shall recommend whether the activity should continue]].\n[3. On the basis of the recommendation of the Scientific and Technical Body, the Conference of the Parties shall decide whether the activity may resume.]\n[4. In the case of disagreements in respect of monitoring, the Parties concerned shall seek resolution by non-adversarial means, including [referring the matter to the Implementation and Compliance Committee to facilitate resolution] [diplomatic means[, without [affecting] recourse to judicial or non-judicial bodies]].]\n5. Relevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph (a),] shall be kept informed through the clearing-house mechanism of [and consulted actively, as appropriate, in] the monitoring, reporting and review processes in respect of an activity approved under this Agreement.\n6. Parties shall publish, including through the clearing-house mechanism:\n(a) Reports on the review of the monitoring of the environmental impacts of\nthe authorized activity pursuant to article 39;\n(b) Decision-making documents, including a record of the reasons for the\ndecision by the Party, when a Party has reviewed its decision authorizing the activity.\n30/52\nArticle 41 bis\n[Standards and guidelines][Guidance][Guidelines] to be developed\nby the Scientific and Technical Body related to environmental\nimpact assessments\n1. The Scientific and Technical Body [shall] [may] develop [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on:\n(a) The determination of whether the threshold for the conduct of an\nenvironmental impact assessment under article 24 has been reached or exceeded for planned activities, including on the basis of the non-exhaustive factors set out in article 24, paragraph 2;\n(b) The assessment of cumulative impacts in areas beyond national\njurisdiction and how those impacts should be taken into account in the process for conducting environmental impact assessments;\n(c) The assessment of impacts in areas within national jurisdiction of planned\nactivities in areas beyond national jurisdiction and how those impacts should be taken into account in the process for conducting environmental impact assessments;\n(d) The public notification and consultation process under article 34, including\nthe determination of what constitutes confidential or proprietary information;\n(e) The required content of environmental impact assessment reports and\npublished information used in the screening process pursuant to article 35, including best practices;\n[(f) The nature and extent of new information or changed circumstances that\nwould warrant a supplemental environmental impact assessment;]\n(g) The monitoring of and reporting on the impacts of authorized activities as\nset out in articles 39 and 40, including the identification of best practices;\n(h) The conduct of strategic environmental assessments.\n2. The Scientific and Technical Body may also develop [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties, including on:\n(a) An indicative non-exhaustive list of activities that [by default demand]\n[normally] [require] [or] [do not require] an environmental impact assessment that shall be periodically updated through consultation and collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies;\n(b) The conduct of environmental impact assessments [by Parties to this\nAgreement] in areas identified under other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as requiring protection or special attention, through consultation or collaboration with these instruments, frameworks and bodies, in accordance with article 23, paragraph 1 .\nArticle 41 ter"
    }, {
      "heading" : "Strategic environmental assessments",
      "text" : "1. Parties, individually or in cooperation with other Parties, [[may] [shall] conduct] [shall consider conducting] strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, to be conducted\n31/52\nin areas beyond national jurisdiction, to assess the potential effects of that plan or programme, as well as alternatives, on the marine environment.\n2. The Conference of the Parties [may] [shall] conduct a strategic environmental assessment of an area or region to collate and synthesize the best available information about the area or region, assess current and potential future impacts and identify data gaps and research priorities.\n3. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph 1, where available.\n4. The Conference of the Parties shall develop guidance on the conduct of each category of strategic environmental assessment described in this article.\nPART V CAPACITY-BUILDING AND TRANSFER OF\nMARINE TECHNOLOGY\nArticle 42"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\n(a) Assist Parties, in particular developing States Parties, in implementing the\nprovisions of this Agreement, to achieve its objectives;\n(b) Enable inclusive, equitable and effective cooperation and participation in\nthe activities undertaken under this Agreement;\n(c) Develop the marine scientific and technological capacity, including with\nrespect to research, of Parties, in particular developing States Parties, with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through access to marine technology by, and the transfer of marine technology to, developing States Parties;\n(d) Increase, disseminate and share knowledge on the conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction;\n(e) More specifically, support developing States Parties, in particular the least\ndeveloped countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middle-income countries, taking into account the special circumstances of small island developing States, through capacity-building and the transfer of marine technology under this Agreement in achieving the objectives in relation to:\n(i) Marine genetic resources, including the sharing of benefits, as reflected in article 7;\n(ii) Measures such as area-based management tools, including marine protected areas, as reflected in article 14;\n(iii) Environmental assessments, as reflected in article 21 bis.\nArticle 43\nCooperation in capacity-building and transfer of marine technology\n1. Parties shall cooperate, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, to assist\n32/52\nParties, in particular developing States Parties, in achieving the objectives of this Agreement through capacity-building and the development and transfer of marine technology.\n2. In providing capacity-building and the transfer of marine technology under this Agreement, Parties shall cooperate at all levels and in all forms, including through partnerships with and involving all relevant stakeholders, such as, where appropriate, the private sector, civil society, Indigenous Peoples and local communities and holders of traditional knowledge, as well as through strengthening cooperation and coordination between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n3. In giving effect to this Part, Parties shall give full recognition to the special requirements of developing States Parties, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States, archipelagic States and developing middleincome countries, as well as the special circumstances of small island developing States. Parties shall ensure that the provision of capacity-building and the transfer of marine technology is not conditional on onerous reporting requirements.\nArticle 44\nModalities for capacity-building and the transfer of\nmarine technology\n1. Parties [within their capabilities], shall ensure capacity-building for, and shall cooperate to ensure the transfer of marine technology to, developing States Parties , taking into account the special circumstances of small island developing States, that need and request it, in accordance with the provisions of this Agreement.\n2. Parties shall provide, within their capabilities, resources to support such capacity-building and the transfer of marine technology, and to facilitate access to other sources of support, in accordance with their national policies, priorities, plans and programmes.\n3. Capacity-building and the transfer of marine technology should be a country - driven, transparent, effective and iterative process that is participatory, cross -cutting and gender-responsive. It shall build upon, as appropriate, and not duplicate existing programmes and be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. Insofar as possible, it shall take into account these activities with a view to maximizing efficiency and results.\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties, taking into account the special circumstances of small island developing States, identified through needs assessments on an individual case-by-case, subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through the capacity-building and transfer of marine technology committee and the clearing-house mechanism.\nArticle 45\nModalities for the transfer of marine technology\n1. Parties [, within their capabilities,] shall cooperate to ensure that transfer of marine technology undertaken under this Agreement takes place on fair and most\n33/52\nfavourable terms, including on concessional and preferential terms, in accordance with mutually agreed terms and conditions, and the provisions of this Agreement.\n[2. Parties shall promote and encourage economic and legal conditions for the transfer of marine technology to developing States Parties, taking into account the special circumstances of small island developing States, including through the provision of incentives to enterprises and institutions.]\n3. The transfer of marine technology shall be carried out with due regard for all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology.\n4. Marine technology transferred pursuant to this Part shall be appropriate, relevant and, to the extent possible, be reliable, affordable, up to date, environmentally sound and available in an accessible form for developing States Parties, taking into account the special circumstances of small island developing States.\nArticle 46\nTypes of capacity-building and transfer of marine technology\n1. In support of the objectives set out in article 42, the types of capacity -building and transfer of marine technology may include, and are not limited to, support for the creation or enhancement of the human, scientific, technological, organizational, institutional and resource capabilities of Parties, such as:\n(a) The sharing of relevant data, information, knowledge and research results;\n(b) Information dissemination and awareness-raising, including with respect\nto relevant traditional knowledge of Indigenous Peoples and local communities, in line with the free, prior and informed consent of these Indigenous Peoples and local communities, as appropriate;\n(c) The development and strengthening of relevant infrastructure, including\nequipment and capacity of personnel for its use and maintenance;\n(d) The development and strengthening of institutional capacity and national\nregulatory frameworks or mechanisms;\n(e) The development and strengthening of human resources and technical\nexpertise through exchanges, research collaboration, technical support, education and training, and the transfer of technology;\n(f) The development and sharing of manuals, guidelines and standards;\n(g) The development of technical, scientific and research and development\nprogrammes;\n(h) The development and strengthening of capacities and technological tools\nfor effective monitoring, control and surveillance of activities within the scope of this Agreement.\n2. Further details concerning the types of capacity-building and transfer of marine technology identified in this article are elaborated in annex II.\n3. The Conference of the Parties, taking account of the recommendations of the capacity-building and transfer of marine technology committee, shall review, assess and further develop and provide guidance on the indicative and non-exhaustive list of types of capacity-building and transfer of marine technology elaborated in annex II periodically, as necessary, to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\n34/52\nArticle 47"
    }, {
      "heading" : "Monitoring and review",
      "text" : "1. Capacity-building and the transfer of marine technology undertaken in accordance with the provisions of this Part shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\n(a) Assessing and reviewing the needs and priorities of developing States\nParties in terms of capacity-building and the transfer of marine technology, paying particular attention to the special requirements of developing States Parties and to the special circumstances of small island developing States and least developed countries, in accordance with article 44, paragraph 4;\n(b) Reviewing the support required, provided and mobilized, and gaps in\nmeeting the assessed needs of developing States Parties in relation to this Agreement;\n(c) Identifying and mobilizing funds under the financial mechanism to develop and\nimplement capacity-building and the transfer of marine technology, including for the conduct of needs assessments;\n(d) Measuring performance on the basis of agreed indicators and reviewing\nresults-based analyses, including on the output, progress and effectiveness of capacitybuilding and transfer of marine technology under this Agreement, as well as successes and challenges;\n(e) Making recommendations for follow-up activities, including on how\ncapacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, taking into account the special circumstances of small island developing States, to strengthen their implementation of the Agreement.\n3. Monitoring and review shall be carried out by the capacity-building and transfer of marine technology committee under the guidance of the Conference of the Parties.\n4. In supporting the monitoring and review of capacity-building and the transfer of marine technology, Parties shall submit reports in a format and at such intervals to be determined by the Conference of the Parties, on the recommendation of the capacity building and transfer of marine technology committee, including, where applicable, inputs from regional and subregional committees on capacity-building and the transfer of marine technology, which should be made publicly available. Parties shall ensure that reporting requirements for Parties, in particular developing States Parties, are streamlined and not onerous in any way, including in terms of costs and time requirements.\nArticle 47 bis\nCapacity-building and transfer of marine technology committee\n1. A capacity-building and transfer of marine technology committee is hereby established.\n2. The committee shall consist of members possessing appropriate qualifications who serve in their expert capacity, nominated by Parties and elected by the Conference of the Parties, taking into account gender balance and equitable geographic distribution, and providing for representation on the committee from the least developed countries and small island developing States. The terms of reference and modalities for the operation of the committee shall be determined by the Conference of the Parties.\n35/52\n3. The Conference of the Parties shall consider the reports and recommendations of the committee on capacity-building and the transfer of marine technology and take appropriate action.\nPART VI INSTITUTIONAL ARRANGEMENTS\nArticle 48"
    }, {
      "heading" : "Conference of the Parties",
      "text" : "1. A Conference of the Parties is hereby established.\n2. The first meeting of the Conference of the Parties shall be convened by the Secretary-General of the United Nations no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference at its first meeting.\n3. The Conference of the Parties shall by consensus adopt at its first meeting rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish. Until such time as the rules of procedure have been adopted, the rules of procedure of the intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction shall apply.\n4. Except as otherwise provided in paragraph 3 of this article and article 19 bis of this Agreement, decisions and recommendations of the Conference of the Parties shall be adopted by consensus. If all efforts to reach consensus have been exhausted, decisions and recommendations of the Conference of the Parties on questions of substance shall be adopted by a two-thirds majority of the Parties present and voting, and decisions on questions of procedure shall be adopted by a majority of the Parties present and voting.\n5. The Conference of the Parties shall monitor and keep under review the implementation of this Agreement and, for this purpose, shall:\n(a) Adopt decisions and recommendations related to the implementation of\nthis Agreement;\n(b) Review and facilitate the exchange of information among Parties relevant\nto the implementation of this Agreement;\n(c) Promote, including by establishing appropriate processes, cooperation and\ncoordination with and among relevant legal instruments and frameworks and relevan t global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(d) Establish such subsidiary bodies as deemed necessary to support the\nimplementation of this Agreement;\n(e) Adopt a budget, at such frequency and for such a financial period as it may\ndetermine;\n(f) Undertake other functions identified in this Agreement or as may be\nrequired for its implementation.\n36/52\n6. The Conference of the Parties may decide to request the International Tribunal for the Law of the Sea to give an advisory opinion on a legal question on the conformity with this Agreement of a proposal before the Conference of the Parties on any matter within its competence. A request for an advisory opinion may not be sought on a matter within the competence of other global, regional, subregional or sectoral bodies, or on a matter that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto. The request shall indicate the scope of the legal question on which the advisory opinion is sought. The Conference of the Parties may request that such opinion be given as a matter of urgency. [Moved from article 55 ter]\n7. The Conference of the Parties shall, within five years of the entry into force of this Agreement and thereafter at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nArticle 48 bis"
    }, {
      "heading" : "Transparency",
      "text" : "1. The Conference of the Parties shall promote transparency in decision-making processes and other activities carried out under this Agreement.\n2. All meetings of the Conference of the Parties and its subsidiary bodies shall be open to all participants and observers registered in accordance with paragraph 4 of this article unless otherwise decided by the Conference of the Parties. The Conference of the Parties shall publish and maintain a public record of its decisions.\n3. The Conference of the Parties shall promote transparency in the implementation of this Agreement, including through the public dissemination of information, and the facilitation of participation of, and consultation with, relevant global, regional, subregional and sectoral bodies, Indigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders as appropriate, and in accordance with the provisions of this Agreement.\n4. Representatives of States not party to this Agreement, relevant global, regional, subregional and sectoral bodies, Indigenous Peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders with an interest in matters pertaining to the Conference of the Parties may request to participate in the meetings of the Conference of the Parties and of its subsidiary bodies, as observers or otherwise, as appropriate. The rules of procedure of the Conference of the Parties shall provide for modalities for such participation and shall not be unduly restrictive in this respect. The rules of procedure shall also provide for such representatives to have timely access to all relevant information.\nArticle 49"
    }, {
      "heading" : "Scientific and Technical Body",
      "text" : "1. A Scientific and Technical Body is hereby established.\n2. The Body shall be composed of experts nominated by Parties and elected by the Conference of the Parties with suitable qualifications, taking into account the need for multidisciplinary expertise, including scientific and technical expertise and expertise in relevant traditional knowledge of Indigenous Peoples and local\n37/52\ncommunities, as well as gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties at its first meeting.\n3. The Body may draw on appropriate advice emanating from relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well from as other scientists and experts, as may be required.\n4. Under the authority and guidance of the Conference of the Parties, the Body shall provide scientific and technical advice to the Conference and perform the functions assigned to it under this Agreement and such other functions as may be determined by the Conference.\nArticle 50"
    }, {
      "heading" : "Secretariat",
      "text" : "1. Option A: A secretariat is hereby established. Until such time as the secretariat commences its functions, the Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat, shall perform the secretariat functions under this Agreement.\nOption B: The secretariat functions for this Agreement shall be performed by\nthe Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations Secretariat.\n2. The secretariat shall:\n(a) Provide administrative and logistical support to the Conference of the\nParties and its subsidiary bodies for the purposes of the implementation of this Agreement;\n(b) Arrange and service the meetings of the Conference of the Parties and of\nany other bodies as may be established under this Agreement or by the Conference;\n(c) Circulate information relating to the implementation of this Agreement in\na timely manner, including making publicly available and transmitting to all Parties as well as to relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, decisions of the Conference of the Parties;\n(d) Facilitate cooperation and coordination, as appropriate, with the\nsecretariats of other relevant international bodies and, in particular, enter into such administrative and contractual arrangements as may be required for that purpose and for the effective discharge of its functions, subject to approval by the Conference of the Parties;\n(e) Prepare reports on the execution of its functions under this Agreement and\nsubmit them to the Conference of the Parties;\n(f) Provide assistance with the implementation of this Agreement and perform\nsuch other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement.\nArticle 51"
    }, {
      "heading" : "Clearing-house mechanism",
      "text" : "1. A clearing-house mechanism is hereby established.\n38/52\n2. The clearing-house mechanism shall consist primarily of an open-access platform. The specific modalities for the operation of the clearing -house mechanism shall be determined by the Conference of the Parties.\n3. The clearing-house mechanism shall:\n(a) Serve as a centralized platform to enable Parties to access, provide and\ndisseminate information with respect to activities taking place pursuant to the provisions of this Agreement, including information relating to:\n(i) Marine genetic resources of areas beyond national jurisdiction, including the sharing of benefits, and data and scientific information on, as well as in line with, free, prior and informed consent, traditional knowledge associated wit h marine genetic resources of areas beyond national jurisdiction;\n(ii) The establishment and implementation of area-based management tools, including marine protected areas;\n(iii) Environmental impact assessments;\n(iv) Requests for capacity-building and the transfer of marine technology and opportunities with respect thereto, including research collaboration and training opportunities, information on sources and availability of technological information and data for the transfer of marine technology, opportunities for facilitated access to marine technology and the availability of funding;\n(b) Facilitate the matching of capacity-building needs with the support\navailable and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and facilitate access to related know-how and expertise;\n(c) Provide links to relevant global, regional, subregional, national and\nsectoral clearing-house mechanisms and other databases, repositories and gene banks, including those pertaining to relevant traditional knowledge of Indigenous Peoples and local communities and promote, where possible, links with publicly available private and non-governmental platforms for the exchange of information;\n(d) Build on global, regional and subregional clearing-house institutions,\nwhere applicable, when establishing regional and subregional mechanisms under the global mechanism;\n(e) Foster enhanced transparency, including by facilitating the sharing of\nbaseline data and information relating to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction between Parties and other relevant stakeholders;\n(f) Facilitate international cooperation and collaboration, including scientific\nand technical cooperation and collaboration;\n(g) Perform such other functions as may be determined by the Conference of\nthe Parties or assigned to it under this Agreement.\n4. The clearing-house mechanism shall be managed by the secretariat, without prejudice to possible cooperation with other relevant organizations as determined by the Conference of the Parties, [including the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, the International Seabed Authority, the International Maritime Organization and the Food and Agriculture Organization of the United Nations].\n5. In the management of the clearing-house mechanism, full recognition shall be given to the special requirements of developing States Parties, as well as the special\n39/52\ncircumstances of small island developing States Parties, and their access to the mechanism shall be facilitated to enable those States to utilize it without undue obstacles or administrative burdens. Information shall be included on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as to provide specific programmes for those Sta tes.\n6. The confidentiality of information provided under this Agreement and rights thereto shall be respected. Nothing under this Agreement shall be interpreted as requiring the sharing of information that is protected from disclosure under the domestic law of a Party or other applicable law.\nPART VII"
    }, {
      "heading" : "FINANCIAL RESOURCES AND MECHANISM",
      "text" : "Article 52"
    }, {
      "heading" : "Funding",
      "text" : "1. Each Party undertakes to provide, within its capabilities, resources in respect of those activities that are intended to achieve the objectives of this Agreement, in accordance with its national policies, priorities, plans and programmes.\n2. The institutions established under this Agreement shall be funded through assessed contributions of the Parties.\n3. A mechanism for the provision of adequate, accessible and predictable financial resources under this Agreement is hereby established. The mechanism shall assist developing States Parties in implementing this Agreement, including through funding in support of capacity-building and the transfer of marine technology.\n4. The mechanism shall include:\n(a) A voluntary trust fund established by the Conference of the Parties to\nfacilitate the participation of representatives of developing States Parties, in parti cular least developed countries, landlocked developing States and small island developing States, in the meetings of the bodies under this Agreement;\n(b) A special fund established by the Conference of the Parties that shall be\nfunded through [assessed contributions from Parties] [and/or] [payments made by private entities pursuant to the provisions of this Agreement] and that shall be open to additional contributions from Parties and private entities wishing to provide financial resources to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction to:\n(i) Fund capacity-building projects under this Agreement, including effective projects on the conservation and sustainable use of marine biological diversity and activities and programmes, including training related to the transfer of marine technology;\n(ii) Assist developing States Parties to implement this Agreement;\n(iii) Finance the rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction;\n(iv) Support conservation and sustainable use programmes by holders of traditional knowledge of Indigenous Peoples and local communities;\n(v) Support public consultations at the national, subregional and regional levels;\n40/52\n(vi) Fund the undertaking of any other activities as agreed by the Conference of the Parties;\n(c) The Global Environment Facility trust fund.\n5. Financial resources mobilized in support of the implementation of this Agreement may include funding provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non-governmental organizations and natural and juridical persons, and through public-private partnerships.\n6. For the purposes of this Agreement, the mechanism shall be operated under the authority and guidance of, and be accountable to, the Conference of the Parties. The Conference of the Parties shall provide guidance on overall strategies, policies, programme priorities and eligibility for access to and utilization of financial resources. The mechanism shall operate within a democratic and transparent system of governance.\n7. Access to funding under this Agreement shall be open to developing States Parties on the basis of need, taking into account the needs for assistance of Parties with special requirements, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States and coastal African States, archipelagic States and developing middle -income countries, and taking into account the special circumstances of small island developing States. The funding mechanism established under this Agreement shall be aimed at ensuring efficient access to funding through simplified application and approval procedures and enhanced readiness of support for such developing States Parties.\n8. In the light of capacity constraints, Parties shall encourage international organizations to grant preferential treatment to, and consider the specific needs and special requirements of developing States Parties, in particular the least developed countries, landlocked developing States and small island developing States, and taking into account the special circumstances of small island developing States, in the allocation of appropriate funds and technical assistance and the utilization of their specialized services for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n9. The Conference of the Parties shall establish a working group on financial resources. It shall be composed of members possessing appropriate qualifications and expertise. The terms of reference and modalities for the operation of the working group shall be determined by the Conference of the Parties. The working group shall periodically report and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of the objectives of this Agreement. In addition to the considerations provided in this article, the working group on financial resources shall consider, inter alia:\n(a) The assessment of the needs of the Parties, in particular developing States\nParties;\n(b) The availability and timely disbursement of funds;\n(c) The transparency of decision-making and management processes\nconcerning fundraising and allocations;\n41/52\n(d) The accountability of the recipient developing States Parties with respect\nto the agreed use of funds.\n10. The Conference of the Parties shall consider the reports and recommendations of the working group on financial resources and take appropriate action.\n11. The Conference of the Parties will, in addition, undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\nPART VIII"
    }, {
      "heading" : "IMPLEMENTATION AND COMPLIANCE",
      "text" : "Article 53"
    }, {
      "heading" : "Implementation",
      "text" : "Parties shall take the necessary legislative, administrative or policy measures,\nas appropriate, to ensure the implementation of this Agreement.\nArticle 53 bis"
    }, {
      "heading" : "Monitoring of implementation",
      "text" : "Each Party shall monitor the implementation of its obligations under this\nAgreement and shall, at intervals and in a format to be determined by the Conference of the Parties, report to the Conference on measures that it has taken to implement this Agreement.\nArticle 53 ter"
    }, {
      "heading" : "Implementation and Compliance Committee",
      "text" : "1. A committee to facilitate and consider the implementation of and promote compliance with the provisions of this Agreement is hereby established. The committee shall be [expert-based and] facilitative in nature and function in a manner that is transparent, non-adversarial and non-punitive.\n2. The members of the committee shall be nominated by Parties and elected by the Conference of the Parties, with due consideration to equitable geographical representation, and shall serve objectively and in the best interest of this Agreement. The members shall be persons with experience related to this Agreement.\n3. The committee shall operate under the modalities and rules of procedure adopted by the Conference of the Parties at its first meeting, considering issues of implementation and compliance at the individual and systemic levels, inter alia, and report periodically and make recommendations, as appropriate while cognizant of respective national capabilities and circumstances, to the Conference of the Parties.\n4. In the course of its work, the committee may draw on appropriate information from bodies established under this Agreement, as well as relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as may be required.\n42/52\nPART IX SETTLEMENT OF DISPUTES\nArticle 54 ante"
    }, {
      "heading" : "Prevention of disputes",
      "text" : "Parties shall cooperate in order to prevent disputes.\nArticle 54\nObligation to settle disputes by peaceful means\nParties have the obligation to settle their disputes concerning the interpretation\nor application of this Agreement by negotiation, inquiry, mediation, conciliation, arbitration, judicial settlement, resort to regional agencies or arrangements, or other peaceful means of their own choice.\nArticle 54 ter ante\nSettlement of disputes by any peaceful means chosen by\nthe Parties\nNothing in this Part impairs the right of any Party to this Agreement to agree at\nany time to settle a dispute between them concerning the interpretation or application of this Agreement by any peaceful means of their own choice.\nArticle 54 bis"
    }, {
      "heading" : "Prevention of disputes",
      "text" : ""
    }, {
      "heading" : "Moved as article 54 ante",
      "text" : "Article 54 ter"
    }, {
      "heading" : "Disputes of a technical nature",
      "text" : "Where a dispute concerns a matter of a technical nature, the Parties concerned\nmay refer the dispute to an ad hoc expert panel established by them. The panel shall confer with the Parties concerned and shall endeavour to resolve the dispute expeditiously without recourse to binding procedures for the settlement of disputes under article 55 of this Agreement.\nArticle 55"
    }, {
      "heading" : "Procedures for the settlement of disputes",
      "text" : "OPTION I:\n1. Disputes concerning the interpretation or application of this Agreement shall, at the request of any party to the dispute, be submitted for binding decision in accordance with procedures for the settlement of disputes provided for in Part XV of the Convention whether or not the parties to the dispute are also Parties to the Convention.\n2. Any procedure accepted by a Party to this Agreement that is also a Party to the Convention pursuant to article 287 of the Convention shall apply to the settlement of\n43/52\ndisputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part.\n3. Any declaration made by a Party to this Agreement that is also a Party to the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part.\n4. A Party to this Agreement that is not a Party to the Convention, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, sha ll be free to choose, by means of a written declaration, submitted to the depositary, one or more of the following means for the settlement of disputes concerning the interpretation or application of this Agreement:\n(a) The International Tribunal for the Law of the Sea;\n(b) The International Court of Justice;\n(c) An arbitral tribunal constituted under annex VII to the Convention;\n(d) A special arbitral tribunal under annex VIII to the Convention for one or\nmore of the categories of disputes specified therein.\n5. A Party to this Agreement that is not a Party to the Convention that has not issued a declaration shall be deemed to have accepted the option in paragraph 4(c) of this article. If the parties to a dispute have not accepted the same procedure for the settlement of the dispute, it may be submitted only to arbitration under annex VII to the Convention, unless the parties otherwise agree.\n6. A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under this Part, declare in writing that it does not accept any or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of the categories of disputes set out in article 298 of the Convention for the settlement of disputes under this Part. Article 298 of the Convention shall apply to such a declaration.\n7. The provisions of this article shall be without prejudice to the procedures on the settlement of disputes that Parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, subregional or sectoral body concerning the interpretation and application of such instruments and frameworks.\n8. Nothing in this Agreement shall be interpreted as conferring jurisdiction upon a court or tribunal over any dispute that necessarily involves the concurrent consideration of any unsettled dispute concerning sovereignty or other rights over continental or insular land territory or a claim thereto of a Party to this Agreement.\nOPTION II:\n1. In the event of a dispute between Parties concerning the interpretation or application of this Agreement, the parties concerned shall, unless they agree otherwise, seek a solution by negotiation.\n2. If the parties concerned cannot reach agreement by negotiation, they may jointly seek the good offices of, or request mediation by, a third party.\n44/52\n3. When ratifying, accepting, approving or acceding to this Agreement, or at any time thereafter, a Party may declare in writing to the depositary that for a dispute not resolved in accordance with paragraph 1 or paragraph 2 of this article, it accepts one or all of the following means of dispute settlement as compulsory:\n(a) Arbitration, in accordance with the procedure [to be adopted by the\nConference of the Parties] [laid down in annex VII to the Convention];\n(b) Submission of the dispute to the International Tribunal for the Law of the\nSea; or\n(c) Submission of the dispute to the International Court of Justice.\n[4. If the parties to the dispute have not, in accordance with paragraph 3 of this article, accepted the same or any procedure, the dispute shall be submitte d to conciliation [in accordance with the procedure to be adopted by the Conference of the Parties] [pursuant to the procedure set out in section 2 of annex V to the Convention] unless the parties otherwise agree.]\n5. This article shall not apply to any dispute concerning the land territory, sovereignty, sovereign rights or jurisdiction of a Party to this Agreement.\nArticle 55 bis"
    }, {
      "heading" : "Provisional arrangements",
      "text" : "Pending the settlement of a dispute in accordance with this Part, the parties to\nthe dispute shall make every effort to enter into provisional arrangements of a practical nature.\nArticle 55 ter"
    }, {
      "heading" : "Advisory opinions",
      "text" : "Moved as article 48(6)\nPART X"
    }, {
      "heading" : "NON-PARTIES TO THIS AGREEMENT",
      "text" : "Article 56"
    }, {
      "heading" : "Non-parties to this Agreement",
      "text" : "Parties shall encourage non-parties to this Agreement to become Parties thereto\nand to adopt laws and regulations consistent with its provisions.\nPART XI GOOD FAITH AND ABUSE OF RIGHTS\nArticle 57\nGood faith and abuse of rights\nParties shall fulfil in good faith the obligations assumed under this Agreement\nand exercise the rights recognized therein in a manner that would not constitute an abuse of right.\n45/52\nPART XII FINAL PROVISIONS\nArticle 58 ante"
    }, {
      "heading" : "Right to vote",
      "text" : "1. Each Party to this Agreement shall have one vote, except as provided for in paragraph 2.\n2. A regional economic integration organization Party to this Agreement, on matters within its competence, shall exercise its right to vote with a number of votes equal to the number of its member States that are Parties to this Agreement. Such an organization shall not exercise its right to vote if any of its member States exercises its right to vote, and vice versa.\nArticle 58"
    }, {
      "heading" : "Signature",
      "text" : "This Agreement shall be open for signature by all States and regional economic\nintegration organizations from [insert date] and shall remain open for signature at United Nations Headquarters in New York until [insert date].\nArticle 59\nRatification, approval, acceptance and accession\nThis Agreement shall be subject to ratification, approval or acceptance by States\nand regional economic integration organizations. It shall be open for accession by States and regional economic integration organizations from the day after the date on which the Agreement is closed for signature. Instruments of ratification, approval, acceptance and accession shall be deposited with the Secretary-General of the United Nations.\nArticle 59 bis\nDivision of the competence of regional economic integration\norganizations and their member States in respect of the matters\ngoverned by this Agreement\n1. Any regional economic integration organization that becomes a Party to this Agreement without any of its member States being a Party shall be bound by all the obligations under this Agreement. In the case of such organizations, one or more of whose member States is a Party to this Agreement, the organization and its member States shall decide on their respective responsibilities for the performance of their obligations under this Agreement. In such cases, the organization and the member States shall not be entitled to exercise rights under this Agreement concurrently.\n2. In its instrument of ratification, approval, acceptance or accession, a regional economic integration organization shall declare the extent of its competence in respect of the matters governed by this Agreement. Any such organization shall also inform the depositary, who shall in turn inform the Parties, of any relevant modification of the extent of its competence.\n46/52\nArticle 60\nDeleted.\nArticle 61"
    }, {
      "heading" : "Entry into force",
      "text" : "1. This Agreement shall enter into force 30 days after the date of deposit of the [thirtieth] [sixtieth] instrument of ratification, approval, acceptance or accession.\n2. For each State or regional economic integration organization that ratifies, approves or accepts this Agreement or accedes thereto after the deposit of the [thirtieth] [sixtieth] instrument of ratification, approval, acceptance or accession, this Agreement shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval, acceptance or accession.\n3. For the purposes of paragraphs 1 and 2 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\nArticle 62"
    }, {
      "heading" : "Provisional application",
      "text" : "1. This Agreement may be applied provisionally by a State or regional economic integration organization that consents to its provisional application by so notifying the depositary in writing at the time of signature or deposit of its instrument of ratification, approval, acceptance or accession. Such provisional application shall become effective from the date of receipt of the notification by the Secretary -General of the United Nations.\n2. Provisional application by a State or regional economic integration organization shall terminate upon the entry into force of this Agreement for that State or regional economic integration organization or upon notification by that State or regional economic integration organization to the depositary in writing of its intention to terminate its provisional application.\nArticle 63"
    }, {
      "heading" : "Reservations and exceptions",
      "text" : "No reservations or exceptions may be made to this Agreement.\nArticle 63 bis"
    }, {
      "heading" : "Declarations and statements",
      "text" : "Article 63 does not preclude a State or regional economic integration\norganization, when signing, ratifying, approving, accepting or acceding to this Agreement, from making declarations or statements, however phrased or named, with a view, inter alia, to the harmonization of its laws and regulations with the provisions of this Agreement, provided that such declarations or statements do not purport to exclude or to modify the legal effect of the provisions of this Agreement in their application to that State or regional economic integration organization.\n47/52\nArticle 64\nDeleted.\nArticle 65"
    }, {
      "heading" : "Amendment",
      "text" : "1. A Party may, by written communication addressed to the secretariat, propose amendments to this Agreement. The secretariat shall circulate such a communication to all Parties. If, within six months from the date of the circulation of the communication, not less than one half of the Parties reply favourably to the request, the proposed amendment shall be considered at the following meeting of the Conference of the Parties.\n2. The Conference of the Parties shall make every effort to reach agreement on the adoption of any proposed amendment by way of consensus. If all efforts to reach consensus have been exhausted, the procedures established in the rules of procedure adopted by the Conference of the Parties shall apply.\n3. An amendment adopted in accordance with paragraph 2 of this article shall be communicated by the depositary to all Parties for ratification, approval or acceptance.\n4. Amendments to this Agreement shall enter into force for the Parties ratifying, approving or accepting them on the thirtieth day following the deposit of instruments of ratification, approval or acceptance by two thirds of the number of Parties to this Agreement as at the time of adoption of the amendment. Thereafter, for each Party depositing its instrument of ratification, approval or acceptance of an amendment after the deposit of the required number of such instruments, the amendment shall enter into force on the thirtieth day following the deposit of its instrument of ratification, approval or acceptance.\n5. An amendment may provide that a smaller or larger number of ratifications, approvals or acceptances shall be required for its entry into force than required under this article.\n6. For the purposes of paragraphs 4 and 5 of this article, any instrument deposited by a regional economic integration organization shall not be counted as additional to those deposited by the member States of that organization.\n7. A State or regional economic integration organization that becomes a Party to this Agreement after the entry into force of amendments in accordance with paragraph 4 of this article shall, failing an expression of a different intention by that State or regional economic integration organization:\n(a) Be considered as a Party to this Agreement as so amended;\n(b) Be considered as a Party to the unamended Agreement in relation to any\nParty not bound by the amendment.\nArticle 66"
    }, {
      "heading" : "Denunciation",
      "text" : "1. A Party may, by written notification addressed to the Secretary-General of the United Nations, denounce this Agreement and may indicate its reasons. Failure to indicate reasons shall not affect the validity of the denunciation. The denunciation shall take effect one year after the date of receipt of the notification, unless the notification specifies a later date.\n48/52\n2. The denunciation shall not in any way affect the duty of any Party to fulfil any obligation embodied in this Agreement to which it would be subject under international law independently of this Agreement.\nArticle 67\nDeleted.\nArticle 68"
    }, {
      "heading" : "Annexes",
      "text" : "1. The annexes form an integral part of this Agreement and, unless expressly provided otherwise, a reference to this Agreement or to one of its Parts includes a reference to the annexes relating thereto.\n[2. The annexes may be revised from time to time by Parties. Notwithstanding the provisions of article 65, the following provisions shall apply in relation to amendments to annexes to this Agreement:\n(a) Any Party may propose an amendment to any annex to this Agreement for\nconsideration at the next meeting of the Conference of the Parties. The text of the proposed amendment shall be communicated to the secretariat at least 150 days before the meeting. The secretariat shall, upon receiving the text of the proposed amendment, communicate it to the Parties. The secretariat shall consult relevant subsidiary bodies as required and shall communicate any response to all Parties not later than 30 days before the meeting;\n(b) Amendments adopted at a meeting shall enter into force 180 days after that\nmeeting for all Parties except those that make a reservation in accordance with paragraph 3 of this article.]\n[3. Notwithstanding article 63, during the period of 180 days provided for in paragraph 2, subparagraph (b), of this article, any Party may by notification in writing to the depositary make a reservation with respect to the amendment. Such reservation may be withdrawn at any time by written notification to the depositary, and thereupon the amendment to the annex shall enter into force for that Party on the thirtieth day after the date of withdrawal of the reservation.]\nArticle 69"
    }, {
      "heading" : "Depositary",
      "text" : "The Secretary-General of the United Nations shall be the depositary of this\nAgreement and any amendments or revisions thereto.\nArticle 70"
    }, {
      "heading" : "Authentic texts",
      "text" : "The Arabic, Chinese, English, French, Russian and Spanish texts of this\nAgreement are equally authentic.\n49/52\nANNEX I\nIndicative criteria for identification of areas\n(a) Uniqueness;\n(b) Rarity;\n(c) Special importance for the life history stages of species;\n(d) Special importance of the species found therein;\n(e) The importance for threatened, endangered or declining species or habitats;\n(f) Vulnerability, including to climate change and ocean acidification;\n(g) Fragility;\n(h) Sensitivity;\n(i) Biological diversity and productivity;\n(j) Representativeness;\n(k) Dependency;\n[(l) Naturalness;]\n(m) Ecological connectivity;\n(n) Important ecological processes occurring therein;\n(o) Economic and social factors;\n(p) Cultural factors;\n[(q) Cumulative and transboundary impacts;]\n(r) Slow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Sustainability of reproduction;\n(v) Existence of conservation and management measures.\n50/52\nANNEX II\nTypes of capacity-building and transfer of marine technology\nUnder this Agreement, capacity-building and the transfer of marine technology\ninitiatives may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research, in\nuser-friendly formats, including:\n(i) The sharing of marine scientific and technological knowledge;\n(ii) The exchange of information on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(iii) The sharing of research and development results;\n(b) Information dissemination and awareness-raising, including with regard to:\n(i) Marine scientific research, marine sciences and related marine operations and services;\n(ii) Environmental and biological information collected through research conducted in areas beyond national jurisdiction;\n(iii) Relevant traditional knowledge [, in line with the principle of prior informed consent];\n(iv) Stressors on the ocean that affect marine biological diversity of areas beyond national jurisdiction, including the adverse effects of climate change and ocean acidification;\n(v) Measures such as area-based management tools, including marine protected areas;\n(vi) Environmental impact assessments;\n(c) The development and strengthening of relevant infrastructure, including\nequipment, such as:\n(i) The development and establishment of necessary infrastructure;\n(ii) The provision of technology, including sampling and methodology equipment (e.g., for water, geological, biological or chemical samples);\n(iii) The acquisition of the equipment necessary to support and further develop research and development capabilities, including in data management, in the context of [the collection of] [access to] and the utilization of marine genetic resources, measures such as area-based management tools, including marine protected areas, and the conduct of environmental impact assessments;\n(d) The development and strengthening of institutional capacity and national\nregulatory frameworks or mechanisms, including:\n(i) Governance, policy and legal frameworks and mechanisms;\n(ii) Assistance in the development, implementation and enforcement o f national legislative, administrative or policy measures, including associated regulatory, scientific and technical requirements at the national, subregional or regional level;\n51/52\n(iii) Technical support for the implementation of the provisions of this Agreement, including for data monitoring and reporting;\n(iv) Capacity to translate data and information into effective and efficient policies, including by facilitating access to and the acquisition of knowledge necessary to inform decision makers in developing States Parties;\n(v) The establishment or strengthening of the institutional capacities of relevant national and regional organizations and institutions;\n(vi) The establishment of national and regional scientific centres, including as data repositories;\n(vii) The development of regional centres of excellence;\n(viii) The development of regional centres for skills development;\n(ix) Increasing cooperative links between regional institutions, for example, North-South and South-South collaboration and collaboration among regional seas organizations and regional fisheries management organizations;\n(e) The development and strengthening of human resources and technical\nexpertise through exchanges, research collaboration, technical support, education and training and the transfer of technology, such as:\n(i) Collaboration and cooperation in marine science, including through data collection, technical exchange, scientific research projects and programmes, and the development of joint scientific research projects in cooperation wi th institutions in developing States;\n(ii) [Short-term, medium-term and long-term] [e][E]ducation] and training in:\na. The natural and social sciences, both basic and applied, to develop\nscientific and research capacity;\nb. Technology, and the application of marine science and technology,\nto develop scientific and research capacities;\nc. Policy and governance;\nd. The relevance and application of traditional knowledge;\n(iii) The exchange of experts, including experts on traditional knowledge;\n(iv) The provision of funding for the development of human resources and technical expertise, including through:\na. The provision of scholarships or other grants for representatives of\nsmall island developing States Parties in workshops, training programmes or other relevant programmes to develop their specific capacities;\nb. The provision of financial and technical expertise and resources, in\nparticular for small island developing States, concerning environmental impact assessments;\n(v) The establishment of a networking mechanism among trained human resources;\n(f) The development and sharing of manuals, guidelines and standards,\nincluding:\n(i) Criteria and reference materials;\n(ii) Technology standards and rules;\n52/52\n(iii) A repository for manuals and relevant information to share knowledge and capacity on how to conduct environmental impact assessments, lessons learned and best practices;\n(g) The development of technical, scientific and research and development\nprogrammes, including biotechnological research activities."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : null,
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/6.pdf.json <==
{
  "name" : "6.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "i\nUnited Nations A/CONF.232/2022/INF.5\nGeneral Assembly Distr.: General 1 August 2022\nOriginal: English\nIntergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction Fifth session New York, 15-26 August 2022\nTextual proposals submitted by delegations by 25 July 2022, for consideration at the fifth session of the Intergovernmental conference\non an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction (the Conference), in response to the invitation by the\nPresident of the Conference in her Note of 1 June 2022 (A/CONF.232/2022/5)\nArticle-by-article compilation\nii\nContents\nPREAMBLE ......................................................................................................................................................... 1 European Union and its Member States ................................................................................................. 1 Bolivarian Republic of Venezuela ........................................................................................................... 1 Holy See .................................................................................................................................................. 2 International Union for Conservation of Nature .................................................................................... 3 Ocean Care ............................................................................................................................................. 4\nPART I GENERAL PROVISIONS ........................................................................................................................ 5 ARTICLE 1 ....................................................................................................................................................... 6\nCaribbean Community and Pacific Small Island Developing States ...................................................... 6 Bolivarian Republic of Venezuela ........................................................................................................... 7 Holy See ................................................................................................................................................ 10 Republic of Türkiye .............................................................................................................................. 12 International Union for the Conservation of Nature ............................................................................ 14 United Nations Environment Programme ............................................................................................ 19 China Biodiversity Conservation and Green Development Foundation ............................................... 19 Environmental Law Institute................................................................................................................ 20 High Seas Alliance ................................................................................................................................ 20 Ocean Care ........................................................................................................................................... 21 World Wide Fund for Nature (WWF) International ............................................................................ 22\nARTICLE 2 ..................................................................................................................................................... 23 Bolivarian Republic of Venezuela ......................................................................................................... 23 Holy See ................................................................................................................................................ 23 International Union for the Conservation of Nature ............................................................................ 24 World Wide Fund for Nature (WWF) International ............................................................................ 24\nARTICLE 3 ..................................................................................................................................................... 25 European Union and its Member States ............................................................................................... 25 Bolivarian Republic of Venezuela ......................................................................................................... 25 Holy See ................................................................................................................................................ 26 Republic of Türkiye .............................................................................................................................. 27 International Union for the Conservation of Nature ............................................................................ 28\nARTICLE 4 ..................................................................................................................................................... 29 European Union and its Member States ............................................................................................... 29 Bolivarian Republic of Venezuela ......................................................................................................... 30 Holy See ................................................................................................................................................ 30 Republic of Türkiye .............................................................................................................................. 31 International Union for the Conservation of Nature ............................................................................ 32 High Seas Alliance ................................................................................................................................ 32\niii\nWorld Wide Fund for Nature (WWF) International ............................................................................ 33 ARTICLE 4BIS ............................................................................................................................................... 34\nHoly See ................................................................................................................................................ 34 ARTICLE 5 ..................................................................................................................................................... 36\nBolivarian Republic of Venezuela ......................................................................................................... 36 Holy See ................................................................................................................................................ 37 Republic of Türkiye .............................................................................................................................. 39 United States of America ...................................................................................................................... 40 High Seas Alliance ................................................................................................................................ 40 World Wide Fund for Nature (WWF) International ............................................................................ 41\nARTICLE 6 ..................................................................................................................................................... 43 Bolivarian Republic of Venezuela ......................................................................................................... 43 Holy See ................................................................................................................................................ 43 International Union for Conservation of Nature .................................................................................. 45 World Wide Fund for Nature International ......................................................................................... 45\nARTICLE 6BIS ............................................................................................................................................... 47 World Wide Fund for Nature International ......................................................................................... 47\nARTICLE 6TER .............................................................................................................................................. 48 World Wide Fund for Nature International ......................................................................................... 48\nPART II MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF BENEFITS ............................................................................................................................................................................ 49\nARTICLE 7 ..................................................................................................................................................... 50 Bolivarian Republic of Venezuela ......................................................................................................... 50 Holy See ................................................................................................................................................ 50 Republic of Indonesia ........................................................................................................................... 51 State of Palestine .................................................................................................................................. 52 International Union for Conservation of Nature .................................................................................. 52\nARTICLE 8 ..................................................................................................................................................... 54 Bolivarian Republic of Venezuela ......................................................................................................... 54 Holy See ................................................................................................................................................ 54 Republic of Indonesia ........................................................................................................................... 55 Republic of the Philippines ................................................................................................................... 56 Republic of Türkiye .............................................................................................................................. 56 International Union for Conservation of Nature .................................................................................. 57\nARTICLE 9 ..................................................................................................................................................... 58 Holy See ................................................................................................................................................ 58 Japan .................................................................................................................................................... 59 United States of America ...................................................................................................................... 60 International Union for Conservation of Nature .................................................................................. 60\niv\nARTICLE 10 ................................................................................................................................................... 62 Bolivarian Republic of Venezuela ......................................................................................................... 62 Holy See ................................................................................................................................................ 63 Republic of Indonesia ........................................................................................................................... 64 Japan .................................................................................................................................................... 65\nARTICLE 11 ................................................................................................................................................... 67 Bolivarian Republic of Venezuela ......................................................................................................... 67 Republic of Türkiye .............................................................................................................................. 69 United States of America ...................................................................................................................... 72\nARTICLE 11BIS ............................................................................................................................................. 73 United Nations Environment Programme ............................................................................................ 73\nARTICLE 12 ................................................................................................................................................... 74 Holy See ................................................................................................................................................ 74 Republic of Türkiye .............................................................................................................................. 75 International Union for Conservation of Nature .................................................................................. 75\nARTICLE 13 ................................................................................................................................................... 77 Republic of Türkiye .............................................................................................................................. 77\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENTTOOLS, INCLUDING MARINE PROTECTED AREAS ........................................................................................................................................ 79\nARTICLE 14 ................................................................................................................................................... 80 Holy See ................................................................................................................................................ 80 Republic of the Philippines ................................................................................................................... 81 International Union for Conservation of Nature .................................................................................. 82 High Seas Alliance ................................................................................................................................ 83 World Wide Fund for Nature (WWF) International ............................................................................ 84\nARTICLE 14BIS ............................................................................................................................................. 86 World Wide Fund for Nature (WWF) International ............................................................................ 86\nARTICLE 17 ................................................................................................................................................... 87 European Union and its Member States ............................................................................................... 87 Holy See ................................................................................................................................................ 87 Republic of the Philippines ................................................................................................................... 88 Republic of Türkiye .............................................................................................................................. 89 High Seas Alliance ................................................................................................................................ 89 International Cable Protection Committee .......................................................................................... 90 Ocean Care ........................................................................................................................................... 91 World Wide Fund for Nature (WWF) International ............................................................................ 91\nARTICLE 17BIS ............................................................................................................................................. 93 Bolivarian Republic of Venezuela ......................................................................................................... 93 Holy See ................................................................................................................................................ 93\nv\nRepublic of Türkiye .............................................................................................................................. 95 International Union for Conservation of Nature .................................................................................. 95 High Seas Alliance ................................................................................................................................ 96\nARTICLE 18 ................................................................................................................................................... 97 Micronesia, Caribbean Community, Australia, New Zealand, Seychelles and Pacific Small Island Developing States.................................................................................................................................. 97 European Union and its Member States ............................................................................................... 97 Holy See ................................................................................................................................................ 98 International Union for Conservation of Nature .................................................................................. 98 High Seas Alliance .............................................................................................................................. 100 World Wide Fund for Nature (WWF) International .......................................................................... 102\nARTICLE 19 ................................................................................................................................................. 105 European Union and its Member States ............................................................................................. 105 Holy See .............................................................................................................................................. 106 Japan .................................................................................................................................................. 108 Republic of the Philippines ................................................................................................................. 109 Republic of Türkiye .............................................................................................................................110 United States of America .....................................................................................................................110 International Union for Conservation of Nature ................................................................................. 111 High Seas Alliance ...............................................................................................................................112\nARTICLE 19BIS ........................................................................................................................................... 114 Republic of Türkiye .............................................................................................................................114 World Wide Fund for Nature (WWF) International ...........................................................................114\nARTICLE 20 ................................................................................................................................................ 117 Holy See ...............................................................................................................................................117 Japan ...................................................................................................................................................117 Republic of Türkiye .............................................................................................................................119 International Union for Conservation of Nature .................................................................................119 High Seas Alliance .............................................................................................................................. 120\nARTICLE 21 ................................................................................................................................................. 122 Holy See .............................................................................................................................................. 122 Republic of Türkiye ............................................................................................................................ 123 International Union for Conservation of Nature ................................................................................ 123 High Seas Alliance .............................................................................................................................. 124\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS ............................................................................... 126 ARTICLE 21BIS ........................................................................................................................................... 127\nCaribbean Community and Pacific Small Island Developing States .................................................. 127 Republic of Indonesia ......................................................................................................................... 127 High Seas Alliance .............................................................................................................................. 128\nvi\nARTICLE 21TER .......................................................................................................................................... 129 Republic of Indonesia ......................................................................................................................... 129\nARTICLE 22 ................................................................................................................................................. 130 Caribbean Community and Pacific Small Island Developing States .................................................. 130 European Union and its Member States ............................................................................................. 130 Bolivarian Republic of Venezuela ....................................................................................................... 131 Holy See .............................................................................................................................................. 132 Republic of Türkiye ............................................................................................................................ 132 International Union for Conservation of Nature ................................................................................ 133 Environmental Law Institute.............................................................................................................. 133 High Seas Alliance .............................................................................................................................. 134 Ocean Care ......................................................................................................................................... 135\nARTICLE 23 ................................................................................................................................................. 137 Caribbean Community and Pacific Small Island Developing States .................................................. 137 Holy See .............................................................................................................................................. 139 Republic of Indonesia ......................................................................................................................... 140 Japan .................................................................................................................................................. 141 Republic of Türkiye ............................................................................................................................ 144 United Nations Environment Programme .......................................................................................... 146 Environmental Law Institute.............................................................................................................. 147 High Seas Alliance .............................................................................................................................. 148 World Wide Fund for Nature (WWF) International .......................................................................... 149\nARTICLE 24 ................................................................................................................................................. 152 Caribbean Community and Pacific Small Island Developing States .................................................. 152 Holy See .............................................................................................................................................. 153 Republic of Indonesia ......................................................................................................................... 156 Republic of the Philippines ................................................................................................................. 156 Republic of Türkiye ............................................................................................................................ 157 China Biodiversity Conservation and Green Development Foundation ............................................. 158 Environmental Law Institute.............................................................................................................. 160\nARTICLE 25 ................................................................................................................................................. 163 Caribbean Community and Pacific Small Island Developing States .................................................. 163 Holy See .............................................................................................................................................. 163 Environmental Law Institute.............................................................................................................. 163 High Seas Alliance .............................................................................................................................. 164 Ocean Care ......................................................................................................................................... 164\nARTICLE 30 ................................................................................................................................................. 166 Caribbean Community and Pacific Small Island Developing States .................................................. 166 Holy See .............................................................................................................................................. 169\nvii\nRepublic of Indonesia ......................................................................................................................... 170 Republic of the Philippines ................................................................................................................. 171 Republic of Türkiye ............................................................................................................................ 172 Environmental Law Institute.............................................................................................................. 172 High Seas Alliance .............................................................................................................................. 174 International Cable Protection Committee ........................................................................................ 176\nARTICLE 34 ................................................................................................................................................. 178 Caribbean Community and Pacific Small Island Developing States .................................................. 178 Republic of Türkiye ............................................................................................................................ 179 International Union for Conservation of Nature ................................................................................ 180 High Seas Alliance .............................................................................................................................. 180\nARTICLE 35 ................................................................................................................................................. 182 Caribbean Community and Pacific Small Island Developing States .................................................. 182 Bolivarian Republic of Venezuela ....................................................................................................... 183 Holy See .............................................................................................................................................. 184 Republic of Indonesia ......................................................................................................................... 184 International Union for Conservation of Nature ................................................................................ 185 United Nations Environment Programme .......................................................................................... 186 High Seas Alliance .............................................................................................................................. 186 Ocean Care ......................................................................................................................................... 187\nARTICLE 38 ................................................................................................................................................. 188 Caribbean Community and Pacific Small Island Developing States .................................................. 188 Republic of Indonesia ......................................................................................................................... 189 International Union for Conservation of Nature ................................................................................ 189 High Seas Alliance .............................................................................................................................. 190 Ocean Care ......................................................................................................................................... 190 World Ocean Council ......................................................................................................................... 191\nARTICLE 39 ................................................................................................................................................. 192 Caribbean Community and Pacific Small Island Developing States .................................................. 192 Bolivarian Republic of Venezuela ....................................................................................................... 192 Holy See .............................................................................................................................................. 192 Republic of Türkiye ............................................................................................................................ 193 International Union for Conservation of Nature ................................................................................ 194\nARTICLE 40 ................................................................................................................................................. 195 Caribbean Community and Pacific Small Island Developing States .................................................. 195 Bolivarian Republic of Venezuela ....................................................................................................... 195 High Seas Alliance .............................................................................................................................. 196\nARTICLE 41 ................................................................................................................................................. 197 Caribbean Community and Pacific Small Island Developing States .................................................. 197\nviii\nHoly See .............................................................................................................................................. 198 Republic of Indonesia ......................................................................................................................... 200 Republic of the Philippines ................................................................................................................. 200\nARTICLE 41BIS ........................................................................................................................................... 201 Caribbean Community and Pacific Small Island Developing States .................................................. 201 Republic of Indonesia ......................................................................................................................... 202\nARTICLE 41TER .......................................................................................................................................... 203 Caribbean Community and Pacific Small Island Developing States .................................................. 203 Bolivarian Republic of Venezuela ....................................................................................................... 203 Republic of Türkiye ............................................................................................................................ 203 World Wide Fund for Nature (WWF) International .......................................................................... 204\nPART V CAPACITY-BUILDING AND TRANSER OF MARINE TECHNOLOGY ......................................... 205 ARTICLE 42 ................................................................................................................................................. 206\nRepublic of Indonesia ......................................................................................................................... 206 Republic of the Philippines ................................................................................................................. 206 Institute for Sustainable Development and Research ......................................................................... 206\nARTICLE 43 ................................................................................................................................................. 208 Republic of Indonesia ......................................................................................................................... 208\nARTICLE 44 ................................................................................................................................................. 209 Pacific Small Island Developing States ............................................................................................... 209 Republic of Indonesia ......................................................................................................................... 209\nARTICLE 46 ................................................................................................................................................. 211 Pacific Small Island Developing States ................................................................................................211 Republic of the Philippines ................................................................................................................. 212\nARTICLE 47 ................................................................................................................................................. 213 Republic of Türkiye ............................................................................................................................ 213\nPART VI INSTITUTIONAL ARRANGEMENTS ............................................................................................ 214 ARTICLE 48 ................................................................................................................................................ 215\nRepublic of Türkiye ............................................................................................................................ 215 United Nations Environment Programme .......................................................................................... 215 High Seas Alliance .............................................................................................................................. 216\nARTICLE 49 ................................................................................................................................................. 218 Pacific Small Island Developing States ............................................................................................... 218 Japan .................................................................................................................................................. 218 High Seas Alliance .............................................................................................................................. 218 International Cable Protection Committee ........................................................................................ 219\nARTICLE 50 ................................................................................................................................................. 220 Republic of Türkiye ............................................................................................................................ 220\nARTICLE 51 ................................................................................................................................................. 221\nix\nRepublic of Indonesia ......................................................................................................................... 221 PART VII FINANCIAL RESOURCES AND MECHANISM ............................................................................ 222\nARTICLE 52 ................................................................................................................................................. 223 Republic of Indonesia ......................................................................................................................... 223 Republic of Türkiye ............................................................................................................................ 223 International Union for Conservation of Nature ................................................................................ 224 High Seas Alliance .............................................................................................................................. 226\nPART IX SETTLEMENT OF DISPUTES AND ADVISORY OPINIONS ......................................................... 229 ARTICLE 55 ................................................................................................................................................. 230\nRepublic of Türkiye ............................................................................................................................ 230 United States of America .................................................................................................................... 231\nARTICLE 55TER .......................................................................................................................................... 233 Republic of Türkiye ............................................................................................................................ 233\nPART XI BIS ..................................................................................................................................................... 234 International Union for Conservation of Nature ................................................................................ 235\nPART XII FINAL PROVISIONS ...................................................................................................................... 236 ARTICLE ANTE55 ....................................................................................................................................... 237\nUnited States of America .................................................................................................................... 237 ARTICLE 59 ................................................................................................................................................. 238\nUnited States of America .................................................................................................................... 238 ARTICLE 63 ................................................................................................................................................. 239\nBolivarian Republic of Venezuela ....................................................................................................... 239 Japan .................................................................................................................................................. 239\nANNEX I Indicative criteria for identification of areas ..................................................................................... 240 Bolivarian Republic of Venezuela ....................................................................................................... 240 International Union for the Conservation of Nature .......................................................................... 241 World Wide Fund for Nature (WWF) International .......................................................................... 242\n1\nPREAMBLE\nEuropean Union and its Member States\nProposal for additional text\nRecognizing the ecological connectivity of marine ecosystems\nRationale This additional text, which we think would fit well in the preamble, would underscore the biological/ecological connectivity between areas within national jurisdiction and areas beyond national jurisdiction. The term “ecological connectivity” is already being used in the CBD context.\nBolivarian Republic of Venezuela"
    }, {
      "heading" : "The Parties to this Agreement,",
      "text" : "Recalling the relevant provisions of the United Nations Convention on Biological Diversity\nRecalling the relevant provisions of the United Nations Convention on the Law of the Sea, including the obligation to protect and preserve the marine environment,\nStressing the need to respect the balance of rights, obligations and interests set out in the Convention,\nRecognizing the need to address, in a coherent and cooperative manner, biodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change, pollution and overuse,\nStressing the need for the comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nRecalling the United Nations Declaration on the Rights of Indigenous Peoples, and affirming that nothing in this Agreement shall be construed as diminishing or extinguishing the existing rights of indigenous peoples and local communities,\nDesiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations,\nRespecting the sovereignty, territorial integrity and political independence of all States,\nDesiring to promote sustainable development, Aspiring to achieve universal\nparticipation,\nHave agreed as follows:\nRationale None provided\n2\nHoly See"
    }, {
      "heading" : "The Partiers to this Agreement,",
      "text" : "Recalling the relevant provisions of the United Nations Convention on the Law of the Sea, including the individual and joint obligation to protect and preserve the marine environment in accordance with the principle that oceans are the common heritage of humankind, Recognizing the urgent need to address, in a coherent and cooperative manner, biodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change, pollution and overuse, Noting the mutual benefit to all States of conserving and sustainably managing natural resources of areas beyond national jurisdiction and ensuring nonregression, thus contributing to sustainable development as stewards for present and future generations. Acknowledging that in view of their geographic location and isolation from the mainland, small island and archipelagic States are most directly and seriously impacted by a collective failure to conserve and protect, as well as to sustainably manage, living and non-living resources in areas beyond national jurisdiction and in the marine environment as a whole, Stressing the need for the comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction by implementing and supplementing as necessary relevant provisions of the Convention to achieve this objective, Desiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations, [see new PP 4 above] Respecting the sovereignty, territorial integrity and political independence of all States, while recognizing the critical importance of bilateral, subregional, regional, sectoral and global cooperation and coordination to protect and conserve marine biodiversity, Desiring to promote sustainable development, [see PP 4 above] Aspiring to achieve universal participation, [see PP 4 above and last PP]\nRationale PP 1: Additions reflect the responsibility of States to work both individually and collectively. The non-binding reference to the CHM further emphasizes this joint\n3\nobligation to protect and preserve commonly held areas and resources; this reference does not affect ABS. PP 3: reflects PSIDS comment in High Seas dialogue. PP 4: Just as Paragraph 1 sets out mutual obligation, Paragraph 4 lays a groundwork of mutual benefit not only to all parties, but to present and future generations. This would consolidate ideas made in other paras. PP 5: The existential threat faced by SIDS and archipelagic States as a result of a human failure to protect our earth demands recognition at the outset, and correction when possible, through this IA. PP 6: The additional text is required to clarify the legal basis for the agreement as an implementing agreement to UNCLOS. PP 9. Given the importance of cooperation to this agreement, reference should be made in the Preamble. Include PP2 and PP5 as written.\nInternational Union for Conservation of Nature\nP2: Stressing the need to respect the balance of rights, obligations and interests set out in the Convention, as well as the rights and interests of future generations and marine life to a healthy, productive and resilient ocean;. P3: Recognizing the need to address, in an urgent, coherent and cooperative manner, biodiversity loss and degradation of ecosystems of the ocean, due to, in particular, climate change, pollution and overuse;, P7: Respecting the sovereignty, sovereign rights, territorial integrity and political independence of all States; P8: Desiring to promote ensure that any future development and use of marine areas beyond national jurisdiction [and their resources] are sustainable and do not cause further biodiversity loss or degradation development, P9: Aspiring to achieve universal participation but recognizing the need to also lead by example; Rationale The principle of intergenerational equity suggests it is time to consider the rights and interests of future generations of humankind as well as ocean life in preventing the further erosion of options for a healthy, productive and resilient ocean across generations. What we do today will affect the availability of options for the future. It is similarly important to recognize the seriousness of threat and need for timely and urgent action to enhance climate resilience and prevent further loss of biodiversity or environmental degradation. And while it is admirable to aspire to universal participation, it will be essential to construct the Agreement to enable progress even absent 100% consensus to prevent further environmental degradation and biodiversity loss.\n4\nFinally, we suggest specifically noting “sovereign rights” as these are different to sovereignty under UNCLOS and are noted in articles 4bis, 9, 19, 34 and 55 of the draft text.\nOcean Care\nStressing the need to take all measures necessary to ensure that pollution arising from incidents or activities under their jurisdiction or control does not spread beyond the areas where they exercise sovereign rights in accordance with the Convention.\nRationale The text is already modulated on basis of Art. 194 (2) UNCLOS which requires countries to ensure that activities under their jurisdiction or control do not cause pollution to other States and that pollution does not spread beyond the areas where they have sovereign rights.\n5\nPART I GENERAL PROVISIONS\n6\nARTICLE 1\nCaribbean Community and Pacific Small Island Developing States\nOption A: “Cumulative impacts” means the incremental effects of a proposed activity under the jurisdiction and control of a Party when added to the impacts of past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities. Option B: “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts. 10. Option A: “Environmental impact assessment” means a process to identify, predict, evaluate and mitigate the potential environmental impacts, including cumulative impacts, of an a proposed activity with an effect on areas within or beyond national jurisdiction, taking into account, inter alia, interrelated social, and economic, cultural and human health impacts, both beneficial and adverse. Option B: “Environmental impact assessment” means a process to identify, predict and evaluate the potential effects that an activity may cause in the marine environment in the short, medium and long term, in order to take the necessary measures, including mitigation, to address the consequences of such activity, prior to its commencement. Option C: “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of Parties, that may cause substantial pollution of or significant and harmful changes to the marine environment. 16. Option A: “Strategic environmental assessment” means a higher-level assessment process that can be used in three main ways: (a) to prepare a strategic development or resource use plan for a defined land and/or ocean area; (b) to examine the potential environmental impacts that may arise from, or impact upon, the implementation of government policies, plans and programmes; and (c) to assess various classes or types of development projects, so as to produce general environmental management policies or design guidelines for the development classes or types. Option B: “Strategic environmental assessment” means the evaluation of the likely environmental effects, including health effects, which comprises determining the scope of an environmental report and its preparation, carrying out public participation and consultations, and taking into account the environmental report and the results of the public participation and consultations in a plan or programme.\nRationale\nNone provided\n7\nBolivarian Republic of Venezuela\nFor the purposes of this Agreement:\n1. “Access to genetic resources”: means the obtaining or using of genetic resources conserved in situ or ex situ; of its derivative products or its intangible components. “Marine Areas Beyond National Jurisdiction, marine regions that include the water column, seabed, and subsoil beyond the limits of national jurisdiction”\n1. “Access ex situ, including as digital sequence information”, in relation to marine genetic resources of areas beyond national jurisdiction, means access to samples, data and information, including digital sequence information in relation to marine genetic resources of areas beyond national jurisdiction,\n[2.“Activity under a State’s jurisdiction or control” means an activity over which a State has effective control or exercises jurisdiction.]\n3.Option A: “Area-based management tool” means a tool, including a marine protected area, for directed at a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement, including marine protected areas.\nOption B: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed to achieve, in accordance with this Agreement:\n(a) in the case of marine protected areas, conservation objectives;\n(b) in the case of other area-based management tools, conservation objectives or conservation and sustainable use objectives.\n4.“Areas beyond national jurisdiction” means the high seas and the Area (delimited and geographically defined areas whose administration and regulation allow achieve specific conservation and/or preservation objectives). These areas are outside the 200 nautical mile limit of the Exclusive Economic Zone (EEZ) of a nation.\n“Marine Areas Beyond National Jurisdiction”, means marine regions that include the water column, seabed, and subsoil beyond the limits of national jurisdiction.\n4bis. \"Biological resources\" includes genetic resources, organisms or parts thereof, populations, or any other biotic component of ecosystems with actual or potential use or value for humanity.\n5.“Biotechnology” means any technological application that uses biological systems, living organisms, or derivatives thereof, to make or modify products or processes for\n8\nspecific use.\n6.“Collection in situ”, in relation to marine genetic resources, means the collection or sampling of marine genetic resources in areas beyond national jurisdiction.\n7.“Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n8.Option A: “Cumulative impacts” means the incremental effects of a proposed activity under the jurisdiction and control of a State Party when added to the impacts of past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities.\nOption B: “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.\n9“Derivative” means a naturally occurring biochemical compound resulting from the genetic expression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity.\n10 Option A: “Environmental impact assessment” means a process to evaluate the potential environmental impacts, including cumulative impacts, of an activity with an effect on areas within or beyond national jurisdiction, taking into account, inter alia, interrelated social and economic, cultural and human health impacts, both beneficial and adverse.\nOption B: “Environmental impact assessment” means a process to identify, predict and evaluate the potential effects that an activity may cause in the marine environment in the short, medium and long term, in order to take the necessary measures, including prevention, mitigation and correction, to address the consequences of such activity, prior to its commencement.\nOption C: “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of Parties, that may cause substantial pollution of or significant and harmful changes to the marine environment.\n11. Option A: “Marine genetic resources” means any genetic material of marine plant, animal, microbial or other origin, containing functional units of heredity and noncoding regions of nucleic acids, with actual or potential value of their genetic and biochemical properties, including genetic information.\nOption B: “Marine genetic resources” means any material of marine plant, animal, microbial or other origin containing functional units of heredity of actual or potential value.\nOption C\n11 \"Marine Genetic material\" means any material of plant, animal, microbial or other origin containing functional units of heredity.\n9\n11bis. \"Marine Genetic resources\" means genetic material of actual or potential value.\n12.“Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific[short, medium and long-term biodiversity] conservation [and sustainable use] objectives.\n[13. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.]\n14. “Party” means a State or regional economic integration organization that has consented to be bound by this Agreement and for which this Agreement is in force.\n15. “Regional economic integration organization” means an organization constituted by sovereign States of a given region to which its member States have transferred competence in respect of matters governed by this Agreement and which has been duly authorized, in accordance with its internal procedures, to sign, ratify, accept, approve or accede to this Agreement.\n16. Option A: “Strategic environmental assessment” means a higher-level assessment process that can be used in three main ways (1) to prepare a strategic development or resource use plan for a defined land and/or ocean area; (2) to examine the potential environmental impacts that may arise from, or impact upon, the implementation of government policies, plans and programmes; and (3) to assess different classes or types of development projects, so as to produce general environmental management policies or design guidelines for the development classes/types.\nOption B: “Strategic environmental assessment” means the evaluation of the likely environmental, including health, effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.\n[17. “Sustainable use” means the use of components of biological diversity in a way and at a rate that does not lead to long-term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.]\n[18. “Transfer of marine technology” means the transfer accessible, free and without exclusions of any country of the instruments, equipment, expertise, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]\n19. Option A: “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of and/or information on marine genetic resources or derivatives thereof, as well as commercialization, including biotechnology as defined in this Agreement.\n10\nOption B: “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources, including through the application of biotechnology. Rationale None provided\nHoly See\n1. “Access ex situ, including as digital sequence information”, in relation to marine genetic resources of areas beyond national jurisdiction, means the opportunity and the ability to collect and study access to samples, data and information, including digital sequence information. [2. “Activity under a State’s jurisdiction or control” means an activity conducted by a natural or juridical person over which a State has effective control or exercises jurisdiction.\n(a) For purposes of this Agreement, a State shall be considered to exercise jurisdiction and control over a natural or juridical person in areas beyond national jurisdiction when the State is:\n(i) the place of citizenship or where such natural or juridical person is registered; (ii) principal place of business or where management of such person is located; (iii) the place where such person has its principal assets or operations; or (iv) the place where such person conducts the administration of its interests [with respect to the activity in question] on a regular basis as ascertainable by third parties.\n(b) In the event that a State having jurisdiction is incapable of performing its duties\nwith respect to [planned activities] or [area-based management measures] under this [Part] [Agreement], then “jurisdiction and control” by a State shall also include the place where financing of the activity is given and/or received.\n(c) Jurisdiction to implement this [Part] [Agreement] extends only to [matters]\n[assessments] [and monitoring] related to [planned or proposed activities] [or/and] [implementation of area-based management tools] in areas beyond national jurisdiction by such natural or juridical persons under the jurisdiction and control of that State. However, nothing herein shall affect the jurisdiction and control of a flag State in administrative, technical and social matters over ships\n11\nflying its flag pursuant to Article 92 and Article 94 of the Convention. Any ship or vessel used in implementing this [Part][Agreement] shall continue to be governed by the State whose flag it flies.\n16.Option A: “Strategic environmental assessment” means an higher-level assessment process that can be used in three main ways (1) to prepare a strategic development or resource use plan for a defined land and/or ocean area; (2) to examine the potential environmental impacts that may arise from, or impact upon, the implementation of government policies, plans and programmes; or and (3) to assess different classes or types of development projects, so as to produce general environmental management policies or design guidelines for the development classes/types. Option B: “Strategic environmental assessment” Delete. [18.“Transfer of marine technology” means the transfer, whether though the movement, sale, lease, licensing or outright gift of the data, software, instruments, equipment, expertise, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.] 19. Option A: “Utilization of marine genetic resources” means to conduct research and development, including through biotechnology [as defined in this article], on the genetic and/or biochemical composition of and/or information on marine genetic resources or derivatives thereof, resulting in:\n(i) the sale, lease, licensing or other as well as commercialization of a product or products, or, including biotechnology as defined in this Agreement. (i)(ii) rights to biotechnology that serve to restrict access and use of genetic resources by other scientific researchers.\nOption B: “Utilization of marine genetic resources” DELETE.\nRationale JURISDICTION: “Activity under a State’s jurisdiction or control”: Clearly identifying the party responsible for review (EIA) or oversight (ABMT) of an activity is the single most critical obligation set out in this IA, without which it fails. As industry groups point out, with respect to a commercial activity in ABNJ, vessels originating from numerous countries will be involved in the activity and therefore if the present definition is used, it will be unclear which country is responsible. In addition, if this IA anticipates that a flag state will assume responsibility, in fact, many flag states will not have the wherewithal to carry out these functions; moreover, the jurisdiction does not extend to the activity beyond the vessel and a large gap exists. This proposed definition is the internationally accepted definition used by UNCITRAL to determine jurisdiction based on the “center of main interests”. Importantly, it expands jurisdiction over an activity without modifying the jurisdiction of the Flag State. “Strategic Environmental Assessment”: An SEA is not a\n12\n“higher level” assessment; it is simply a different kind of assessment used for a specific purpose. “Transfer of marine technology”: if this is meant to define the \"transfer of marine technology”, it must define not only what technology is, but what “transfer” means. “Utilization of marine genetic resources”. Without the additional language, the definition impacts MSR as regulated by UNCLOS. The difference in “utilization of MGRs” as intended by this agreement is that they will be used for scientific research resulting in commercial purposes. This distinction must be clarified in this definition. We urge consideration of a definition that addresses utilization of all marine resources in ABNJ, including MGRs, in order to be of use in the sections on EIAs and ABMTs. This is important because it would future-proof the agreement so that it will not have to be revised for every resource.\nRepublic of Türkiye\nArticle 1.3 Option A: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement. Option B: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed to achieve, in accordance with this Agreement: (a) in the case of marine protected areas, conservation objectives; (b) in the case of other area-based management tools, conservation objectives or conservation and sustainable use objective.\nRationale Option B is preferred option as sustainable use is an overall goal, while protected area is a specific region that must be conserved to achieve the overall objective. Marine protected area (MPA) and area-based management tools (ABMT) are different concepts in terms of their temporal and spatial scales. The definition of the MPA refers to the marine area that is managed and geographically determined to achieve the long-term protection goals. As is known, IUCN's definition of ABMT is \"arrangements of human activity in a particular area to achieve conservation or sustainable resource management goals\" (IUCN Paper V, Understanding Area-based Management Tools and Marine Protected Areas). The protected area definition of the article 2 of CBD, written in accordance with both terrestrial and marine protected areas, is regulated as \"a geographically defined area that is determined, regulated and managed to achieve specific conservation objectives\". MPAs may have strictly protected wilderness areas serving scientific-only purposes, large-scale ecological processes or areas intended to protect certain species or habitats, as well as areas where non-industrial uses of natural resources compatible with nature conservation are regulated. Because of this, option 2 is very close to the definition of MPA.\n13\nArticle 1.8 Option A: “Cumulative impacts” means the incremental effects of a proposed activity under the jurisdiction and control of a State Party when added to the impacts of past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities. Option B: “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.\nRationale Türkiye prefers Option A over Option B. Article 1.10 10. Option A: “Environmental impact assessment” means a process to evaluate the potential environmental impacts, including cumulative impacts, of an activity with an effect on areas within or beyond national jurisdiction, taking into account, inter alia, interrelated social and economic, cultural and human health impacts, both beneficial and adverse Rationale None provided Article 1.11 and 1.19 1 (11) Option A: “Marine genetic resources” means any genetic material of marine plant, animal, microbial or other origin, containing functional units of heredity and noncoding regions of nucleic acids, with actual or potential value of their genetic and biochemical properties, including digital sequencegenetic information. Option B: “Marine genetic resources” means any material of marine plant, animal, microbial or other origin containing functional units of heredity of actual or potential value 1 (19) Option A: “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of and/or information on marine genetic resources or derivatives thereof, as well as commercialization, including biotechnology as defined in this Agreement.\n14\nOption B: “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources, including through the application of biotechnology.\nRationale For ARTICLE 1 (11) (together with 1 (1) and 1 (6) : Although the definitions developed for the terms “access ex situ including as digital sequence information” and “ collection in situ” seems to render the difference between these terms distinguishable as a solution of the DSI conflict, where those are contained in the text, there might still remain unresolved issues where the term “Marine genetic resources” is encountered due to the intrinsic properties of the term “genetic material ”and thereby the relevant term “genetic resources”, indicating the physical/tangible features of the genetic material. Therefore, such as the parts of the text including particularly the concepts “utilization” and “benefit-sharing”; “marine genetic resources” should be handled more inclusively and comprehensively, including DSI. It is of high importance bearing in mind that even any artificial application is in question, it is still needed to have a preliminary knowledge on the genetic resource of that DSI, from which it is generated initially. Briefly; without any connection with the genetic resource, DSI itself does not make any sense. For ARTICLE 1 (19): Türkiye favors Option A since it is considerably more comprehensive and includes the crucial aspect of utilization and benefit sharing, such as commercialization, as well as information on marine genetic resources and derivatives.\nInternational Union for the Conservation of Nature\nArticle 1, para.1 1.“Access ex situ, including as digital sequence information”, in relation to marine genetic resources of areas beyond national jurisdiction, means access to samples, data and information, including digital sequence information.\nRationale The Nagoya Protocol and CBD do not define “access”; defining it here risks creating a separate standard. Given that many biorepositories hold genetic resources from both within and beyond national jurisdiction, using different terms will increase both the cost and complexity of implementation and the risk that they cannot be implemented effectively. Leaving it undefined can help future proof the agreement against, e.g., advances in AI and activities that do not involve active use. Article 1, para.3 3. Option A: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement.\n15\nOption B: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed in order to achieve, in accordance with this Agreement: ….\nRationale Option B is preferred as it clearly distinguishes between the objectives of an MPA which have conservation as their primary objective, from other types of ABMTs, which may have conservation outcomes and benefits but are driven by other primary objectives, such as OECMs (A geographically defined area other than a Protected Area, which is governed and managed in ways that achieve positive and sustained long-term outcomes for the in situ conservation of biodiversity with associated ecosystem functions and services and where applicable, cultural, spiritual, socio– economic, and other locally relevant values. (CBD Decision 14/8) Article 1, para.4 4. “Areas beyond national jurisdiction” means the high seas and the Area. Or 4. “Areas beyond national jurisdiction” means the high seas and the Area.areas that are not within national jurisdiction.\nRationale IUCN’s preferred recommendation is to remove the definition entirely. UNCLOS does not define ABNJ. ABNJ is a negative definition: it is everything that isn’t defined by UNCLOS as within national jurisdiction. Leaving out airspace could open a large gap in UNCLOS that would require more work later to fix. But it is also important to note that UNCLOS does refer to superjacent airspace in the context of EEZs and territorial seas. Seabirds are an important part of marine biodiversity, as are the physical processes and ecosystem at the air/water interface, and atmospheric inputs into the superjacent airspace of the high seas may have adverse effects on marine biodiversity in the water column. As this Agreement refers to “marine” biodiversity, there is no issue of whether this Agreement might be interpreted as applying to outer space. Article 1, para.6 6. “Collection in situ”, in relation to marine genetic resources, means the collection or sampling of marine genetic resources in areas beyond national jurisdiction for their utilization.\nRationale To clarify the scope of this Agreement, this definition should be narrowed to apply only to marine genetic resources collected for the purpose of “utilization”, as defined under para. 19 Option B as “research and development on the genetic and/or biochemical composition”. This would ensure that fishing and collection of commodities is not covered, in a way that is in line with the Nagoya Protocol.\n16\nArticle 1, para.10\n10. Option A: “Environmental impact assessment” means a process to identify, predict and evaluate the potential environmental impacts, including cumulative impacts, of an activity with an effect onthat may affect areas within or beyond national jurisdiction, taking into account, inter alia, interrelated social and economic, cultural and human health impacts, both beneficial and adverse. Option B: “Environmental impact assessment” means a process to identify, predict and evaluate the potential effects that an activity may cause in the marine environment in the short, medium and long term, in order to take the necessary measures, including mitigation, to address the consequences of such activity, prior to its commencement. Option C: “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of Parties, that may cause substantial pollution of or significant and harmful changes to the marine environment.\nRationale EIAs need to have as their primary focus identifying significant potentially harmful or adverse environmental effects now and cumulatively over the reasonable future, and the alternatives that will avoid those impacts. Some projects don’t trigger EIA at all because they are fundamentally environmentally beneficial projects, backed up by sound science. Projects that trigger an EIA have issues that require analysis because they raise potential significant adverse environmental impacts. Option B is not recommended because it omits reference to key elements of the scope of an EIA. These are important to include in the definition to reinforce the high standard for BBNJ Agreement EIAs, which EIAs prepared for another IFB must meet if they are prepared by BBNJ Parties. Article 1, para.11 11. Option A: “Marine genetic resources” means any genetic material of marine plant, animal, microbial or other origin, containing functional units of heredity and noncoding regions of nucleic acids, with actual or potential value of their genetic and biochemical properties, including genetic information.\nOption B: “Marine genetic resources” means any material of marine plant, animal including birds, microbial or other origin containing functional units of heredity of actual or potential value.\nRationale Option A differs from the definition under the CBD, which will make implementation challenging. “Genetic information” is not defined in the Agreement. Because tangible\n17\nsamples and intangible elements like DSI and environmental data will require different treatment, it is important to keep them separate in definitions. The addition of “of their genetic and biochemical properties” seems intended to distinguish MGR from commodities. This is better achieved through inclusion of “for their utilization” in the definition of “collection and access, in situ.” Option B is consistent with the Nagoya Protocol but focuses on marine. However, limiting it to “marine” genetic resources may exclude other species in ABNJ, like birds. It serves no purpose in delineating the scope of the MGR provisions, as marine genetic resources can also be found within national jurisdiction. The geographical scope of the agreement is defined elsewhere. Alternatively “marine genetic resources” can be explicitly defined to include birds. Article 1, para.12 12. “Marine protected area” means a geographically defined marine area that is designated dedicated, regulated and effectively managed to achieve specific [long-term biodiversity] and ecosystem conservation [and sustainable use] objectives.\nRationale The definition of “MPA” should exclude “sustainable use objectives” to ensure compatible reporting and protection standards within and beyond national jurisdictions. To qualify as an MPA, the most important elements are persistence (long term) and a primary objective of conservation (IUCN WCPA 20191). Such a targeted conservation objective for MPAs will be vital when negotiating proposed conservation and management measures to ensure that in case of conflict, conservation remains the priority (IUCN WCPA 2019). Removing the “sustainable use” objectives also ensures that this MPA definition is consistent with other international definitions of protected areas, including those used by the IUCN, CBD and OSPAR.\nAnd as is frequently observed, the level of protection correlates to the delivery of conservation benefits that healthy ecosystems provide including recovery and spillover of exploited species, climate change mitigation, adaptation, and resilience, and water quality improvement (Grorud-Colvert et al., 2021)- IUCN WCPA, 2019. Guidelines for applying the IUCN protected area management categories to marine protected areas https://portals.iucn.org/library/node/48887\nGrorud-Colvert, et al, 2021. The MPA Guide: A framework to achieve global goals for the ocean, Science DOI: 10.1126/science.abf086. Article 1, para.16\n1 IUCN WCPA, 2019. Guidelines for applying the IUCN protected area management categories to marine protected areas\nhttps://portals.iucn.org/library/node/48887\n18\n16. Option A: “Strategic environmental assessment” means a higher-level assessment processanalytical and participatory approaches to strategic decision-making that can be used in three main ways:aim to integrate environmental considerations into policies, plans and programmes, and evaluate the inter linkages with economic and social considerations. Alternatively: 16. Option A: “Strategic environmental assessment” means a higher-level assessment process that can be used, in three main waysfor example, (1) to prepare a strategic development or resource use plan for a defined land and/or ocean area; (2) to examine the potential environmental impacts that may arise from, or impact upon, the implementation of government policies, plans and programmes; and (3) to assess different classes or types of development projects, so as to produce general environmental management policies or design guidelines for the development classes/types;and . and (4) to provide a strategic, cross-sectoral, and ecosystem-based review of the status, pressures and trends regarding marine biodiversity of ABNJ to identify priorities for conservation and management action including in response to climate change in an open, inclusive and participatory manner.\nRationale IUCN’s suggested definition is used by the World Bank and OECD. “Originally, SEA was designed as an extension of environmental impact assessment (EIA) of projects to plans, programs, and policies. Over time SEA has become more strategic by bringing different groups of stakeholders into an environmental and social dialogue in an iterative and adaptive way.” World Bank 2012. See article 41 ter. Option B does not reflect how SEA is currently understood. Alternatively, Option A could include another example as in (4) above. Collaborative regionally-focused SEA partnerships could serve to advance science capacity to explore, study and assess pressures on BBNJ, underpin design of coherent and connected MPA networks and ABMT systems, inform future research priorities as well as subsequent EIAs and SEAs in these areas, using modern molecular/genomic tools (e.g., environmental DNA) and other technologies. They could also be designed to consider, upon request, connected areas within national jurisdiction. Article 1, para.17 [17. “Sustainable use” means the use of components of biological diversity in a way and at a rate that does not lead to long-term decline of biological diversity, thereby maintaining its potential to meet the needs and aspirations of present and future generations.]\nRationale Sustainable use is already defined in many instruments and practices relevant to the BBNJ Agreement. These definitions are not easily reconciled. Sustainable use in IUCN category VI MPAs is defined as: where low-level non-industrial natural resource use is compatible\n19\nwith nature conservation.” This is quite different from how “sustainable use” is defined in the CBD. See IUCN Guidelines for applying the IUCN protected area management categories to marine protected areas-Guidelines for applying the IUCN protected area management categories to marine protected areas | IUCN Library System\nUnited Nations Environment Programme\nOption A: “Cumulative impacts” means the incremental effects of a proposed activity under the jurisdiction and control of a State Party when added to the impacts of past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities.\nRationale The Revised draft text of an agreement (as in A/CONF.232/2020/3) had references throughout the text to “States Parties”. However, the Further revised draft text of an agreement no longer refers to “States Parties” in the preamble, but rather to “Parties”. Further, article 1, paragraph 14 of the Further revised draft text of an agreement defines “Party” as “a State or regional economic integration organization…”. For consistency purposes references to “States Parties” should be deleted and instead the text should refer to “Parties” to include in that way regional economic integration organizations and be consistent with the definitions included in article 1.\nChina Biodiversity Conservation and Green Development Foundation\n10. “Environmental impact assessment” means a process to identify, predict and evaluate the potential environmental impacts, including cumulative impacts, of an activity in the short, medium and long term, with an effect on areas within or beyond national jurisdiction., Takestaking into account, inter alia, interrelated social and economic, cultural and human health impacts, both beneficial and adverse, in order to take the necessary measures, including mitigation, to address the consequences of such activity, prior to its commencement..\nRationale The hereby proposed amendments combine option A and B as a whole functioned article. It emphasizes “EIA” as a process and a tool to anticipate & assist addressing further positive and negative consequences.\n20\nEnvironmental Law Institute\n8. Option A: “Cumulative impacts” means the incremental effects of a proposed activity under the jurisdiction and control of a Party when added to the impacts of other past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities.\nRationale Added for clarity and to emphasize that this includes activities by parties or persons other than and inclusive of the project proponent\nHigh Seas Alliance\n[…] 3. Option A: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement. Option B: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed in order to achieve, in accordance with this Agreement: (a) In the case of marine protected areas, conservation objectives; (b) In the case of other area-based management tools, conservation objectives or conservation and sustainable use objectives. […] 12. “Marine protected area” means a geographically defined marine area where human activities are regulated, that is designated and managed or prohibited to achieve specific [long-term biodiversity] conservation [and sustainable use] objectives.\nRationale Article 1.3: HSA sees the value of “Option B” because it helpfully distinguishes between the objectives of an MPA (conservation) and those of other ABMTs (conservation or conservation and sustainable use). However, Option B should not be an alternative to a separate definition of MPAs focusing on conservation, which in our view, is a priority.\n21\nArticle 1.12: HSA strongly recommends striking the bracketed text (‘sustainable use’); one of the key distinguishing factors of MPAs from other ABMTs is that MPAs have a conservation objective. This is consistent with other international definitions of MPA, including the CBD’s and the IUCN’s, which define an MPA as having conservation objectives (and *not* sustainable use objectives). HSA also recommends that the definition be adjusted so that it talks about “human activities” which are “regulated, managed, or prohibited”--this reflects the suggestions made by some delegates during IGC4 and helps to clarify that there is a spectrum of MPAs which range from areas that permit some sustainable use activities (consistent with the conservation objectives) to highly and fully protected areas where human activities are prohibited.\nOcean Care\nOption A: “Cumulative effectsimpacts” means the incremental effects of a proposed activity under the jurisdiction and control of a State Party when added to the effects impacts of past, present and reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and possible transboundary impacts, regardless of whether the Party exercises jurisdiction or control over those other activities. 10. Option A: “Environmental impact assessment” means a process to evaluate the potential environmental effectseffects, impacts, including cumulative effects, of an proposed activity with an effect on areas within or beyond national jurisdiction, taking into account, inter alia, interrelated social and economic, cultural and human health impactseffects, both beneficial and adverse. Possibly as definition 20 “Transboundary pollution” for the purposes of this Instrument means the introduction, directly or indirectly, of substances or energy, including acoustic energy, into the marine environment (a) that is generated by human activities in, or adjacent to, areas beyond national jurisdiction, (b) that disperses across more than one jurisdiction, including dispersing into areas beyond national jurisdiction from areas within national jurisdiction, and (c) that results in, or is likely to result in, significant harm to marine biological diversity beyond national jurisdiction.\nRationale The term ‘effect’ is a term used in UNCLOS whereas ‘impact’ is not. Similarly, transboundary effect is easily defined and can be readily measured through scientific investigation, whereas transboundary impact is vague, and it may be difficult to establish criteria acceptable to all parties. Moreover, transboundary pollution is referred to in an extensive body of existing international law, whereas transboundary impact is not. Regarding Art 1, No need to limit the definition of EIA to activities carried out in ABNJ. Our proposal takes a more inclusive approach and helps to streamline the paragraph.\n22\nRegarding Art 1, Transboundary pollution is easily defined and can be readily measured through scientific investigation, whereas transboundary impact is vague, and it may be difficult to establish criteria acceptable to all parties.\nTransboundary pollution is referred to in an extensive body of existing international law, whereas transboundary impact is not (e.g., Espoo Convention Art. 1(viii)).\nTransboundary pollution can be addressed and mitigated through practical concrete measures mandating the reduction of the polluting emissions. Conversely, there is no practical way to mitigate transboundary impacts without also addressing the causes at its source.\nTransboundary pollution stands the test of time as it potentially includes a vast assortment of destructive pollutants—from plastics to chemicals to oil to noise and ones that cannot yet be anticipated\nWorld Wide Fund for Nature (WWF) International\n3. Option A: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives in accordance with this Agreement. Option B: “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed to achieve, in accordance with this Agreement: (a) in the case of marine protected areas, conservation objectives; (b) in the case of other area-based management tools, conservation objectives or conservation and sustainable use objectives. Rationale It is important to be clear that MPA are for conservation purposes so that MPAs can be separately identified from other ABMTs as the basis for setting out a process in Part III for establishing MPAs, including designation by the BBNJ COP, that can be separated from how other ABMTs are dealt with in the BBNJ ILBI.\n23\nARTICLE 2\nBolivarian Republic of Venezuela\nThe objective of this Agreement is to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, for the present and in the short, medium and long term, through effective implementation of this agreement and the relevant provisions of international instruments, , including the Convention on Biological Diversity, the Convention and further international cooperation and coordination.\nRationale None provided\nHoly See\nThe objectives of this Agreement are: is (i) to ensure high levels of the conservation and sustainable use of marine\nbiological diversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of the relevant provisions of the Convention, including through environmental impact assessments of activities and the imposition of area-based management tools;\n(ii) to strengthen the Parties’ joint and individual capacities to protect the environment, to engage in sustainable development, and to fulfill obligations of this Agreement; (iii) to promote the research and development of marine genetic resources to better understand ocean biodiversity and ecosystems; to ensure the equal access and utilization of those resources by all Parties; and to further delineate the rights and obligations of Parties with respect to benefits resulting from their utilization; and\nto further international cooperation and coordination between Parties as well as with other instruments, frameworks and bodies in pursuit of greater care for biodiversity and ecosystems in areas beyond national jurisdiction.. Rationale The Objectives should explain what the contents of the agreement are, put them in context, and not simply repeat the title of the IA. That is, this article should mention the 4 focal areas of MGRs, EIAs, ABMTs and CBTMT. In addition, the article should expressly highlight the main challenges of capacity building and cooperation that will ensure those objectives are met since meeting those challenges are objectives in themselves.\n24\nInternational Union for the Conservation of Nature\nThe objective of this Agreement is to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, for the benefit of present and future generations of humankind and ocean life in the long term, through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination to promote the study, protection and preservation of the marine environment, the conservation of living resources, the fair, equitable and efficient utilization of resources, and capacity building and transfer of relevant technology for these purposes.\nRationale To ensure a wider appreciation of the objectives of this BBNJ Agreement, IUCN suggests it would be helpful to be more specific as to its aspirations as well as the most relevant provisions of UNCLOS that the BBNJ Agreement is seeking to advance implementation of. The text draws on UNCLOS Preamble, paragraph 4.\nWorld Wide Fund for Nature (WWF) International\nThe objective of this Agreement is to ensure the conservation and sustainable use of marine biodiversity of areas beyond national jurisdiction, for the present and in the long term, through effective implementation of applicable international law, including but not limited to the relevant provisions of the Convention and further particularly through enhancement of international cooperation and coordination to implement relevant decisions of international bodies.\nRationale The objective needs to explicitly include implementing the provisions of all relevant international agreements and the relevant decisions of international bodies, not just the provisions of UNCLOS. This creates the mandate for ‘enhanced cooperation’ to deliver holistic, ecosystem-based integrated ocean management, leaving behind the days of isolated bodies acting in their uncoordinated, narrow silos. The ecological connectivity of dynamic ocean systems requires an equally connected and dynamic governance and management culture. Creating and implementing a BBNJ ILBI gives us an historic opportunity to create a new culture of cooperation and collaboration. The somewhat negatively expressed political commitment to ‘not undermining’ existing arrangements can be given positive legal effect through ‘enhanced cooperation’ to accelerate implementation of those arrangements.\n25\nARTICLE 3\nEuropean Union and its Member States\n[2. This Agreement does not apply to any warship, military aircraft or naval auxiliary. Save for Part II, this Agreement does not apply to other vessels or aircraft owned or operated by a PartyState and used, for the time being, only on government non-commercial service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of thesuch vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.]\nRationale The BBNJ Implementing Agreement should not apply to warships, naval auxiliary and other vessels or aircraft owned or operated by a State and used, for the time being, only on government non-commercial service. However, in practice, many vessels used for marine scientific research are owned or operated by States. Excluding these vessels as a whole from the scope of application of the BBNJ IA would mean that many research vessels would be excluded from the scope of Part II (MGRs). We consider that to be highly undesirable as this would create a situation in which we no longer have a level playing field. We therefore propose alternative wording with which we distinguish between warships, military aircraft and naval auxiliary, on the one hand, and vessels or aircraft owned or operated by States, on the other. The Agreement would not apply as a whole to military vessels, aircraft and naval auxiliary. The Agreement would also not apply to state owned or operated vessels or aircraft, except for Part II on MGRs. In other words, the part on MGRs, and only that part, would apply to state owned or operated vessels or aircraft. Finally we wish to note that non-application should not be confused with immunity from jurisdiction. In that sense, both categories, that is, warships, naval auxiliary, military aircraft as well as state owned or operated vessels or aircraft enjoy and will continue to enjoy immunity from jurisdiction on the basis of the relevant provisions of UNCLOS, such as Articles 95 and 96. With respect to the issue of immunity from jurisdiction, we would be open to considering including relevant provisions of the UNCLOS also in the BBNJ Agreement if other delegations consider it necessary.\nBolivarian Republic of Venezuela\nThis Agreement applies to a c t i v i t i e s r e l a t e d t o t h e c o n s e r v a t i o n a n d s u s t a i n a b l e u s e o f m a r i n e b i o l o g i c a l d i v e r s i t y o n areas beyond national jurisdiction. No State can have temporal or permanent jurisdiction on areas beyond national jurisdiction.\n[2. This Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government non-commercial service. However, each Party shall ensure, by the adoption of appropriate\n26\nmeasures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.]\nRationale None provided\nHoly See\nThis Agreement applies to human activities with respect to utilization of resources in relation to the conservation and sustainable use of marine biodiversity in areas beyond national jurisdiction. 2. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention. [NOTE: taken in whole from Art. 4] 3. Accordingly, the rights and jurisdiction of coastal States in all areas within national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention. Hence, this Agreement shall not govern activities undertaken or permitted by States to occur within their national jurisdiction [unless those activities pose a risk of substantial negative impacts to biodiversity or significant and harmful changes to the marine environment in areas beyond national jurisdiction.] 4. Activities in areas beyond national jurisdiction constituting marine scientific research shall be governed by the Convention, except that activities shall not be considered marine scientific research if: (i) The activity is of direct significance for the commercial exploitation of living or non-living resources of the marine environment; or (ii) The activity results in the sale or licensing of the research findings or modifications, including digital sequence information, to a State, its nationals or natural or juridical persons under a State’s jurisdiction seeking to use it for commercial gain. Any activity not considered marine scientific research under this article shall be governed by the provisions of this Agreement.\n1. This Agreement shall not govern activities in connection with utilization of resources in areas beyond national jurisdiction enumerated in Article 87(1) of the Convention, subject to certain further limitations and requirements set forth herein as may be\n27\nnecessary from time to time to fulfill the general duty of Parties stated in Article 192 of the Convention to protect and preserve the marine environment. [2. As revised by States]\nRationale PARAGRAPH 1. Limiting the meaning to geographic scope is unclear when UNCLOS already contains Parts separately regulating both the High Seas and the Area. This IA is focused on and applies only to human activities in ABNJ and hence the provision should be focused on this. Moreover, this revision limits the application only to human activities as they relate to conservation and sustainable use which is necessary to avoid undermining IFBs. The addition also avoids the confusion regarding the territorial seas and the continental shelf. PARAGRAPH 2: Moved from Art. 4 as it goes to Application and does not impact IFBs. PARAGRAPH 3: Activities in National Jurisdiction. Moved from Art. 4 as it goes to Application rather than the relationship with IFBs i.e., coastal States do not fall under IFBs. Rather than just restate these provisions from UNCLOS, the provision should draw a conclusion from those statements to this IA and set the foundation for EIAs and ABMTs whether or not States decide the impact of activities in national waters on international waters. PARAGRAPH 4: MSR. Carve-out for research activities in accordance with UNCLOS Article 241 to ensure MSR continues unaffected. Paragraph 3(i) supplements IA Art. 22.3. PARAGRAPH 5: Activities already regulated and the basis for further limitations of sustainable use. This additional language identifies the legal authority for limitations of activities under this treaty in relation to activities already regulated by an IFB. This statement is legally necessary to clarify the relationship between this IA and the two other IAs for fishing and mining relating to UNCLOS. Republic of Türkiye [2. This Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government noncommercial service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.]\nRationale Türkiye prefers the deletion of Article 3(2) since it is not convinced for its necessity as the sovereign immunity is clearly defined in international law, which is also applicable for BBNJ Agreement. Nonetheless Türkiye is prepared to go along with the general consensus to be arrived on this draft Article 3 (2).\n28\nInternational Union for the Conservation of Nature\n[2. This Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government noncommercial However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.] Alternative: [2. This Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government noncommercial, non-research service. However, each Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.] Such measures shall be reported to the Conference of the Parties annually.\nRationale IUCN recommends deleting the entire paragraph. This article is too general for the purposes of this Agreement on biological diversity conservation and sustainable use. As read, it would exempt government owned research vessels from the provision of the Agreement on marine genetic resources, and potentially EIAs and ABMTs. The original text is based on Article 236 of UNCLOS Part XII on sovereign immunity, which limits its application to just Part XII of UNCLOS, not the entire Convention. Article 236 provides: “The provisions of this Convention regarding the protection and prevention of the marine environment do not apply to any warship…”\n29\nARTICLE 4\nEuropean Union and its Member States\n… 4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.\nRationale The EU and its Member States have consistently stated throughout this process, both in the IGC and in earlier stages, their preference not to have this language included in the treaty. We therefore propose deletion of this paragraph. We would like to explain our position in this respect. First, the EU and its Member States aim for universal participation in this Agreement and fully support the possibility for non-parties to the United Nations Convention on the Law of the Sea (UNCLOS) to become party to this Implementing Agreement. This, in our mind, is facilitated elsewhere in this draft agreement. We have listened to the argument that the universality of the instrument can only be guaranteed by including this paragraph. We take a different view. To us, under draft article 58, the Agreement is open to all States, including non-parties to the Convention. Special reference to Parties to the Agreement that are not parties to the Convention is also found in article 55(3) concerning the settlement of disputes. We consider the language in paragraph 4.4 to be a statement of obvious consequences of treaty law, namely pacta tertiis; such inclusion is not necessary as participation in the Implementing Agreement cannot affect the legal status of non-parties to the Convention. In the context of the whole article 4, paragraph 4 would risk diverging interpretations that could challenge the uniform interpretation and application as well as the integrity of the future Implementing Agreement and the Convention. This could question the very nature of the new instrument as an Implementing Agreement under UNCLOS. Furthermore, there is no similar provision in the Fish Stocks Agreement. Nevertheless, there are States that are party to the Fish Stocks Agreement but not a party to United Nations Convention on the Law of the Sea and this has not affected their legal status as non-party to UNCLOS. We do not see a need to depart from this precedent. Finally, it has been argued that a similar reference is to be found in the modalities Resolution. However, we would emphasize in this respect that we are currently in a completely different context, meaning that we are now negotiating treaty language. This is different from the guiding language found in the modalities resolution. In our view, the proposed inclusion of paragraph 4 would threaten the integrity of UNCLOS and would constitute a very negative/dangerous precedent.\n30\nBolivarian Republic of Venezuela\nNothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention, nor shall it prejudice the interests and sovereignty of the States parties and non-parties to the Convention. 1. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention.\n2. The rights and jurisdiction of coastal States in all areas within national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention.\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine [the effectiveness of] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\n4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.\nRationale None provided\nHoly See\n1. The Parties recognize that legal instruments, frameworks and regulatory bodies to which they are party play an important role, globally, regionally and domestically, in protecting the marine environment, and that their implementation of these respective agreements and compliance with environmental covenants and regulation is critical to achieving the objectives of this Agreement. Accordingly, each Party affirms its commitment to implement and comply with the environmental agreements, frameworks and bodies to which it is a party that relate to areas beyond national jurisdiction and that promote the objectives of this Agreement. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention. [move existing paragraph 1 to Art. 3 Application]\n2. To the extent that they are applicable, where specific obligations pertaining to conservation and sustainable use under competent instruments, frameworks and bodies promote the objectives of, and are not inconsistent with, this Agreement and the Convention now in effect or hereafter adopted, such obligations shall be recognized by Parties to this Agreement as supplementing the provisions contained herein. The rights and\n31\njurisdiction of coastal States in all areas within national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention. [Move existing Paragraph 2 to Art. 3 Application] 4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.[move to 4bis]\nRationale This IA is not meant to be in conflict with IFBs that have environmental provisions; rather the intent should be for the IA to fill gaps, to act as a positive reinforcement and to promote cooperation rather than dissonance. Hence new paragraphs 1 and 2 remove gaps with IFBs through legal recognition while retaining review (by the COP) through the qualification that obligations assumed in other agreements must promote the objectives of this agreement. This approach follows that agreed to in the Comprehensive and Progressive Agreement for Trans-Pacific Partnership (CPTPP) CH. 20 Environment Art. 20.4. The word “competent” rather than relevant is used to limit the IA to comparison with overlapping regulations concerning conservation and sustainable use rather than regulating business practices generally. Para 3 stays as is. As a matter of content, Paragraph 4 should be moved to 4bis as it relates to the legal status of non-parties associated with rights of use and not to IFBs.\nRepublic of Türkiye\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine [the effectiveness of] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\nRationale Türkiye favors of preserving the term of respects the competences of and while deleting the effectiveness of. The wording of effectiveness might lead to vagueness while it is hard to determine the effectiveness of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n32\nInternational Union for the Conservation of Nature\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] promotes coherence and coordination with does not undermine [the effectiveness of] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies does not undermine the effectiveness of their measures .\nRationale The suggested revision emphasizes the importance of “coherence and coordination”. Cooperation is the preferred way to resolve overlapping jurisdiction, such as when activities under the control of the ISA, IMO, etc., affect biodiversity.\nHigh Seas Alliance\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine [ the effectiveness of the measures of] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that promotes coherence and coordination with those instruments, frameworks and bodies.\nRationale The phrase “respects the competences of” is an unnecessary and unhelpful addition to ‘does not undermine”. The relevant and functional test, “does not undermine” is best understood in the sense of does not undermine “the effectiveness of” the bodies etc (IFBs) and particularly the effectiveness of their measures. An additional test of ‘respecting’ the ‘competence’ of the IFB is an unhelpful test examining not the functioning or measures of IFB but of its competence, whether or not the competence is implemented, and ‘respecting’ the competence suggests a deference to any such competence whether or not necessary or warranted. This would not build bridges but rather fences between the BBNJ agreement and the IFBs. Adding the word “the measures of” follows the wording in the Fish Stocks Agreement Articles 7 and 18(1), for instance, and makes it clearer that the test is a functional test.\n33\nWorld Wide Fund for Nature (WWF) International\n1. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under applicable international law, including but not limited to the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with applicable international law, including but not limited to the Convention. 1A. The BBNJ COP shall establish and maintain a list of international agreements, and a list of any deliberative or decision-making bodies established pursuant to those agreements, that the COP deems to be part of applicable international law referred to in subparagraph 1.\n3. This Agreement shall be interpreted and applied in a manner that facilitates cooperation between states, including[respects the competences of and] does not undermine [the effectiveness of] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and that enhancespromotes cooperation, coherence and coordination within and between those instruments, frameworks and bodies and the States involved.\nRationale It is important to be clear that MPA are for conservation purposes so that MPAs can be separately identified from other ABMTs as the basis for setting out a process in Part III for establishing MPAs, including designation by the BBNJ COP, that can be separated from how other ABMTs are dealt with in the BBNJ ILBI.\nIt is inappropriate that perfectly justifiable political concerns over ‘not undermining’ should be expressed in legal terms in a legally binding instrument in such a negative way that actually undermines the expressed intention of States to use the BBNJ ILBI to drive enhanced cooperation to deliver ecosystem-based integrated ocean management. Stating ‘not undermining’ as a purpose is strongly perverse in that it drives States deeper into their isolated sectoral silos.\nThe proposed changes to para. 4.1 are simply consequential changes based on WWF’s suggestions for Article 2.\nThe proposed new para. 4.1A aims to give effect to the intent of amended Articles 2 and 4.1 by facilitating discussions among States to explicitly identify those ‘instruments, frameworks and bodies’ with provisions and making decisions relevant to BBNJ so that the scope of enhanced cooperation can be appropriately set. An important element of these discussions is expected to involve encouraging States to become party to relevant agreements pursuant to routine admonishments from the UNGA aimed at universalizing applicable international law.\n34\nARTICLE 4BIS\nHoly See\nArticle 3 bis 4bis Legal status associated with rights of use Without prejudice 1.Any act or activity undertaken on the basis of this Agreement shall be without prejudice to, and shall not be relied upon as a basis for asserting, supporting, furthering or denying any claims to, sovereignty, sovereign rights or jurisdiction, including in respect of land, insular or maritime sovereignty disputes or disputes concerning the delimitation of maritime areas. 2. (a). All States shall have the right for their nationals to engage in the utilization of resources, both living and non-living, in areas beyond national jurisdiction subject to: (a) The provisions of the Convention and this Agreement; (b) The recognized regulation of particular activities by legal instruments and frameworks and global, regional, sub-regional or sectoral bodies or organizations; and\n(c) Their treaty obligations.\n(b). All States shall also have the corresponding duty to take, or to cooperate with other States in taking, such measures for their respective nationals as may be necessary for the conservation and sustainable use of both living and non-living resources in areas beyond national jurisdiction.\n3. Whereas rights and obligations may attach to Parties to this Agreement or to the Convention, or as members under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies, or as non-party States, or to natural or juridical persons under a State’s jurisdiction in respect of any of the foregoing in areas beyond national jurisdiction, these rights and obligations shall not confer on any single State or natural or juridical person, the legal status associated with management, supervision, development or ownership with respect to activities or utilization of resources in areas beyond national jurisdiction. 4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement. [Taken from Art. 4]\nRationale This article should appear prior to Art. 4 as it follows from, and relates to, Art. 3 Application. The current TITLE lacks a legal description of the purpose of the article and should correctly indicate the necessary content concerning legal status with respect to activities in ABNJ. The new title also appropriately reflects UNCLOS Art. 2. PARAGRAPH 1: Generally, with respect to ABNJ, this paragraph does not legally go any further than what is already stated in UNCLOS Art. 89 in that it is limited to claims of\n35\nsovereign rights, and in particular land or disputes regarding maritime boundaries (which should not be at issue in this particular agreement involving ABNJ, especially with respect to activities and conservation and sustainable use). That said, it doesn’t change the outcome so can be included. To supplement UNCLOS and reflect what this agreement is about, the IA needs to clarify rights of use with respect to resources and activities that occur in ABNJ (see paras 2 and 3). More specifically, the words “without prejudice to” are incorrect in Paragraph 1 because we are specifically saying that States cannot exert sovereignty; this phrase connotes that States can always assert that claim. NEW PARAGRAPH 2 is necessary to fill in the gaps left by UNCLOS Art. 116 and Art. 117 and apply the IA to both the high seas and the Area ie, all of ABNJ; to activities beyond fishing, including activities involving living AND non-living resources, so that EIAs and ABMTs will rightfully extend to all resources and actors, including commercial activities such as gathering renewable energy in ABNJ or dealing with carbon in the water or seabed; and lastly to ensure that the IA will be future-proofed with respect to new resources or activities. Given that activities in ABNJ may likely involve multinational enterprises operating out of multiple States, explicitly granting a direct right and corresponding obligation is warranted. Paragraph 2(a)(i), (ii) and (iii) also serve to expressly state the legal status of the activities in relation to these other agreements, which will avoid “undermining” them. New PARAGRAPH 3: The idea of “sustainable use” differs depending on the person or person considering it, meaning that environmental treaties may apply the general wording of this IA quite differently from commercial enterprises engaged in an activity. Given that no licenses will be issued by any particular State, this provision clarifies at the outset the legal rights with respect to sustainable use. This provision is necessary for a Marine Spatial Planning regime to ultimately be implemented. PARAGRAPH 4. The status of non-parties is unrelated to IFBs (Art. 4) and should appear in this separate article.\n36\nARTICLE 5\nBolivarian Republic of Venezuela\nIn order to achieve the objective of this Agreement, Parties shall be guided by the following:\n(a) The polluter pays principle; (a bis). The protector receives principle,\n[(b) The principle of the common heritage of mankind;]\n(c) Option 1: The principle of equity;\nOption 2: Fair and equitable sharing of benefits;\n(d) The application of precaution;\n(e) An ecosystem approach; An integrated approach;\nVenezuela would like further clarifications on the meaning and scope of the “integrate approach\n(f) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores and rehabil i tates ecosystem integrity;\n(g) The use of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities;\n(h) The respect, promotion and consideration of their respective obligations relating to the rights of indigenous peoples and local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(i) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another;\n(j) alt. Activities should be oriented towards research, conservation, development and sustainable development; and activities that do not contaminate the areas beyond national jurisdiction should not be generated;\n(j) The stewardship of the areas beyond national jurisdiction on behalf of present and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and preserving the inherent value of biodiversity of areas beyond national jurisdiction.\nVenezuela would like further clarifications on who would be responsible for the stewardship of areas beyond national jurisdiction on behalf of present and future generations.\n37\nRationale None provided\nHoly See\nArticle 5 General Obligations principles and approaches 1. In order to achieve the objective of this Agreement, Parties are obliged to exercise due regard for the conservation and sustainable use of biodiversity in areas beyond national jurisdiction and for the interests of other States. shall be guided by the following: 2.For purposes of this agreement, “due regard” shall mean: (a) The adoption of laws, regulations and administrative measures by a State Party within the framework of its legal system reasonably appropriate for securing compliance with this Agreement by persons under its jurisdiction; The polluter pays principle; [(b) The sharing of obligations by Parties for assessing and monitoring the state of the marine environment and the utilization of resources, including by providing assistance to those developing States that lack the capacity and technology to fulfill these respective duties; The principle of the common heritage of mankind;] [move CHM to Preamble] (c)Option 1: The principle of equity; Option 2: To every reasonable extent possible, depending upon the particular resource involved, the Fair and equitable sharing among all States of benefits resulting from the utilization of such resource sourced in areas beyond national jurisdiction; (d)The application of an integrated, science-based, ecosystem approach and the exercise of precaution before permitting activities to be conducted with respect to utilization of resources The application of precaution; (e)An ecosystem approach; [see (d)] (f)An integrated approach; [see (d)] (eg)The taking of measures to An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification, and to restores ecosystem integrity;\n38\n(fh)The exercise of sufficient due diligence, taking all measures necessary given the best available scientific and technological knowledge and information, the relevant traditional knowledge of indigenous peoples and local communities, and the corresponding risks involved in the activity to ensure informed decision-making and planning and promote compliance by States, state enterprises, regional economic integration organizations, and natural or juridical persons;The use of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities; (g)The application of adaptive management to the utilization of living and non-living resources in areas beyond national jurisdiction in pursuit of sustainable development for the benefit of humankind; (hi)The respect, promotion and consideration of their respective obligations relating to the needs and rights of indigenous peoples and local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including with respect to the non-transfer, directly or indirectly, of damage or hazards from one area to another and the nontransformation of one type of pollution into another that may affect those peoples.; (j)The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another [see h above]; (ik)The stewardship of the areas beyond national jurisdiction on behalf of present and future generations by protecting, caring for and ensuring responsible use of the marine environment, maintaining the integrity of ocean ecosystems and preserving the inherent value of biodiversity of areas beyond national jurisdiction. (j)The promotion and facilitation of public participation, stakeholder engagement, disclosure of activities and attendant risks, and availability of information for public consumption facilitating transparency. 3.Given the critical importance of the ocean to the existence of people on small islands, their particular vulnerability to the consequences of poor conservation and unsustainable utilization of resources, including dwindling food supplies sourced from the ocean, death of barrier reefs that serve as protection and fish habitat, and rising sea levels, and in view of their geographic isolation from other States, priority shall be given to assessing, determining and implementing conservation and management measures with respect to areas beyond national jurisdiction that may serve to lessen the negative impacts on small islands, archipelagic States and their indigenous peoples in particular.\n39\nRationale TITLE: Re-titling the article will avoid the debate between principles and approaches while capturing the desired effect. PARAGRAPH 1. Delete “be guided by” as this phrase makes the P&A legally non-binding. Additional language is necessary as the listing has no legal context, meaning or application. PARAGRAPH 2. “Due regard” is a recognized legal principle in UNCLOS applied to the High Seas, in particular in UNCLOS Art. 87; P&A are put in the context of the principle of “due regard”, following elements identified in ITLOS Advisory Opinion 17. SUBPARAGRAPH (a) is deleted here as, given the challenges of applying the polluter pays principle in ABNJ, its operationalization must be clarified in Art. 41 or in Part IX rather than listed in General Provisions. In its stead, new Subparagraph (a) reinforces the individual obligation of States without which there is little national obligation to implement and comply with this agreement. With respect to SUBPARAGRAPH (b), the principle of the CHM is moved to the Preamble where it also reflects obligations. New Subparagraph (b) emphasizes obligations of States with respect to CB&TMT at the outset. This is so important that it really needs to be upfront and included as an important obligation while leaving the detail of mandatory v. voluntary obligation for specific sections of the agreement. New SUBPARAGRAPH (c) puts access and benefit sharing into context while future-proofing the IA for ABS for different kinds of resources. The qualifying language of “to every reasonable extent possible depending on the particular resource involved” is used for this purpose. SUBPARAGRAPH (d): combine d, e and f as all would be used in the same analysis. SUBPARAGRAPH (g)/New subparagraph (e) offers grammatical suggestions. SUBPARAGRAPH (h)/ new Subparagraph (f): including “due diligence” to strengthen d and h and relate them to decision-making. SUBPARAGRAPHS (i) and (j): combine these subparagraphs to make new subparagraph (h) to recognize the existential threat and unfair impact that the failure to act appropriately has on local communities (SIDS). Otherwise, we are just restating the Convention without applying it to the reality of the current situation. SUBPARAGRAPH (k) leave as is. ADDITIONAL SUBPARAGRAPH (j): this is added to recognize the importance of stakeholder and public participation as well as transparency in all aspects of the agreement. NEW PARAGRAPH 3: It is imperative that the uneven impact that this our collective failure has had on certain countries in proximity to ABNJ be recognized and that obligations with respect to these effected States be strengthened. Republic of Türkiye\n[(b) The principle of the common heritage of mankind;]\n(c) Option 1: The principle of equity;\nOption 2: Fair and equitable sharing of benefits;\nOption 3: The principle of equity, fair and equitable sharing of benefits;\n40\nRationale Areas beyond national jurisdiction are part of common heritage of mankind. Therefore, the guiding principles should comprise both the principle of equity and fair and equitable sharing of benefits.\nUnited States of America\nAn integrated approach whereby Parties cooperate to promote the conservation and sustainable use of marine genetic resources of areas beyond national jurisdiction\nRationale We do not understand what this means in this context, and do not believe parties should be guided by an approach that is undefined. It does not appear consistently in other international environmental agreements. We suggest adding our proposed text to clarify to what an “integrated approach” is referring.\nHigh Seas Alliance\nIn order to achieve the objective of this Agreement, Parties shall be guided by the following: (…) (d) The application of precaution The precautionary principle whereby when there are threats of serious or irreversible damage, or significant reduction or loss of biological diversity, lack of full scientific certainty shall not be used as a reason for postponing or failing to take measures to prevent environmental degradation;\n(e) An ecosystem approach whereby the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction are considered in the context of the functioning of the wider marine ecosystems in which the marine biodiversity occurs to ensure the long-term conservation and sustainable use of marine biological diversity and in so doing, safeguard those marine ecosystems.\n(f) An integrated approach to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction to protect and restore the health and integrity of the ocean’s ecosystem.\n(…) (l) the principle of non-regression\n41\nRationale (d) The “application of precaution” is unclear. HSA’s proposal reflects Rio Principle 15 & the Fish Stocks Agreement Art 6, and the CBD Preamble. “or significant reduction or loss of biological diversity” stems from the CBD Preamble. “failing to take” stems from the Fish Stocks Agreement, Art 6.2.e) ecosystem approach: definition drawn from the South Pacific Regional Management Organization Convention Art. 3, and refers to the CBD which defines the ecosystem approach as ‘a strategy for integrated management of land, water and living resources that promotes conservation and sustainable use in an equitable way’ (COP 5 Decision V/6.) (f) integrated approach: reflects The Future We Want (para 158) CBD COP5 Decision V/6. (l) the principle of non-regression on environmental protections is common in free trade agreements and investment treaties, operationalized in Art 4 of the Paris Agreement and included as a basic principle in the Escazú Agreement.\nWorld Wide Fund for Nature (WWF) International\nAdd three additional principles: (l) the principle of due diligence; (m) the principle of due regard; and (n) the principle of good faith. Rationale It is important to include explicit reference to these three principles of due diligence, due regard and good faith as they are the critical concepts underpinning the ‘enhanced cooperation’ framework needed if the BBNJ ILBI is to deliver the holistic, integrated management States say they want. Without wishing to offer definitions, for the sake of clarity, WWF understands these principles to mean: (i) the due diligence principle obliges States to control activities under their jurisdiction or control to meet their obligations and responsibilities (including having adequate means, exercising best efforts and doing its utmost to achieve that control); (ii) the due regard principle obliges States to ensure coexistence between equally legitimate activities in a given maritime area; and (iii) the principle of good faith, when applied in ABNJ, requires a higher level of cooperation between States, as it requires Parties to treaties to, inter alia: perform in good faith so as to not frustrate the object and purposes of the instrument; to interpret the treaty and to exercise their rights in good faith, preventing abuse of rights; and to negotiate (including in this case COP decisions under the Agreement) in a meaningful way.\nOf particular interest to WWF is the importance of ensuring that the scope of any BBNJ capacity building or technology transfer (CB&TmT) arrangement is broad enough to include assisting States to upgrade their capabilities to control their nationals (vessels, companies and people) and their exercise of those capabilities. This is necessary so that all States are able to effectively implement, and do not\n42\nundermine, the decisions of the BBNJ COP and other relevant international bodies in seeking to give effect to the wishes of the international community in ABNJ.\n43\nARTICLE 6\nBolivarian Republic of Venezuela\n1. Parties shall cooperate e q u i t a b l y a n d j o i n t l y under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing of mutual and reciprocal cooperation with and promoting cooperation among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [and members thereof] in the achievement of the objective of this Agreement.\n2. A Party that is a party to a relevant legal instrument, framework, or global, regional or sectoral body, shall endeavour to promote the objective of this Agreement when participating in decision-making under that other instrument, framework or body.\n3. Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement. Rationale None provided\nHoly See\n1. The Parties recognize the importance of cooperation between one another as well as with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as a mechanism to implement this Agreement and to strengthen the Parties’ joint and individual capacities to protect the environment. In addition to working through the mechanisms of this agreement, including the Conference of Parties, cooperation may therefore be carried out by Parties on a bilateral or plurilateral basis, or on a regional, subregional or sectoral basis, and may include instruments, frameworks and bodies, non-governmental bodies or organizations, non-Parties to this Agreement, or the private sector.\n21. Parties agree on the need to enhance the mutual supportiveness and coordinated action between this Agreement and shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and promoting cooperation among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies competent with respect to the conservation and sustainable use of biodiversity in areas beyond national jurisdiction. In furtherance of this goal, Parties shall take all reasonable and legal steps to advance [and members thereof] in the achievement of the objective of this Agreement in other\n44\ncompetent fora through consultation and dialogue, particularly with respect to the negotiation and implementation of decisions made under this Agreement.\n32. Each Party shall designate the person, authority or authorities responsible for cooperation related to the implementation of this Agreement to serve as its national contact point on matters that relate to coordination of cooperation activities, including capacity building activities and the transfer of marine technology, and shall notify the other Parties in writing within 90 days of the date of entry into force of this Agreement for that Party of its contact point. In the event of any change to its contact point, each Party shall promptly notify the other Parties.\nA Party that is a party to a relevant legal instrument, framework, or global, regional or sectoral body, shall endeavour to promote the objective of this Agreement when participating in decision-making under that other instrument, framework or body. 43. Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\nRationale PARAGRAPH 1. The IA must first recognize various bases for cooperation between the Parties to allow for an anticipated hybrid system of governance between global oversight, regional, sub-regional and sectoral bodies and bilateral agreements. This is modeled after CPTPP Art. 20.12.1. PARAGRAPH 2. The paragraph as written in the draft text promotes interference with other IFBs in contravention of the mandate of this IA as well as with the implied good faith and fair dealing standard with which a Party enters into other IFBs. An example of standard language requiring “Good faith” that is often included is contained in Art. 57. Therefore, we suggest a clarification that any overlap between this IA and IFBs is limited to conservation and sustainable use matters. Second, we offer a rewording of the paragraph to avoid our concern about “undermining” other agreements while at the same time the new language expressly provides for a way in which cooperation could be pursued. PARAGRAPH 3. Suggested wording offers a concrete, well-established solution to ensure “enhanced cooperation” through the designation of an authorized person or authority that has been followed for environmental matters, in CB&TMT provisions, and for matters involving genetic resources (including Traditional Knowledge) in the CPTPP (Comprehensive and Progressive Trade Agreement for Trans-Pacific Partnership, CH. 18 Intellectual Property/genetic resources - 18.12, 18.13, 18.14, 18.16 (traditional knowledge and patents); 20.12.3, 21.3 (CB & TMT), 27.5.2 (main provision re Contact Points).\n45\nInternational Union for Conservation of Nature\n6.3. Parties shall promote international cooperation and capacity development in marine scientific research including with regard to sustainable use of marine genetic resources, environmental impact assessment techniques, and area-based management tools including Marine Protected Areas, and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\nRationale The suggested amendment supports international cooperation and capacity development in all four elements of the BBNJ Agreement by clarify and highlight important areas for international collaboration and capacity enhancement to achieve the objective of the BBNJ Agreement.\nWorld Wide Fund for Nature International\n6.1A. In giving effect to subparagraph 6.1, one or more States may propose to the BBNJ COP that some of its roles, powers and responsibilities be delegated to a regional arrangement (either an existing arrangement or one developed by the proponents for that purpose) to facilitate implementation of the BBNJ ILBI. 6.1B. In deciding to exercise its power to delegate any of its roles, powers and responsibilities to a regional arrangement the BBNJ COP must ensure that: i. the proposed arrangement has the requisite legal competencies to discharge the delegations sought; ii. effective oversight, monitoring and reporting arrangements are included; iii. participation in any such arrangement remains open to any State declaring an interest in the conservation and sustainable use of the biodiversity of that region; and iv. provisions allowing the BBNJ COP to withdraw any delegations are clearly established. Add a new paragraph 6.4: 6.4 Each State Party shall, at intervals to be determined by the Conference of the Parties, present to the Conference of the Parties, summary reports on relevant activities of its nationals (vessels, companies and people) in ABNJ and reports on measures which it has taken for the implementation of the provisions of this Convention and their effectiveness in meeting the objectives of this Convention. (i) The COP may maintain guidelines for the preparation of summary reports, including identification of relevant activities and summarising them for reporting purposes. 16 (ii) The COP may maintain guidelines for reporting on implementation measures and on evaluating the effectiveness of those measures. (iii) The COP may, from time to time, invite Parties to report in detail on particular categories of activities to assist deliberations of the COP on a matter on its agenda.\n46\n(iv) Any Party may identify any matter included in any Party’s report or summary report as an issue of compliance and may then [refer the issue to the Compliance Committee][raise the issue through compliance arrangements established by the COP].\nRationale Regarding 6.1A and 6.1B, WWF is encouraged by conversations among some States in wishing to strengthen existing regional arrangements with which they are familiar to make them ‘BBNJ ready’. Para.6.1A is intended to facilitate this ambition while para.6.1B is intended to make sure that any delegations can be effectively delivered. This is what WWF considers necessary to develop effective regional arrangements that can deliver a ‘regional implementation of global standards’ approach. WWF is also keen to facilitate deeper engagement by developing coastal and small island States by providing an option for them to organise at a scale that best reflects their adjacency interest in respecting traditional knowledge and in the effective management of elements of biodiversity with wide ranges spread across multiple EEZs and ABNJ. While there is no ideal or right scale at which to organise, providing regional-scale options where ecological connectivity considerations and neighbourly cooperation opportunities can best be addressed should be helpful for ocean resource dependent smaller States. In relation to new paragraph 6.4, as a major, legally binding MEA, it is important that the BBNJ ILBI has a mandatory reporting obligation – with specific reporting provisions in subsequent Parts as appropriate. In the contest of ABNJ, it is important that this reporting obligation is set out as a matter of international cooperation in Article 6 and in Part 1 General provisions so that it applies to all Parts of the BBNJ ILBI.\nWWF is aware that there is much frustration among officials at the proliferation of reporting requirements but Parties reporting to each other is the fundamental bedrock of international cooperation. And failure to report against provisions of the instrument and decisions of the body can undermine the efforts of States to ensure the conservation and sustainable use of biodiversity. Indeed, this is why ‘unreported’ is included in the concept of ‘IUU’ fishing.\nFurthermore, there are clear opportunities for States to be more efficient in their reporting by collaborating, both internally and externally, to avoid duplication. For this reason, improving the efficiency and effectiveness of States’ in meeting their reporting obligations, including by working through cooperative arrangements, should be included within the scope of any BBNJ capacity building and transfer of marine technology (CB&TmT) obligations and commitments.\n47\nARTICLE 6BIS\nWorld Wide Fund for Nature International\n“Article 6 bis – Maintaining a Global Biogeographic Classification System “1. The COP shall maintain a Global Biogeographic Classification System to support both implementation of the BBNJ ILBI and States and international bodies in their work to conserve and sustainably use biodiversity of ABNJ. “2. The COP shall request the SBSTA to provide advice on the development, adoption and maintenance of a Global Biogeographic Classification System, including its elaboration at the regional and sub-regional scales. “3. The SBSTA may adopt its own guidelines for providing advice pursuant to para.1 to the COP.”\nRationale A global biogeographic classification system is an important tool to support and inform the work of both States and other international bodies and the broader global scientific community in helping them to understand, and manage the users of, the world’s ocean and its resources. WWF suggests this be done as a COP decision and not just the work of its SBSTA because the system deserves some formal status as it is intended to guide management decision-making by both States and global, sectoral, regional and sub-regional bodies. Biogeography describes the distribution of physical, chemical and biological attributes as the basis for setting ecological boundaries between areas. This classification can then be used to provide for spatial management for instance, in mapping out bioregions within which representative networks of MPAs can be established in both pelagic and benthic realms. Bioregional classifications provide the fundamental building blocks to inform choice of the most appropriate management tools for any geographic area. WWF’s intention is that the SBSTA would consult widely throughout the global scientific community with a view to ensuring that any Global Biogeographic Classification System that might be adopted by the BBNJ COP on the basis of its advice would get ready acceptance by all States and other international bodies in supporting their own work.\n48\nARTICLE 6TER\nWorld Wide Fund for Nature International\nArticle 6 ter – Mandatory Reporting for Enhanced Cooperation “1. Each State Party shall, at intervals to be determined by the Conference of the Parties, present to the Conference of the Parties, summary reports on relevant activities of its nationals (vessels, companies and people) in ABNJ and reports on measures which it has taken for the implementation of the provisions of this Convention and their effectiveness in meeting the objectives of this Convention. “2. The COP [shall][may] maintain guidelines for the preparation of summary reports, including identification of relevant activities and summarising them for reporting purposes. “3. The COP [shall][may] maintain guidelines for reporting on implementation measures and on evaluating the effectiveness of those measures. “4. The COP may, from time to time, invite Parties to report in detail on particular categories of activities to assist deliberations of the COP on a matter on its agenda. “5. Any Party may identify any matter included in any Party’s report or summary report as an issue of compliance and may then [refer the issue to the Compliance Committee][raise the issue through compliance arrangements established by the COP].”\nRationale As a legally binding international instrument, the BBNJ ILBI should axiomatically have mandatory reporting requirements covering implementation of decisions and progress in implementing objectives. For an agreement covering activities in ABNJ, however, reporting between States Parties needs to be a core part of implementation arrangements given the importance of cooperation obligations in UNCLOS provisions and the reliance on sectoral arrangements to deliver expectations of the international community as a whole. This is particularly important for a BBNJ ILBI seeking to create an ‘enhanced cooperation’ regime to facilitate a holistic approach to ecosystem-based, integrated ocean management that goes beyond status quo arrangements. Hence the importance of having a reporting article in Part I applicable to all subsequent Parts of the BBNJ ILBI.\n49\nPART II MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF BENEFITS\n50\nARTICLE 7\nBolivarian Republic of Venezuela\nThe objectives of this Part are to: Promote the fair and equitable sharing of benefits arising from marine genetic resources of areas beyond national jurisdiction , including by appropriate access to genetic resources and by appropriate transfer of relevant technologies, taking into account all rights over those resources and to technologies, and by appropriate funding, thereby contributing to the conservation of biological diversity on marine areas beyond national jurisdiction and the sustainable use of its components. (a) Build and develop the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middleincome countries, to collect in situ, access ex situ, including as digital sequence information, and utilize marine genetic resources of areas beyond national jurisdiction;\n(b) Promote the generation of knowledge and technological innovations available to all, including by promoting and facilitating the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance with the Convention;\n(c) Promote the development and transfer of a c c e s s i b l e , f r e e a n d a v a i l a b l e t o a l l marine technology, with due regard to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology.\nRationale\nNone provided\nHoly See\nThe objectives of this Part are to: (da)Promote the fair and equitable sharing of benefits between all States arising from marine genetic resources of areas beyond national jurisdiction; (b)Foster the development of those genetic resources that may offer health and other benefits to humankind by scientists of all States through a clearinghouse mechanism; (cb)Build and strengthen develop the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middleincome countries, to collect in situ, access ex situ, including as digital sequence information, and utilize marine genetic resources of areas beyond national jurisdiction;\n51\n(ac)Promote the generation of knowledge and technological innovations through scientific research of marine genetic resources [sourced in] [of] areas beyond national jurisdiction, including by promoting and facilitating the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance with the Convention to improve understanding of biodiversity in the marine environment for the mutual benefit of humankind; [Move this to be the first paragraph] (ed)[no change] (f) Anticipate sustainable financing measures to support research and product development along with capacity development and technological assistance for less developed States with respect to marine genetic resources [sourced in] [of] areas beyond national jurisdiction.\nRationale\nORDERING OF SUB PARAS. Benefits to all States should be listed first. As drafted, 3 of the 4 objectives anticipate voluntary action by developed States for the benefit of developing States. To our mind, mutual benefit to ALL states accrue from MGRs and this must be emphasized at the outset of this Part because without it, the IA is unlikely to be effective as it’s a one-sided agreement. Therefore, current subparagraph (c) should be moved first to (a) and current (a) should follow other subparagraphs focused on mutual benefits (and become subparagraph (d)). ADDITIONAL SUBPARAGRAPH (b): This new paragraph is added to include the clearinghouse mechanism as part of the objectives as it is key to this Part. SUBPARAGRAPH (b)/new (c): The subparagraph should be simplified because the detail about which States deserve to build capacity is extraneous and weakens the text; the references to the types of access may actually prevent the text from being “future-proofed”. In simplifying/revising the text, no legal rights have been diminished. SUBPARAGRAPH (c)/new (a): The paragraph needs to apply directly to MGRs and not just reference MSR in general; otherwise, it should be included in the general objectives and not here. NEW SUBPARAGRAPH (f): reference as an objective should be made to sustainable financing, without which capacity building and benefit sharing cannot go forward. If LDCs wait to receive monetary benefits from profits resulting from the use of MGRs, they will not enjoy other benefits. Consideration should be given to reintroducing the concept from UNCLOS of regional centers for study of MGRs and conservation in general.\nRepublic of Indonesia\na) [Ensure and Promote] the fair and equitable sharing of benefits arising from [collection of, access to, and utilization of] marine genetic resources of areas beyond national jurisdiction;\n52\n(b) Build and develop the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States [and, ] developing middleincome countries [, and archipelagic states], to collect in situ, access ex situ, including as digital sequence information, [and] utilize [and conserve] marine genetic resources of areas beyond national jurisdiction; Rationale\nNone provided\nState of Palestine\n(e) Contribute to the realization of a just and equitable international economic order which takes into account the interests and needs of mankind as a whole and, in particular, the special interests and needs of developing countries.\nRationale\nAlthough a shortened version is included in an earlier version of the BBNJ draft text supported by the G77, this text has been removed from Article 7, and is not present in any other part of the Further revised draft text. This language has its origin in UNCLOS which states in relevant part “the achievement of these goals will contribute to the realization of a just and equitable international economic order which takes into account the interests and needs of mankind as a whole and, in particular, the special interests and needs of developing countries, whether coastal or land-locked.\nInternational Union for Conservation of Nature\n(a) Promote the fair and equitable sharing of benefits arising from out of the utilization of marine genetic resources of areas beyond national jurisdiction; c) Promote the generation of knowledge and technological innovations, including by promoting and facilitating the development and conduct of marine scientific research in relation to marine genetic resources of areas beyond national jurisdiction, in accordance with the Convention;\n53\nRationale\n(a) The inclusion of “the utilization of” marine genetic resources makes it clear that benefit sharing is triggered by the utilization of the genetic resources, not by other benefits arising from the marine resources, such as their use as commodities. “Utilization” is defined above in article 1, in accordance with its definition in the Nagoya Protocol. This would also bring this objective in line with the objectives of the Convention on Biological Diversity, notably article 1- [Article 1 includes “the fair and equitable sharing of the benefits arising out of the utilization of [marine] genetic resources, including by appropriate access to genetic resources and by appropriate transfer of relevant technologies, taking into account all rights over those resources and to technologies, and by appropriate funding.” (CBD art. 1)] (b) Linking capacity building and technology transfer to marine genetic resources is vital. It is important that this knowledge sharing encompasses the broadest possible range of scientific research activities in relation to MGR. As written, the provision may be interpreted as limited to scientific research that takes place in ABNJ, i.e. at the time of collection. This may inadvertently exclude promoting and facilitating the development and conduct of marine scientific research that is carried out in areas within national jurisdiction on MGRs from ABNJ. The suggested wording will make sure the focus is on the sharing of all knowledge and innovations within the scope of the ILBI provisions (in situ and ex situ MGRs.\n54\nARTICLE 8\nBolivarian Republic of Venezuela\n1. The provisions of this Agreement shall apply to the collection in situ of, access ex situ, including as digital sequence information, to, and to the utilization of marine genetic resources [or their derivatives] originating from areas beyond national jurisdiction, as defined in this Agreement.\n2. The provisions of this Part shall not apply to [the use of fish and other biological resources as a commodity] [fishing and fishing activities regulated under relevant international law].\n3. Option A: The provisions of this Agreement shall apply to marine genetic resources collected in situ, and accessed ex situ, including as digital sequence information, after its entry into force, as well as to those resources collected in situ before its entry into force, but utilized after its entry into force.\nOption B: The provisions of this Part shall apply to marine genetic resources collected in situ in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Party. Rationale None provided\nHoly See\n1. The provisions of this Agreement shall apply to the collection in situ of, [access ex situ, including as digital sequence information, to,] and to the utilization of marine genetic resources [includingor their derivatives] originating from areas beyond national jurisdiction, as defined in this Agreement. 2. The provisions of this Part shall not apply to [the use of fish and other biological resources as a commodity] [fishing and fishing activities regulated under relevant international law-see comment below and alternative proposal for Art. 5]. 3. Option A: The provisions of this Agreement shall apply to marine genetic resources collected in situ, and accessed ex situ, including as digital sequence information, after the entry into force of the Agreement, as well as to those resources collected in situ before its entry into force but utilized after its entry into force. Option B: The provisions of this Part shall apply to marine genetic resources collected in situ in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Party.\n55\nRationale PARAGRAPH 1: We support mention of “collection in situ” to ensure that States that don’t have the resources and technology to collect MGRs have an ability to do so. As for the reference to “access ex situ”, a business does not distinguish points along an R & D chain in this way and to ensure future proofing the IA in light of remote and new technology that does not require collection of samples, Para 1 should simply refer to “utilization of MGRs” and operationalize the concepts in articles 9 and 11. This definition (Art. 1) should include the sale, lease, license or other transfer of rights of the genetic resource in order to address practical business arrangements. More specifically, the phrase “including as DSI” should be part of the definition and does not require specific mention here. Lastly we are unclear why a reference is made to the definition of “ABNJ” here as the term is used throughout the text. PARAGRAPH 2: As worded, the first bracketed reference may exclude the extraction of MGRs and information related thereto for sale. For example, consider companies that collect ocean data and do data analytics on biological resources as a business; a private individual or enterprise that “collects” genetic resources/biological resources, perhaps through automated technology in all levels and in all places in the ocean, with the intent to sell the information is very possible now or in the near future given the use of remote technology sending information to a computer on shore. In addition, the term “biological resources” could exclude genetic resources taken from the ocean such as that used for cosmetics, that require large quantities of the material and are sold with a shorter R & D period. Was this intended? As for the 2nd bracketed language, we are unsure how “fishing” differs from “fishing activities”; how focus on the activity will distinguish genetic resources taken from fish; whether “relevant international law” includes fishing laws on a regional or subregional basis; and whether this excludes the use of genetics in fish used for purposes of aquaculture/fish farming. We recommend instead a general carve-out in General Provisions Art. 5 Application to avoid “undermining” any activities already subject to regulation through UNCLOS Art. 87 so that this agreement can function to fill a gap and supplement a need for conservation and sustainable use without changing what has already been agreed and is operating on a regional/sectoral basis under UNCLOS. If our language is accepted for Art. 5, this paragraph can be deleted. This language is: “5. This Agreement shall not govern activities in connection with utilization of resources in areas beyond national jurisdiction enumerated in Article 87(1) of the Convention, subject to certain further limitations and requirements set forth herein as may be necessary from time to time to fulfill the general duty of Parties stated in Article 192 of the Convention to protect and preserve the marine environment.”\nRepublic of Indonesia\nOption A: The provisions of this Agreement shall apply to: [a]. marine genetic resources collected in situ, and accessed ex situ, including as digital sequence information, after the entry into force of the Agreement, [and] [b]. as well as to those resources collected in situ, accessed ex-situ, including as digital sequence information before its entry into force but utilized after its entry into force.\n56\nOption B: The provisions of this Part shall apply to marine genetic resources collected in situ in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Party. Para 2 2. The provisions of this Part shall not apply to [the use of fish and other biological resources as a commodity] [fishing and fishing activities regulated under relevant international law]. Rationale\nNone provided.\nRepublic of the Philippines\nThe provisions of this Part shall not apply to [the use of fish and other biological resources as a commodity [fishing and fishing activities regulated under relevant international law ].\nRationale\nNot provided\nRepublic of Türkiye Article 8(1) and (3)\n1. The provisions of this Agreement shall apply to the collection in situ of, access ex situ, including as digital sequence information, to, and to the utilization of marine genetic resources [or their derivatives ] originating from areas beyond national jurisdiction, as defined in this Agreement.\n3. Option A: The provisions of this Agreement shall apply to marine genetic resources collected in situ, and accessed ex situ, including as digital sequence information, after its entry into force, as well as to those resources collected in situ before its entry into force, but utilized after its entry into force. Option B: The provisions of this Part shall apply to marine genetic resources collected in situ in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Part\nRationale\n57\nTürkiye favors removing the brackets from the phrase [or their derivatives] in Article 8 (1), since “derivatives” are the main outputs of genetic expression or metabolism of genetic resources and of high importance when the utilization and benefit –sharing is in question. For Article 8 (3), in Option A all genetic resources -in situ and ex situ- are contained comprehensively. Besides it has a retrospective effect regarding marine genetic resources collected in situ.\nArticle 8(3) Option A: The provisions of this Agreement shall apply to marine genetic resources collected in situ, and accessed ex situ, including as digital sequence information, after its entry into force, as well as to those resources collected in situ before its entry into force, but utilized after its entry into force.\nOption B: The provisions of this Part shall apply to marine genetic resources collected in situ in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Party. Rationale Türkiye prefers Option A and believes that ex situ access is of great importance.\nInternational Union for Conservation of Nature\n1. The provisions of this PartAgreement shall apply to the collection in situ of, access ex situ, including as digital sequence information, to, and to the utilization of marine genetic resources [or their derivatives] originating from areas beyond national jurisdiction, as defined including derivatives and digital sequence information, for their utilization.in this Agreement.\nRationale This paragraph should read “the provisions of this Part”. If it is intended to refer to the provisions of the entire Agreement, it should be moved to article 3. The phrasing implies that digital sequence information is a form of marine genetic resource. This question is still under discussion in the CBD, and it is important that the concepts and definitions used for genetic resources within and outside national jurisdiction are aligned.\n58\nARTICLE 9\nHoly See\n[2.In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State in areas within the national jurisdiction of which such resources are found.] [In the event that there is a question concerning the origin of a marine genetic resource because it can be found in both areas beyond national jurisdiction as well as in areas within national jurisdiction of an adjacent coastal State, it is presumed that the resource was found in areas beyond national jurisdiction unless the State or its national or those persons over which a State exercises jurisdiction who is utilizing the resource: (a) Discloses in an official public filing, statement, or recognized public registry that the geographic origin of the resource is within the territorial jurisdiction of the named State, and (b) the laws of that coastal State have been followed with respect to the activity and resource in question. If a State or its nationals or person(s) over which a State exercises jurisdiction fails to follow the laws of the coastal State in relation to the utilization of a resource following claims of origin within that State, the law pertaining to areas beyond national jurisdiction as set forth in herein shall also apply, including any responsibility and liability for such unauthorized action.] 3.No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or natural or juridical person appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized. [Whereas rights and obligations may attach to Parties to this Agreement or to the Convention, or as members under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies, or as non-party States, or to natural or juridical persons under a State’s jurisdiction in respect of any of the foregoing in areas beyond national jurisdiction, these rights and obligations shall not confer on any single State or natural or juridical person, the legal status associated with management, supervision, development or ownership with respect to activities or utilization of marine genetic resources in areas beyond national jurisdiction.][note; we prefer to include this concept in 4bis] 5.Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes. Under no circumstances shall a State or its nationals conduct scientific research of marine genetic resources to the detriment of the human race for unethical and unapproved purposes as recognized by national or international law.\nRationale\n59\nPARAGRAPH 2: The concept of “due regard” as used here is too nebulous to be of use legally to strengthen existing rights of coastal States. Therefore, we again offer that if it is the will of States to protect the rights of coastal countries, a negative presumption must be applied here. If it is not, then Para 2 should be deleted. PARAGRAPH 3: We have deleted the bracketed language because in collecting MGRs, “appropriation” is exactly what has happened; if what is meant by this is various business concepts of “use”, this has to be phrased differently. The second sentence is deleted because it does not add to the meaning of the first sentence. If the intention of including all of this in this paragraph is to say that a user cannot exert ownership rights, then the paragraph should be revised in the way our proposed language for 4 bis has suggested that we have also included here as it will allow for sharing of benefits. We understand the concern that because of the nature of MGRs, this resource is more susceptible to appropriation. This concept of misappropriation however should be placed in the General Provisions as it will apply to all activities and resources sourced in ABNJ that are reviewed under the EIA provisions or affected by ABMTs. Hence, UNCLOS needs to be supplemented to clarify legal rights with respect to sustainable use of all resources which it currently does not; our offered language for “Art 4bis Without Prejudice” (we have suggested the art. be renamed “Legal Status associated with rights of use”) does just this (and need not be included here in addition to inclusion in Art. 4bis). PARAGRAPH 5: Given the nature of genetic resources, “peaceful purposes” does not suffice. This is not simply about using these as weapons, it is about using genetic resources to the detriment of humankind. The proposed wording is such that this requirement applies only to activities that would not be OK under national or international laws; it is not a subjective standard.\nJapan\n1. When Parties and their natural or juridical persons carry out aActivities with respect to marine genetic resources of areas beyond national jurisdiction, may be carried out by all Parties and their natural or juridical persons underthey shall be conducted under the conditions laid down in this Agreement. [2. In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State in areas within the national jurisdiction of which such resources are found.] 3. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or natural or juridical person appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized. [4. The utilization of marine genetic resources of areas beyond national jurisdiction shall be for the benefit of mankind as a whole, taking into consideration the interests and needs of developing States.] [5. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes. ]\nRationale\n60\n1. The revision in paragraph 1 is suggested because the current text has an implication that only Parties to the BBNJ Agreement could carry out activities with respect to MGR, which is not the case.\n2. Japan requests deletion of Article 9(2). We note that under the Convention, coastal states do not have rights over the MGR collected beyond national jurisdiction just because the same MGR is found in their national jurisdiction. 3. Japan requests deletion of Article 9(3). Article 9(3) is similar to Article 137 of the Convention, which only applies to the Area and mineral resources in the Area. Therefore, we are not supportive of having such a provision in the MGR section.\n4. Japan also supports removing Article 9(4) as such condition for the utilization of MGR in ABNJ stipulated in this provision is not required under the Convention.\n5. We suggest to put paragraph 5 in brackets. The Convention’s peaceful purpose clauses in Articles 88 and 141 cover geographical areas, namely \"high seas\" and \"the Area\" respectively. However, paragraph 5 talks about peaceful purpose of \"activities with respect to MGR.\" We are open to consider further but are not sure what we are trying to achieve with this provision.\nUnited States of America\nActivities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by all Parties and their natural or juridical persons under their jurisdiction and control under the conditions laid down in this Agreement.\nRationale “Their natural or juridical persons” is not clear. We suggest using the phrasing “and natural or juridical persons under their jurisdiction in control” for clarity.\nInternational Union for Conservation of Nature\n1. Parties shall ensure that aActivities with respect to marine genetic resources of areas beyond national jurisdiction may beare carried out by all Parties and their natural or juridical persons under the conditions laid down in this Agreement.\nRationale This provision assumes that humans will be involved in decision-making and collecting and does not consider artificial intelligence and future automated technologies. Marine Autonomous Surface Ships are already undertaking activities in ABNJ and the legal status of fully autonomous (AI) technologies is unclear. It may be argued that AI activities are not carried out by states and their natural or juridical persons so none of the obligations in\n61\nPart II would apply to autonomous vessels and/or autonomous research. We therefore suggest deleting the phrase “by all Parties and their natural or juridical persons”. If the purpose of the provision is to reaffirm the conditions of the agreement it achieves it without this phrase. This Part lacks a clear statement that obligates Parties to ensure that activities within their jurisdiction or control are conducted in accordance with these provisions. This can be included in a general implementation clause applying to the entire agreement or included here using the recommended wording above.\n62\nARTICLE 10\nBolivarian Republic of Venezuela\n1. All States, irrespective of their geographical location, and competent international organizations have the right to collect marine genetic resources of areas beyond national jurisdiction in accordance with the Convention.\n2. Collection in situ of marine genetic resources within the scope of this Part shall be subject to self-declaratory notification to the clearing-house mechanism.\n3. Parties shall ensure that the following information is transmitted to the clearing- house mechanism at least six months prior in real time, before, during and after to the collection in situ of marine genetic resources of areas beyond national jurisdiction:\n(a) The nature and objectives of the project, including as appropriate, any programme(s) of which they form part;\n(b) The resources to be collected, if known, and the purposes for which the resources will be collected;\n(c) The geographical areas in which the collection is to be undertaken;\n(d) The expected date of first appearance and final departure of the research vessels, or deployment of the equipment and its removal, as appropriate;\n(e) A summary of the method and means to be used for collection, including the name, tonnage, type and class of vessels, scientific equipment and/or study methods employed;\n(f) The name(s) of the sponsoring institution(s), the director(s), and the person in charge of the project;\n(g) Indication of opportunities, for scientists of all States, in particular for scientists from developing countries to be involved/associated in the project;\n(h) The extent to which it is considered that States that may need and request technical assistance, in particular developing countries, should be able to participate or to be represented in the project.\n4. Parties shall ensure that the following information is transmitted to the clearing- house mechanism as soon as it becomes available but no later than six months from in real time, before, during and after the collection in situ of marine genetic resources of areas beyond national jurisdiction: (a) The repository or database where environmental meta-data, taxonomic information and digital sequence information related to marine genetic resources, where available, are or will be deposited;\n(b) Where the original samples, if available, are or will be held;\n(c) The results of the project, including a report detailing the geographical area from which marine genetic resources were collected, including information on the latitude, longitude, and depth of collection, and, to the extent available, the findings of the activity undertaken.\n63\n5. Parties shall promote cooperation in collection in situ of marine genetic resources of areas beyond national jurisdiction.\n6. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States, and any other relevant Parties concerned, with a view to avoiding infringement of the rights and legitimate interests of those Parties.\nRationale None provided\nHoly See\n1. All States, irrespective of their geographical location, and competent international organizations have the right to collect marine genetic resources of areas beyond national jurisdiction in accordance with the Convention. In particular, Parties agree to make every reasonable effort to assist less developed countries that are parties to this agreement to participate in this primary stage of collecting marine genetic resources in areas beyond national jurisdiction. 2. Collection in situ of marine genetic resources in areas beyond national jurisdiction within the scope of this Part shall be subject to self-declaratory notification to the clearing-house mechanism. [merge with 3] 3.Parties shall ensure that the of the following information is transmitted to the clearing-house mechanism at least six months prior to the activitycollection in situ of marine genetic resources of areas beyond national jurisdiction:\n5. Parties shall cooperate: (i) to provide mutual scientific opportunities to all States in the collection of marine genetic resources in areas beyond national jurisdiction. (ii) to ensure that no misappropriation takes place by their respective\nnationals that results in commercial profit to the users of marine genetic resources without recognition of the common ownership of those resources by all States; and\n(iii) to observe the jurisdiction of coastal States in the collection of marine genetic resources that may be found in both areas within jurisdiction of a coastal State and in areas beyond national jurisdiction.\n64\npromote cooperation in the collection in situ of marine genetic resources of areas beyond national jurisdiction.\n6. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation withof the adjacent coastal States and any other relevant Parties concerned with a view to avoiding infringement of the rights and legitimate interests of those Parties.\nRationale\nPARAGRAPH 1: This paragraph is redundant as the concept is already stated in Art. 9.1, UNLESS the suggested wording is added which makes this new. PARAGRAPHS 2 and 3: should be merged. As worded presently, the notification referred to in Para 2 appears different than the notification required in Para 3, and yet they are intended to be the same notification. Furthermore, we wonder whether including a 6-month minimum time frame will negate any usefulness of this provision, especially in the future, given the newer remote technology for collection of MGRs that may not be required to submit any travel plan and the destination can be altered as needed. PARAGRAPH 5: This provision should clearly and strongly express what cooperation means and not simply reference it. It should also be moved to the beginning of the article. PARAGRAPH 6: This requires the concept of adjacency because otherwise nationals doing the collection would have no idea which State to consult because it could be any coastal State regardless of whether it is near the point of collection. Lastly, this paragraph is much broader than the article in that it relates to utilization (R & D) rather than collection and if kept as is, it belongs in Art. 9\nRepublic of Indonesia\nArticle 10 [access and] Collection in situ of marine genetic resources of areas beyond national\njurisdiction\n1. All States, irrespective of their geographical location, and competent international organizations have the right to [access and] collect [in-situ] marine genetic resources [and their derivatives] of areas beyond national jurisdiction in accordance with the Convention. 5. Parties shall promote cooperation in the [access and] collection in situ of marine genetic resources [and/or its derivatives] of areas beyond national jurisdiction.\nRationale None provided\n65\nJapan\n3. Parties shall ensure that the following information is transmitted to the clearing-house mechanism, except in case of emergency, at least six months prior to the collection in situ of marine genetic resources of areas beyond national jurisdiction: ［….］ (h)The extent to which it is considered that States that may need and request technical assistance, in particular developing countries, should be able to participate or to be represented in the project.When an opportunity for onboard training or research collaboration is available, the related information shall be disseminated through the clearing-house mechanism sufficiently in advance to allow adequate time for participants to prepare. ［….］ 4. Parties shall ensure that the following information is transmitted to the clearing-house mechanism as soon as it becomes available, but no later than six months from the end of the voyage which involved the collection in situ of marine genetic resources of areas beyond national jurisdiction: ［….］ 6. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States and any other relevant Parties concerned with a view to avoiding infringement of the rights and legitimate interests of those Parties.\nRationale\n1. Unlike marine scientific research in EEZ of a foreign Coastal State, pre-collection notification does not require approval. So, the six months period to consider whether it should approve the collection of MGR in ABNJ is not necessary in case of pre-collection notification. If the information relating to planned MGR collection is made public six months in advance, it may increase the risk of excessive catch especially when that MGR to be collected is from rare species. When an opportunity for onboard training or research collaboration is available, the related information should be disseminated through the clearing-house mechanism well in advance in order to give participants enough time to prepare. In this regard, “at least six months” is deleted in our proposal, and subparagraph (h) is revised.\n66\n2. In respect to the obligation of the pre-collection notification, “except in case of emergency,” is added as pre-collection notification may not be feasible in emergency situation such as environmental DNA collection conducted right after natural or manmade disasters to check the impacts to the biological diversity of that area. No change is proposed for the post-collection notification. 3. Scientific research cruise in ABNJ can be is months-long. For this reason, we suggest that time-limit of six months for the post-collection notification should be counted from the date on which the cruise ends, instead of counting from the date of collection. 4. We suggest to delete para.6, as we don’t believe that utilization of MGR of ABNJ requires prior notification and consultation with Coastal States in whose national jurisdiction the same type of MGR can be found. UNCLOS does not provide such an obligation.\n67\nARTICLE 11\nBolivarian Republic of Venezuela\nOPTION I:\n1. The benefits arising from the collection in situ a n d t h e u s e of marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner.\n2. Benefits shall include various types of contributions to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n3. Benefits shall be shared in the form of:\n(a) Access to samples and sample collections;\n(b) Pre-collection and post-collection information contained in the notifications provided in accordance with articles 10(3) and 10(4);\n(c) Transfer of technology under mutually agreed terms;\n(d) Capacity-building, including by financing dedicated initiatives, and partnership opportunities in research projects, particularly for developing countries;\n(e) Findable, accessible, interoperable and reusable scientific data, including digital sequence information according to international practice in these fields;\n(f) Other forms as determined by the Conference of the Parties [based on recommendations of the access and benefit sharing mechanism].\n4. Taking into account current international practice in these fields, Parties shall ensure that samples, when available, and data are deposited in publicly available and open access databases, biorepositories or gene banks as soon as they become available.\n5. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement. OPTION II:\n1. The benefits arising from the collection in situ of, access ex situ, including as digital sequence information, to, and the utilization of marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner.\n2. Benefits shall include monetary and non-monetary benefits, including various types of contributions to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n3. Non-monetary benefits shall be shared in the form of:\n(a) Access to samples and sample collections;\n(b) Pre-collection and post-collection information contained in the notifications provided in accordance with articles 10(3) and 10(4);\n68\n(c) Transfer of technology under mutually agreed terms;\n(d) Capacity-building, including by financing dedicated initiatives, and partnership opportunities in research projects, particularly for developing countries;\n(e) Findable, accessible, interoperable and reusable scientific data, including digital sequence information according to international practice in these fields;\n(f) Other forms as determined by the Conference of the Parties based on recommendations of the access and benefit sharing mechanism.\n4. Where marine genetic resources of areas beyond national jurisdiction are subject to utilization by natural or juridical persons under the jurisdiction of a Party, that Party shall ensure that:\n(a) The following information is provided to the clearing-house mechanism:\n(i) An indication of where the results of the utilization can be found, including any digital sequence information;\n(ii) Where available, details of the post-collection notification to the clearing- house mechanism related to the marine genetic resources that were the subject of utilization;\n(iii) An indication of where the original sample that was the subject of utilization, if available, is held;\n(iv) An indication of the modalities foreseen for accessing the samples or results of the utilization referred to in subparagraphs (i) and (iii).\n(b) Original samples of the marine genetic resources subject to the utilization under their jurisdiction, where available, are deposited in publicly accessible biorepositories, gene banks or other collections, taking into account current international practice in these fields;\n(c) The results of the utilization undertaken, including environmental meta- data, taxonomic information and any digital sequence information, are deposited in a publicly accessible repository or database, taking into account current international practice in these fields.\n5. The information described in paragraph (4)(a) shall be transmitted to the clearing-house mechanism and the samples and results described in paragraph (4)(b) and (c) shall be deposited as soon as they become available and:\n(a) No later than three years from the start of the relevant utilization;\n(b) On the subsequent placing on the market of any product developed by the utilization of a marine genetic resource of areas beyond national jurisdiction or on the subsequent generation of further results of utilization.\n6. Access to the original samples, data and information in the databases, biorepositories, gene banks, or other collections described in paragraph (4) may be subject to reasonable conditions, including but not limited to those related to:\n(a) The need to preserve the physical integrity of original samples;\n69\n(b) The reasonable costs associated with maintaining the relevant database, biorepository or gene bank in which the sample, data or information is held;\n(c) The reasonable costs associated with providing access to the sample, data or information.\n7. Monetary benefits shall be shared through the modalities determined by the Conference of the Parties such as:\n(a) Milestone payments;\n(b) Royalties;\n(c) Other forms as are determined by the Conference of the Parties based on recommendations of the access and benefit sharing mechanism.\n8. The Conference of the Parties shall determine the rate of payments related to monetary benefits based on the recommendations of the access and benefit sharing mechanism.\n9. The payments shall be made through the financial mechanism established under article 52, which shall distribute them to Parties to this Agreement, on the basis of equitable sharing criteria, taking into account the interests and needs of developing States Parties, [in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries,] according to mechanisms established by the access and benefit sharing mechanism.\n10. Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of, access ex situ, including as digital sequence information, to, and the utilization of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement.\nRationale\nNone provided\nRepublic of Türkiye\nOPTION I: 1.The benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner. 2.Benefits shall include various types of contributions to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. 3.Benefits shall be shared in the form of: (a)Access to samples and sample collections;\n70\n(b)Pre-collection and post-collection information contained in the notifications provided in accordance with articles 10(3) and 10(4); (c)Transfer of technology under mutually agreed terms; (d)Capacity-building, including by financing dedicated initiatives, and partnership opportunities in research projects, particularly for developing countries; (e)Findable, accessible, interoperable and reusable scientific data, including digital sequence information according to international practice in these fields; (f)Other forms as determined by the Conference of the Parties [based on recommendations of the access and benefit sharing mechanism]. 4.Taking into account current international practice in these fields, Parties shall ensure that samples, when available, and data are deposited in publicly available and open access databases, biorepositories or gene banks as soon as they become available. 5.Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement. OPTION II: 1.The benefits arising from the collection in situ of, access ex situ, including as digital sequence information, to, and the utilization of marine genetic resources of areas beyond national jurisdiction shall be shared in a fair and equitable manner. 2.Benefits shall include monetary and non-monetary benefits, including various types of contributions to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. 3.Non-monetary benefits shall be shared in the form of: (a)Access to samples and sample collections; (b)Pre-collection and post-collection information contained in the notifications provided in accordance with articles 10(3) and 10(4); (c)Transfer of technology under mutually agreed terms; (d)Capacity-building, including by financing dedicated initiatives, and partnership opportunities in research projects, particularly for developing countries; (e)Findable, accessible, interoperable and reusable scientific data, including digital sequence information according to international practice in these fields; (f)Other forms as determined by the Conference of the Parties based on recommendations of the access and benefit sharing mechanism. 4.Where marine genetic resources of areas beyond national jurisdiction are subject to utilization by natural or juridical persons under the jurisdiction of a Party, that Party shall ensure that: (a)The following information is provided to the clearing-house mechanism:\n71\n(i)An indication of where the results of the utilization can be found, including any digital sequence information; (ii)Where available, details of the post-collection notification to the clearing-house mechanism related to the marine genetic resources that were the subject of utilization; (iii) An indication of where the original sample that was the subject of utilization, if available, is held; (iv) An indication of the modalities foreseen for accessing the samples or results of the utilization referred to in subparagraphs (i) and (iii). (b)Original samples of the marine genetic resources subject to the utilization under their jurisdiction, where available, are deposited in publicly accessible biorepositories, gene banks or other collections, taking into account current international practice in these fields; (c)The results of the utilization undertaken, including environmental meta-data, taxonomic information and any digital sequence information, are deposited in a publicly accessible repository or database, taking into account current international practice in these fields. 5.The information described in paragraph (4)(a) shall be transmitted to the clearing-house mechanism and the samples and results described in paragraph (4)(b) and (c) shall be deposited as soon as they become available and: (a)No later than three years from the start of the relevant utilization; (b)On the subsequent placing on the market of any product developed by the utilization of a marine genetic resource of areas beyond national jurisdiction or on the subsequent generation of further results of utilization. 6.Access to the original samples, data and information in the databases, biorepositories, gene banks, or other collections described in paragraph (4) may be subject to reasonable conditions, including but not limited to those related to: (a)The need to preserve the physical integrity of original samples; (b)The reasonable costs associated with maintaining the relevant database, biorepository or gene bank in which the sample, data or information is held; (c)The reasonable costs associated with providing access to the sample, data or information. 7.Monetary benefits shall be shared through the modalities determined by the Conference of the Parties such as: (a) Milestone payments; (b) Royalties; (c) Other forms as are determined by the Conference of the Parties based on recommendations of the access and benefit sharing mechanism. 8. The Conference of the Parties shall determine the rate of payments related to monetary benefits based on the recommendations of the access and benefit sharing mechanism. 9.The payments shall be made through the financial mechanism established under article 52, which shall distribute them to Parties to this Agreement, on the basis of equitable\n72\nsharing criteria, taking into account the interests and needs of developing States Parties, [in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries,] according to mechanisms established by the access and benefit sharing mechanism. 10.Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of, access ex situ, including as digital sequence information, to, and the utilization of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement. Rationale Türkiye considers this alternative to be more comprehensive regarding the inclusion of a fair and equitable sharing of benefits arising from the collection in situ of, access ex situ to, and utilization of marine genetic resources of areas beyond national jurisdiction, including digital sequence information. The non-monetary and monetary benefits are covered separately and in significant detail. Additionally, utilization of marine genetic resources in areas beyond national jurisdiction by natural and juridical person of a Party is also regulated in Option II.\nUnited States of America\nParties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction and control are shared in accordance with this Agreement.\nRationale\nThis edit is to bring this language in line with our suggested language clarification in Article 9.1.\n73\nARTICLE 11BIS\nUnited Nations Environment Programme\n1. An access and benefit sharing mechanism is hereby established. It shall serve, inter alia, as a means for establishing guidelines for benefit-sharing, in accordance with article 11, providing transparency and ensuring a fair and equitable sharing of [both monetary and non-monetary benefits].\n2. ALT1 [The Conference of the Parties shall agree on the number of members of the mechanism at its first meeting.] ALT 2 The access and benefit sharing mechanism shall be composed of [number of members] members, [which shall be] elected by the Conference of the Parties from among the candidates nominated by the Parties and shall include members from developing States. However, if necessary, the Conference of the Parties may decide to increase the size of the mechanism having due regard to economy and efficiency. In the election of members of the mechanism, due account shall be taken of the need for equitable geographical representation and gender balance. 4. The mechanism shall: (c)Propose rates or mechanisms for the sharing of [monetary] benefits according to article 11;\nRationale\nFor paragraph 1: The Revised draft text of an agreement (as in A/CONF.232/2020/3) in article 11 on fair and equitable sharing of benefits provides for two options. Option 1 does not refer to ‘monetary and non-monetary benefits’ but rather to ‘various types of contributions’, option 2 does refer to monetary and non-monetary benefits in paragraphs 2-3. We proposed to add brackets around ‘monetary and non-monetary’, as the language differences in terms of drafting will be determined based on the option chosen for article 11. For paragraph 2: (i) We propose either adding text from Alt 1 to clarify that the Conference of the Parties shall decide the number of members of the mechanism, or to indicate in the paragraph the number of members immediately. The rationale for this suggested addition is that otherwise the sentence “However, if necessary, the Conference of the Parties may decide to increase the size of the mechanism…” would not be necessary under this paragraph. Preference for Alt2 as we believe fits better with the sentence “However, if necessary, the Conference of the Parties may decide to increase the size of the mechanism…”; (ii) we suggest adding a reference to ‘gender balance’ following the example of the capacity-building and transfer of marine technology committee (Option III, Article 47); For paragraph 4 c): same rationale than for paragraph 1.\n74\nARTICLE 12\nHoly See\n1. Parties shall respect intellectual property rights and confidential information and implement this Agreement in a manner that is supportive of and consistent with the rights and obligations of Parties under the relevant agreements concluded under the auspices of the World Intellectual Property Organization and the World Trade Organization, and ensure that no action is taken in relation to intellectual property rights that would undermine the sharing of benefits arising from [and the traceability of] marine genetic resources of areas beyond national jurisdiction. 2. In particular, the Parties may endeavor to cooperate through their respective agencies responsible for intellectual property, or other relevant institutions, to enhance the understanding of issues connected with traditional knowledge associated with marine genetic resources, and marine genetic resources.\n3. The Parties may also endeavor to pursue quality patent examination, which may include: (a) that in determining prior art, relevant publicly available documented information in the clearinghouse mechanism related to traditional knowledge associated with genetic resources may be taken into account; (b) an opportunity for third parties to cite, in writing, to the competent examining authority prior art disclosures that may have a bearing on patentability, including prior art disclosures related to traditional knowledge associated with marine genetic resources sourced in areas beyond national jurisdiction; and (c) cooperation in the training of patent examiners in the examination of patent applications related to traditional knowledge associated with marine genetic resources\nRationale PARAGRAPH 1: The intention of this article originally was to ensure that IPRs could not act as a barrier to the sharing of benefits from resources collected in ABNJ, an area commonly held by all States. Therefore, we assume this is the intent of this paragraph. However, it is unclear to us what is meant legally by “ensure that no action is taken in relation to IPR that would undermine the sharing of benefits.” First, it’s unclear whether the “action” referred to would be that taken by the State Party, or the State has to take prevent action by someone applying for an IPR, the patent office, or WIPO or the WTO. Second, by its nature, an intellectual property right is an exclusive right to an idea, design or product for a certain period of time, including any profit obtained from it. So does this mean that the right to recognition of an IPR is blocked entirely if an MGR from ABNJ is involved? If so, this goes against the beginning part of the sentence. For this second part Lastly, Art. 9 purports to address the issue of origin and traceability under “Activities” using the uncertain doctrine of due regard and requiring no determinable action by States;\n75\nit is therefore ineffective in achieving this result. The bracketed text in this article regarding traceability is likewise weak and unclear as a result of the negative phrasing. NEW PARAGRAPHS 2 AND 3: As for the additional paragraphs suggested, we submit that this article could be used in a positive way to incorporate capacity building with respect to MGRs: New paragraphs 2 and 3 have been taken directly from the Comprehensive and Progressive Agreement for Trans-Pacific Partnership (CPTPP) CH 18 Intellectual Property, Art. 18.16 Cooperation in the Area of Traditional Knowledge. The only changes made to these paragraphs were to replace the word “shall” with “may” (wording choice is up to States) and to reflect the clearinghouse mechanism of this IA. Without these additional obligations contained in these paragraphs, cooperation and most notably capacity building with respect to MGRs and TK may be very weak if reliance is placed solely on the clearinghouse database.\nRepublic of Türkiye\nParties shall respect intellectual property rights and confidential information and implement this Agreement in a manner that is supportive of and consistent with the rights and obligations of Parties under the relevant agreements concluded under the auspices of the World Intellectual Property Organization and the World Trade Organization, and ensure that no action is taken in the context of intellectual property rights that would undermine the sharing of benefits arising from [and the traceability of] marine genetic resources of areas beyond national jurisdiction. Rationale\nTürkiye favors retaining the wording “and the traceability of” .It is considered suitable not to leave to the sovereignty of any individual or state the use of subjects gained from research conducted in areas beyond the national jurisdiction and that may be assessed under intellectual property protection for the benefit of all mankind. As a result, it is thought that broadening the protection will be in everyone's best interests\nInternational Union for Conservation of Nature\nParties shall respect intellectual property rights and confidential information and implement this Agreement in a manner that is supportive of and consistent with the rights and obligations of Parties under otherthe relevant international agreements concluded under the auspices of the World Intellectual Property Organization and the World Trade Organization, and ensure that no action is taken in the context of intellectual property rights that would undermine the sharing of benefits arising from [and the traceability of] marine genetic resources of areas beyond national jurisdiction.\n76\nRationale This provision could work and leaves space for Parties to work through other international regimes to adopt more clear rules related to intellectual property. However, the Agreement does not specifically name other global treaties, like the CBD or UNFCCC, so to be consistent and future proof it is better to replace the specific reference to WIPO and WTO with “other relevant international agreements\n77\nARTICLE 13\nRepublic of Türkiye\nOPTION I: Monitoring and transparency OPTION II:\nTransparency system for benefit sharing 1.The Scientific and Technical Body shall collect information on current international best practices relating to marine genetic resources of areas beyond national jurisdiction to submit guidelines to the Conference of the Parties. Based on its findings, the Conference of Parties may recognise these as guidelines or best practices on the collection and sharing of samples and data related to marine genetic resources of areas beyond national jurisdiction. 2.Transparency on the sharing of benefits arising from the collection in situ of marine genetic resources of areas beyond national jurisdiction shall be carried out through the clearing-house mechanism through the publication and dissemination of precollection and post-collection notifications. 3.Parties shall take the necessary measures, as appropriate, to ensure that benefits have been shared in accordance with the system described under article 11 and that the following information is transmitted as soon as it becomes available, to the clearing-house mechanism: (a)Pre-collection information/notification (before the collection in situ of marine genetic resources); (b)Post-collection notification (after the collection in situ of marine genetic resources); (c)Modalities foreseen to facilitate access to databases, including digital sequence information, to repositories and gene banks; (d)Information on where scientific data are deposited and information on the transfer of knowledge. 4. Parties shall transmit information received from natural or juridical persons under their jurisdiction or control to the clearing-house mechanism in case of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction. 5. The Conference of the Parties shall assess and review, at regular intervals, the issue of commercialization of products based on the utilization of marine genetic resources of areas beyond national jurisdiction. If tangible and substantial monetary benefits arise therefrom, the Conference of the Parties will explore alternatives to identify the most appropriate processes for relevant financial contributions. Rationale Türkiye believes that “Option I” offers a more comprehensive option, which includes both monitoring and transparency aspects. Additionally, the monitoring system is described in\n78\na more precise, functional, and thorough manner in “Option I”. This alternative also conforms with Article 8 subparagraph (3) and Article 11 option II.\n79\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENTTOOLS,\nINCLUDING MARINE PROTECTED AREAS\n80\nARTICLE 14\nHoly See\nThe objectives of this Part are to: (a)Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies in order to, which will also promote a holistic and cross-sectoral approach to the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction; (b)Conserve and sustainably use areas requiring protection, including by Eestablishing a comprehensive system of area-based management tools, including a network of ecologically representative and connected marine protected areas that are effectively and equitably managed; [(c) As is] (cbis) Apply environmental protection through area-based management tools in furtherance of the sustainable use of both living and non-living resources measuring such use by the application of risk factors to biodiversity and ecosystems;\n(cter) Apply or recognize the use of area-based management tools on a global, regional, subregional or sectoral basis in furtherance of sustainable development in order to protect limited resources or fragile ecosystems and to facilitate the peaceful and fair access to those areas of ocean and ecosystems as well as allocation of marine resources between States; [(d) Support food security and other socioeconomic objectives, including the protection of cultural values;]Aid those countries such as small island developing States, archipelagic States, and coastal developing States that are most vulnerable to conditions in neighboring ocean territories of areas beyond national jurisdiction, including by facing existential threats to their barrier reefs, food supply, socio-economic well-being, and cultural values, through the targeted and tailored use of area-based management tools; [(e) Create scientific reference areas for baseline research in order to assess conditions pertaining to the health of living things, including necessary basics to sustain life such as clean water and biodiversity throughout all levels of the food chain, and to better understand and identify ecosystems that must be targeted\n81\nfor conservation and sustainable use;] NOTE: this should be moved to the beginning of the list as (b)] [(f) Safeguard aesthetic, natural or wilderness values;] [(g) Promote coherence and complementarity.] Provide for strategic environmental assessments and cumulative environmental assessments in order to guide the consideration of whether the application of an area-based management tool is appropriate and to apply adaptive management.\nRationale Paragraphs b and c really address conservation, and to our mind, the IA must similarly and directly address sustainable use because otherwise it won’t be clear if action taken “undermines” IFBs that regulate use. We therefore propose the following paragraphs. NEW PARAGRAPH (c)bis: Although UNCLOS speaks of living resources, it does not address non-living resources other than minerals in the seabed, and resources such as ocean water (think geo-engineering), possibly sand (it is questionable whether sand is a mineral in itself), and renewable energy sources, among others, may not be included. Second, sustainable use to investors doing an ESG analysis or a corporation exploiting a resource differs from the meaning of sustainable use as used for the purposes of this agreement; from an investment or corporate perspective, sustainable use is not limited to environmental risks and includes such factors as balancing environmental equity and economy across products, packaging, facilities, energy usage, people, and waste in a way that doesn’t contribute to global warming, climate change and biodiversity loss. The application of how to measure sustainability should be further clarified throughout this Part and hence the reference to limited risk factors. NEW PARAGRAPH (c)ter is needed to operationalize cooperation with IFBs and to anticipate MSP. PARAGRAPH (d): needed to put the existing paragraph into proper context and recognize the vulnerable position of these States and have the use of ABMT as an aid to them as an objective! PARAGRAPH (e): in mentioning an objective, the reason for it should be stated. PARAGRAPH (g): These assessments will be key to persuading IFBs that implementation of any ABMT is in their long-term best interest. Therefore Art. 25 regarding cumulative impacts should be included here in part and Art. 41ter on SEAs should be referenced in Part III and tied to ABMTs. Moreover, adaptive management of ABMTs must be an objective to this Part as it will be key to cooperation by many States and IFBs that will be resistant to limitations of use/rights.\nRepublic of the Philippines\n(a) Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of area-based management tools, including a network of ecologically representative and connected marine protected areas that are effectively and\n82\nequitably managed; Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction;\n(b) Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction;Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of area-based management tools, including a network of ecologically representative and connected marine protected areas that are effectively and equitably managed;\n[(c) Rehabilitate and restore biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;]\n[(d) Support food security and other socioeconomic objectives, including the protection of cultural values;]\n[(e) Create scientific reference areas for baseline research;]\n[(f) Safeguard aesthetic, natural or wilderness values;]\n[(g) Promote coherence and complementarity.]\n2. The objectives specified in paragraph 1 may be further elaborated or revised by the Scientific and Technical Body, when necessary, for consideration by the Conference of the Parties.\nRationale\nWe suggest for subparagraph (b) to move as subparagraph (a); and (a) as subparagraph (b). We believe that subparagraph (b) is the primary objective of this Part. However, we would like to see some formulation showing some flexibility to revise or include additional objectives when necessary as well as further elaboration of the identified objectives consistent with the general objective of the ILBI subject to the review and decision of the COP.\nInternational Union for Conservation of Nature\na) Enable a holistic, coordinated, cross-sectoral, ecosystem-based approach to the conservation and sustainable use of marine biological diversity in areas beyond national\n83\njurisdiction among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies through Enhanced cooperation and coordination in the use of area-based management tools, including marine protected areas;, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction; (b) Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of climate-adaptive area-based management tools to conserve marine biodiversity, maintain and restore ecological integrity and connectivity, enhance the sustainability of uses, and reduce the impacts of human activities on marine biodiversity and ecosystems including ecological corridors, including a network of ecologically representative and connected marine protected areas that are effectively and equitably managed;\n(b bis Establish a network of ecologically representative and connected marine protected areas that are effectively and equitably managed, including a substantial portion of which are highly and fully protected;\n[(c) Protect, preserve, Rehabilitate and restore biodiversity and ecosystems, including with a view to enhanceenhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;]\n(d) (e) and (f) remove brackets\n[(g) Promote coherence and complementarity between and amongst area-based management measures including marine protected areas adopted by States and subregional bodies within national jurisdiction and those adopted beyond national jurisdiction.]\nRationale (a) Suggested changes specify a goal for cooperation -- coordinated ecosystem-based approaches. Cooperation works best when there is a shared vision and purpose. EBA - with its focus on safeguarding ecological integrity - provides such a purpose. (b) Changes indicates specific ways that ABMTs contribute to biodiversity conservation and sustainable use. The reference to “climate adaptive” reflects the need for ABMTs to keep up with changes resulting from climate change.\nHigh Seas Alliance\nThe objectives of this Part are to: (a) Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will support delivery\n84\nof capacity building and the transfer of marine technology to Parties, while also promotinge a holistic and cross-sectoral approach to the conservation and sustainable use of marine biological diversity in areas beyond national jurisdiction; (b) Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of area-based management tools, including a network of ecologically representative and connected marine protected areas that are effectively and equitably managed; (b)bis Establish a system of ecologically representative marine protected areas that are connected and effectively and equitably managed; [(c) Maintain, protect, Rrehabilitate and restore biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;] [(d) Support food security and other socioeconomic objectives, including the protection of cultural values;] [(e) Create scientific reference areas, including for baseline research;] […] Rationale We suggest adding language to reflect the importance of supporting capacity building and the transfer of marine technology in order to effectively carry out the ABMT objectives of the Agreement. The structure of Paragraph (b) could imply that all MPAs should have both conservation and sustainable use objectives, and it could also lead to counting ABMTs that do not have conservation objectives towards meeting global conservation targets. So for these reasons the HSA prefers keeping “establishing a system of ecologically representative MPAs…” as a separate objective, as in the previous version of the text. Paragraphs (c) through (e) are all important to include as objectives under this part, so we would recommend deleting the brackets around those paragraphs. Under Paragraph (c), we recommend adding “Maintain” and “protect” in addition to “rehabilitate and restore”-- as avoiding harm is the best way to ensure ocean health and build resilience.\nWorld Wide Fund for Nature (WWF) International\n(aa) Set out a clear process for establishing MPAs in ABNJ, including proposals by States Parties, designation of MPAs by BBNJ COP, adoption of Management Plans by BBNJ COP, appropriate involvement of relevant competent sectoral bodies in regulating activities to implement Plans, routine monitoring by relevant bodies with reporting to BBNJ COP, and occasional review by BBNJ COP. Remove brackets from para.s (c) to (g)\n85\n[(c)Rehabilitate and restore biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;] [(d)Support food security and other socioeconomic objectives, including the protection of cultural values;] [(e)Create scientific reference areas for baseline research;] [(f)Safeguard aesthetic, natural or wilderness values;] [(g)Promote coherence and complementarity.] (h) provide for the BBNJ COP to be able to add additional objectives for the establishment and management of ABMTs, including MPAs. Remove brackets from para.s (c) to (g) [(c)Rehabilitate and restore biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;] [(d)Support food security and other socioeconomic objectives, including the protection of cultural values;] [(e)Create scientific reference areas for baseline research;] [(f)Safeguard aesthetic, natural or wilderness values;] [(g)Promote coherence and complementarity.]\n(h) provide for the BBNJ COP to be able to add additional objectives for the establishment and management of ABMTs, including MPAs.\nRationale\nThe BBNJ ILBI needs to create a clear mandate for the BBNJ COP to designate MPAs in ABNJ and to ensure they are effectively managed to its satisfaction. This is needed to close the principal legal gap identified by the UNGA in adopting its 2011 BBNJ ‘package’ There is no need or justification for narrowing the scope of purposes for which an ABMT might be applied. Whether specific purposes are appropriate is something to be discussed and resolved on a case-by-case basis throughout the process of establishing ABMTs. Giving the COP the mandate to add to any list that might be set out in the text of the ILBI is important to retain this flexibility to tailor specific proposals to their specific situations.\n86\nARTICLE 14BIS\nWorld Wide Fund for Nature (WWF) International\nArticle 14 bis – MPAs and Other ABMTs This Part III consists of two Sections. (a) Section 1 sets out the process for establishing Marine Protected Areas (MPAs) in ABNJ, including: the designation of MPAs by the BBNJ COP; adoption of Management Plans for those MPAs by the COP; the appropriate involvement of competent sectoral bodies willing and able to regulate activities to implement those Plans; routine monitoring by relevant bodies including reporting to the COP; and occasional review by the COP. (b) Section 2 identifies other categories of Area-based Management Tools (ABMTs) capable of contributing to an enhanced cooperation framework for implementing the BBNJ ILBI, including: appreciation of the use of ABMTs by other bodies that can contribute to the work of the BBNJ COP in implementing the BBNJ ILBI; establishment of other ABMTs by the BBNJ COP should the need arise; and provision for the BBNJ COP to identify additional categories of ABMTs.\nRationale Implementation of the UNGA’s 2011 ‘package’ requires, inter alia, that the BBNJ ILBI provide for the BBNJ COP to ‘designate’ MPAs and adopt management plans for them. The mandate and power for the BBNJ COP to ‘designate’ MPAs in ABNJ, consistent with IUCN guidance, in particular in being cross-sectoral and indefinite, is needed to fill a legal gap identified by the UNGA. This requires special arrangements be included in the provisions of the ILBI that clearly set out the process for establishing MPAs in ABNJ that includes a ‘designation’ power for the COP.\nConsistent with the proposed use of terms in Article 1, wherein para. 3 Option B clarifies that MPAs are tools to ‘achieve … conservation objectives’, a number of consequential amendments throughout Part III are needed to make it clear that MPAs are solely for conservation purposes. Such a separation of MPAs from other ABMTs does not axiomatically exclude uses from MPAs but does require any uses to be consistent with the protection of the values for which the MPA was designated and the provisions of MPA Management Plans.\n87\nARTICLE 17\nEuropean Union and its Member States\nArticle 17, paragraph 4(i) Information on any consultation undertaken with other Parties including the most potentially affected States, including any States with a continental shelf subjacent or maritime area adjacent to any proposed MPA and States that carry out human activities including economic activities, in the area, adjacent coastal States States and/or relevant global, regional, subregional and sectoral bodies that have a role and activities in the proposed area.\nRationale The EU and its MS believe the proposal should include information on all early consultations undertaken, not only the one with adjacent coastal states or the IFBs.\nHoly See\n1. Proposals in relation to area-based management tools, including marine protected areas, under this Part shall be submitted in writing by Parties, individually or collectively, to the secretariat. 1bis. Parties recognize that proposals for “other effective area-based conservation measures” may be more suitably submitted to subregional, regional or sectoral bodies as these tools may need to be regionally or sectorally tailored to integrate contextual considerations of purpose, sector and scale in a certain geographic area. In these situations, the choice of the decision-making body will rest with the State or States making the proposal. Consequently, the Parties agree to submit to the Secretariat copies of these proposals for the application of area-based management tools that are submitted to other States, bodies or organizations and any related or updated paperwork, descriptions and decision related thereto. [2. Parties may collaborate with relevant stakeholders, including global, regional and sectoral bodies, as well as civil society and indigenous peoples and local communities in the development of proposals, as set out in article [19] [19bis] under this Agreement.] [(g)The anticipated duration of the proposed area and measures or indicators that would allow for adaptive management of the area;]\n88\nRationale PARAGRAPH 1: submissions must be made in writing because otherwise, it is unclear in Art. 17 how oral views will be made publicly available. PROPOSED NEW PARAGRAPH 1bis: These provisions as drafted give sole and ultimate control to the global body, however, we believe that that the decision of States was to recognize and establish a hybrid system of governance of conservation and sustainable use; otherwise, the IA will not be used and will undermine IFBs. Therefore, the IA should anticipate that proposals for certain types of ABMTs eg, OECMs, may continue to be more appropriately decided in other fora whereas a network of MPAs may be decided at a global level. The proposed language provides for that circumstance. This system does not prevent oversight and improvement (complementary measures) by the global body of those ABMTs. PARAGRAPH 2: The focus is on proposals and yet this paragraph references provisions regarding decisionmaking so it makes it unclear when the collaboration is supposed to take place. Should this reference be to Art. 18.2.b? PARAGRAPH 4.g.: reference adaptive management plan\nRepublic of the Philippines\n[…] [2. Parties may collaborate with relevant stakeholders, including global, regional, subregional and sectoral bodies, as well as civil society, indigenous peoples and local communities, in the development of proposals, as set out in article [19] [19 bis] under this Agreement.]\n4. Proposals shall include the following key elements:\n[…]\n[(g) The duration of the proposed area and measures, when applicable;]\n5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties.\nRationale On paragraph 4, we generally support this item and the enumeration under it, noting however that for subparagraph g, the duration is usually reflected in an adopted management plan where timeframe for implementation, review and updating of the measures are specified. The results of the management assessment and evaluation shall determine if the specified measures are effective and achieving their goal, or not. The same shall become the basis if the measures are to be continued, updated or disestablished.\n89\nRepublic of Türkiye Article 17(4)(d) (d) A description of the state of the marine environment, and biodiversity and stock assessment studies in the identified area.\nRationale\nTürkiye believes that, biodiversity alone may not be sufficient to determine the marine environment, thus stock studies of target species could be conducted. Therefore, Türkiye suggests the addition wording of “and stock assessment studies”.\nHigh Seas Alliance\n[…]\n[2.Parties may collaborate with relevant stakeholders, including global, regional, subregional and sectoral bodies, as well as civil society, the scientific community, indigenous peoples and local communities, in the development of proposals, as set out in article [19] [19 bis] under this Agreement.]\n[…]\n4. Proposals shall include the following key elements:\n[…]\n(e) A description of the specific conservation and sustainable use objectives that are to be applied to the area;\n(f) A description of the proposed measures and priority elements for a management plan to be adopted including, when relevant, a description of activities to be managed, restricted or prohibited to achieve the specified objectives;\n[(g) The duration of the proposed area and measures;]\n[…]\n5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties.\nRationale The HSA welcomes the option for relevant stakeholders, including IPLC and civil society, to collaborate in the development of proposals. We would therefore support removing the\n90\nbrackets around paragraph 2. To be consistent with article 19, the list should also include “scientific community”. In paragraph 4(e), we would strike “conservation and sustainable use” before “objectives” to both streamline the text and also ensure that it can be applied to either ABMTs generally or MPAs specifically. We strongly support para (f) including a description of the proposed measures and priority elements for a management plan to be adopted among the key elements of the proposal and we would suggest adding “including, when relevant, a description of activities to be managed, restricted or prohibited” as originally suggested by Australia. HSA strongly recommends deleting 4(g)--MPAs are long-term tools, and can also be established as scientific reference areas, and it is inappropriate to include an arbitrary duration. Proposals for establishing ABMT should not be conditioned on time, but on the conservation objectives it pursues. In paragraph 5, the HSA supports the STB being empowered (“may”) but not required (“shall”) to elaborate further requirements regarding the contents of proposals\nInternational Cable Protection Committee\n4. Proposals shall include the following key elements: (a) A geographic or spatial description of the area that is the subject of the proposal; (b) Information on any of the indicative criteria specified in annex I, as well as any criteria that may be further developed and revised in accordance with article 17bis, paragraph 2, applied in identifying the area; (c) Specific human existing and planned activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States; (d) A description of the state of the marine environment and biodiversity in the identified area; (e) A description of the specific conservation and sustainable use objectives that are to be applied to the area; (f) A description of the proposed measures and priority elements for a management plan to be adopted to achieve the specified objectives; [(g) The duration of the proposed area and measures;] (h) A monitoring, research and review plan, including priority elements; (i) Information on any consultations undertaken with adjacent coastal States and/or relevant global, regional, subregional and sectoral bodies. Rationale The amendment will help ensure that State parties proposing ABMTs identify, when they develop the ABMT proposal, submarine cables that are (i) installed and operating on the seabed or (iii) planned and publicly announced but not yet fully installed or operating in the area. Otherwise, there is a risk that submarine cable operators might not be notified and included in the development of ABMT proposals. As long-term fixed infrastructure on the seafloor that is essentially invisible and which does not require a continuous human presence on the ocean, submarine cables have sometimes been omitted or forgotten in marine planning and coordination activities (such as MPAs within national jurisdiction, and deep seabed mining beyond national jurisdiction). Early consultation will help submarine cables cohabit with MPAs. The proposed\n91\nlanguage tracks the language of the Convention (which refers to “activities,” not “human activities”) and includes planned activities in addition to existing ones.\nOcean Care\n(f) A description of the proposed measures and priority elements for a management plan to be adopted including, when relevant, a description of activities to be managed, restricted or prohibited to achieve the specified objectives;\n(j) Information on transboundary pollution that is known, likely and has the potential to adversely impact the area Rationale For the Agreement to be effective the proposal should include a description of the proposed conservation and management measures and the activities to be managed. This is particularly critical for pollutants, such as ocean noise, that are transboundary in nature and which effects reach, in many cases, into ABNJ. Point (j) was included in earlier version of the draft Agreement.\nWorld Wide Fund for Nature (WWF) International\nArticle 17 Proposals\n1.Proposals in relation to area-based management tools, including marine protected areas, under this Part shall be submitted by Parties, individually or collectively, to the secretariat. [2.Parties may collaborate with relevant stakeholders, including global, regional and sectoral bodies, as well as civil society and indigenous peoples and local communities in the development of proposals, as set out in article [19] [19bis] under this Agreement.] 3.Proposals shall be formulated on the basis specified in paragraph 1 of article 17bis. 4.Proposals shall include the following key elements: (a)A geographic or spatial description of the area that is the subject of the proposal; (b)Information on any of the indicative criteria specified in annex I, as well as any criteria that may be further developed and revised in accordance with paragraph 2 of article 17bis, applied in identifying the area; (c)Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States;\n92\n(d)A description of the state of the marine environment and biodiversity in the identified area; (e)A description of the specific conservation and sustainable use objectives that are to be applied to the area; (f)A description of the proposed measures and priority elements for a management plan to be adopted to achieve the specified objectives; [(g)A duration for the proposed area and measures;] (h)A monitoring, research and review plan, including priority elements; (i)Information on any consultations undertaken with adjacent coastal States and/or relevant global, regional, subregional and sectoral bodies. 5.Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties. Article 17 – Proposals to Establish MPAs 1. Any one or more States Party may submit proposals to the BBNJ COP for the designation of an area as an MPA. A proposal may include multiple areas, including networks and systems of MPAs. A proposal may also include suggested management arrangements. 2. A proposal should identify one or more of the criteria in Annex 1 relied upon by the proponents in developing the proposal. 3. The BBNJ COP may develop and maintain guidelines to assist States in preparing and submitting such proposals.\nRationale\nIt is inappropriate for the text of a binding international instrument to set out how an MPA proposal should be developed. This is a matter best left to the BBNJ COP to consider adoption of guidelines to assist proponents. Additionally, the proposal should be made to the BBNJ COP in the first instance. It is then a matter for the COP to engage its Secretariat and consult its Subsidiary Body on Scientific, Technical and Technological Advice in further progressing any such proposals.\n93\nARTICLE 17BIS\nBolivarian Republic of Venezuela\n1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified:\n(a) On the basis of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, taking into account the application of precaution and an ecosystem approach;\n(b) By reference to one or more of the indicative criteria specified in annex I.\n2. Indicative criteria for the identification of such areas under this Part shall include, as relevant, those specified in annex I and as may be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties.\n3. Option A: The indicative criteria described in the Part and in annex I shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part.\nOption B: The indicative criteria described in this Part and in annex I shall be applied by the proponents of a proposal in the identification of areas for the establishment of the area-based management tools, including marine protected areas, and the criteria used shall be specified in a proposal submitted under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. Rationale None provided Holy See 1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified: (a) On the basis of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, taking into account the application of precaution and an ecosystem approach; (b) By reference to one or more of the indicative criteria specified in annex I; (c) Taking note of any environmental criteria utilized by adjacent States, instruments, frameworks, organizations or bodies having oversight of activities in the particular area under review; and (d) Shall be strategically sited to increase environmental effectiveness.\n94\n3. Option A: The indicative criteria described in the Part and in annex I shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. Option B: The indicative criteria described in this Part and in annex I shall be applied by the proponents of a proposal in the identification of areas for the establishment of the areabased management tools, including marine protected areas, and the criteria used shall be specified in a proposal submitted under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. 4. Identification of areas constituting a network of marine protected areas shall not only include reference to the criteria in annex I but shall include consideration of the totality of the network and the combined strategic effectiveness of the adjoining areas in achieving the conservation and sustainable use objective of the area-based management tool. 5. Areas previously identified for protective measures by agreement between States or by a subregional, regional or sectoral body may be subject to consideration by the [Scientific and Technical Body] [Conference of Parties] of additional or different criteria, in particular to recognize such criteria and perspective as applied by those States or bodies and to determine what makes that criteria different or more pertinent than that applied in annex I. 6. Areas identified for protection in areas beyond national jurisdiction by small island developing States or archipelagic States may require consideration of additional indicative criteria including the relationship between the area and biodiversity under consideration and the environmental, social and economic threats and risks to the State presented by the lack of protection or the application of further protection.\nRationale PARAGRAPH 1: given that these are area-based tools, and determined on a global basis, recognition should be given that identifying areas must be strategic on a global level. Moreover, in an effort to operationalize cooperation and coordination, we recommend some provision that recognizes that there will be IFBs that regulate activities in an area – this can’t be totally ignored at the identification stage. PARAGRAPH 3: Both options reiterate what is already stated in 1b and 2 or is more aptly included in Art. 18 or 19 that deal with review of the proposal. NEW PARAGRAPHS: Additional paragraphs are needed to recognize identification of MPAs for a network, situations involving IFBs, and the effect of an ABMT on SIDS and other States given their special circumstances. Further explanation must be given in these 3 situations given that decisions regarding ABMTS will necessarily take rights away from current use, especially as already regulated by IFBs\n95\nand/or groups of States themselves. We also stress that a hybrid system of governance requires some differentiation of MPAs from ABMTs/OECMs since they may not follow this same identification process; in fact, different levels of governance may be involved, including subregional, regional or sectoral governance.\nRepublic of Türkiye\n3. Option A: The indicative criteria described in the Part and in annex I shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. Option B: The indicative criteria described in this Part and in annex I shall be applied by the proponents of a proposal in the identification of areas for the establishment of the areabased management tools, including marine protected areas, and the criteria used shall be specified in a proposal submitted under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part.\nRationale Türkiye is of the view that Option A is more suitable for the purposed of BBNJ Agreement\nInternational Union for Conservation of Nature\n17bis 3. Option B: The indicative criteria described in this Part and in annex I shall be applied by the proponents of a proposal in the identification of areas for the establishment of the area-based management tools, including marine protected areas, and theunder this Part. The criteria used in the proposal shall be specified in a proposal submitted under this Part, and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. Such criteria shall also be taken into account by Parties in the establishment of area-based management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\nRationale Reinserting prior text from Article 14, paragraph 4 in 2019 version as the use of common or at least similar criteria could be an important avenue for consistency, coherency and complementarity between ABMTs including MPAs adopted by States and IFBs, and for their recognition under the BBNJ Agreement.\n96\nHigh Seas Alliance\n1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified:\n(a) On the basis of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, taking into account the application of precautionary principle and an ecosystem approach;\n(b) By reference to one or more of the indicative criteria specified in annex I.\n[…]\n3. Option A: The indicative criteria described in this Part and in annex I shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part.=\nOption B: The indicative criteria described in this Part and in annex I shall be applied, as relevant, by the proponents of a proposal in the identification of areas for the establishment of the area-based management tools, including marine protected areas, and the criteria used shall be specified in a proposal submitted under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. Parties to this Agreement shall also take into account such criteria in the establishment of area-based management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\nRationale For Paragraph 3, the HSA has a slight preference for Option B because it includes specific reference to using the criteria for the identification of areas for the establishment of ABMTs/MPAs (Option A does not). However, the HSA thought the “as relevant” language included in Option A was helpful, so we would recommend incorporating that in Option B. The 2019 text included an option for States Parties to take these criteria into account in the establishment of ABMTs under IFBs to which they are also a member. The HSA saw this as useful path to ensure coherence and would suggest it be reinserted.\n97\nARTICLE 18\nMicronesia, Caribbean Community, Australia, New Zealand, Seychelles and Pacific Small Island Developing States\nArticle 18 (3bis)- additional paragraph\nIn cases where the proposed measure affects areas that are entirely surrounded by the exclusive economic zones of States, proponents shall (1) maintain targeted and proactive consultations, including prior notification, with such surrounding States, and (2) consider the views and comments of such surrounding States to the proposed measure and provide written responses specifically addressing such views and comments and where appropriate revise the proposed measure accordingly.\nRationale Measures proposed in high-seas pockets are of particular interest to those States that completely surround those measures. For one thing, a measure in a high-seas pocket might undermine conservation and sustainable use efforts taken by multiple States in the surrounding EEZs. For another, to the extent that such proposed measure will need to be established and monitored through regular cruises/trips by ships to the high-seas pocket, such cruises/trips will have to traverse the EEZ of at least one such surrounding State. Thus, for the article on consultations, it is important to recognize the particular interest of those surrounding States during the consultation process, although such States will not exercise veto power over the proposed measures. A similar concept is covered under Environmental Impact Assessments in Article 34, Option II, paragraph 6 and would be equally valid under ABMTs, including MPAs.\nEuropean Union and its Member States 2. (a) All States Parties, including the most potentially affected particular adjacent coastal States including any States with a continental shelf subjacent or maritime area adjacent to any proposed marine protected area and States that carry out human activities, including economic activities, in the area shall be invited to submit, inter alia:\n5. The consultation shall be time bound and should take into account the reasonable time needed for all stakeholders to reply.. Rationale In what concerns paragraph 2(a), the EU and its MS believe the consultation is key for a successful ABMT/MPA establishment process. This is why our proposal aims at a more inclusive language that would cover all states and not only adjacent coastal states. As for paragraph 5, we support in principle but, as a practical consideration, this should respect the procedures of the different stakeholders, notably competent organizations and instruments as to count on the inputs for the management plan. We acknowledge that this\n98\nwill probably result in prolonging the consultation process substantially. However, we consider this to be necessary.\nHoly See\n2. Upon receipt of a proposal in writing, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows: 8. In view of the isolation of, and existential threats to small island developing States and archipelagic States, priority in assessing proposals shall be given to determining and implementing conservation and management measures as requested to lessen the negative impacts of conditions resulting from climate change, ocean acidification and other human activities [including warming waters, sea level rise, damage to coral reefs, biodiversity loss, and severe weather events among other things,] on such islands.\nRationale The vulnerability of certain States to ocean conditions and activities – to the very core of their existence - is such that any proposal and process surrounding that proposal should be fast-tracked.\nInternational Union for Conservation of Nature\n18.2 Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of that review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall make that proposal publicly available and , invite public comments, and assist the proponent to proactively facilitate consultations thereonand sharing of relevant information and data with and amongst the following:\na) the Scientific and Technical Body; b) States, in particular adjacent States; c) Bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies; d) Indigenous peoples and local communities with traditional knowledge;\n99\ne) the scientific community; f) civil society; and g) other relevant stakeholders 18. 3. Consultations and written submissions shall be designed to elicit the following views and information, as followsrelevant: a) Views on the merits of the proposal (former (a)(i)); b) Any relevant data, information or other scientific inputs (former (a)(ii); c) Any relevant traditional knowledge of indigenous peoples and local communities\n(former (c)(iii); d) Information regarding any existing measures adopted by that instrument, framework or\nbody for the relevant area or for adjacent areas (former (a)(iii); e) Views on the potential implications of the proposal for existing measures or protected\nareas within or beyond national jurisdiction (combined (a)((iv) and (b) (iii); f) Views regarding any aspects of the measures and priority elements for a management\nplan identified in the proposal that fall within the competence of that body;(amended (b)(iii); g) Views regarding any relevant measures that fall within the competence of another instrument, framework or body (amended (b)(iv); and h) Any other relevant information ((a)(v); 18.3.bis. Parties shall cooperate to help identify and facilitate access by the proponent to relevant datasets, information or other knowledge controlled or managed by vessels or nationals under their jurisdiction or control or by global, regional, subregional and sectoral bodies in which they are members. 4. ;The proponent shall consider and respond to the contributions received during the consultation period and shall eithermay revise the proposal accordingly or continue the consultation process. 5. The consultation period shall be time-bound. All Parties shall cooperate to complete the process as expeditiously as possible, and no later than two years\nRationale\nRevised paragraphs 18.2, 18.3 and 18.3bis seek to streamline the text and put the consultation process into the hands of the proponent with the assistance of the secretariat. The intent is to enable the proponent to facilitate meetings to discuss the proposal in an interactive and inclusive manner so that States and other stakeholder views and questions can be heard and responded to more immediately, and to encourage the sharing of data, information and knowledge in a respectful and collaborative manner.\n100\n18.4. The proponent should be required to respond to the comments but may not need to incorporate each and every one in a revised proposal. 18.5 Nimble and prompt responses to ABMT including MPA proposals will be essential to prevent and slow ocean degradation and to safeguard ocean health in the context of accelerating impacts from pollution, habitat loss and degradation, and the compounding effects of climate related changes.\nHigh Seas Alliance\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders, including global, regional, subregional and sectoral bodies, as well as civil society, indigenous peoples and local communities.\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of that review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall share the proposal with the Scientific and Technical Body and shall make that proposal publicly available and facilitate consultations thereon as follows:\n(a) States, in particular adjacent coastal States, shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant data, information and other[additional] scientific inputs;\n(iii) Information regarding any existing measures in adjacent areas within national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas within national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant data, information and other[additional] scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the measures and priority elements for a management plan identified in the proposal that fall within the competence of that body;\n101\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant data, information and other[additional] scientific inputs;\n(iii) Any relevant traditional knowledge of indigenous peoples and local communities;\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat.\n4. The proponent shall take into accountconsider the contributions received during the consultation period and mayshall either revise the proposal accordingly or continue the consultation process.\n5. The consultation period shall be time-bound and no longer than two years.\n6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties by its next meeting.\n7. The modalities for the consultation and assessment process shall may be further elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties [, taking into account the special circumstances of small island developing States Parties].\nRationale The revised text still calls for preliminary review by the STB, which may further delay the process; the HSA therefore strongly recommends deleting it. We believe that this preliminary review is unnecessary and would create additional work for the STB. To speed up the process, we believe that the proposal should be sent to the STB at the same time that it is shared with other stakeholders, so that the scientific review can happen concurrently with the stakeholder consultation process. Although Para 5 confirms that the consultation period should be time-bound, we strongly support the UK’s suggestion to provide a specific time frame of two years. Such a time frame, in our view, must include both the consultation and the STB scientific review. Similar to our views on Article 17.5, we would suggest that in paragraph 18.7, the STB be empowered, rather than required, to elaborate further modalities of the consultation and assessment process\n102\nWorld Wide Fund for Nature (WWF) International\nArticle 18 Consultation on and assessment of proposals\n1.Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders, including global, regional and sectoral bodies, as well as civil society and indigenous peoples and local communities. 2.Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows: (a)States, in particular adjacent coastal States, shall be invited to submit, inter alia: (i)Views on the merits of the proposal; (ii)Any relevant [additional] scientific inputs; (iii)Information regarding any existing measures in adjacent areas within national jurisdiction; (iv)Views on the potential implications of the proposal for areas within national jurisdiction; (v)Any other relevant information; (b)Bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to submit, inter alia: (i)Views on the merits of the proposal; (ii)Any relevant [additional] scientific inputs; (iii)Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas; (iv)Views regarding any aspects of the measures and priority elements for a management plan identified in the proposal that fall within the competence of that body; (v)Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body; (vi)Any other relevant information; (c)Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia: (i)Views on the merits of the proposal;\n103\n(ii)Any relevant [additional] scientific inputs; (iii)Any relevant traditional knowledge of indigenous peoples and local communities; (iv)Any other relevant information. 3.Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat. 4.The proponent shall consider the contributions received during the consultation period and shall either revise the proposal accordingly or continue the consultation process. 5.The consultation period shall be time-bound. 6.The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties. 7.The modalities of the consultation and assessment process shall be further elaborated by the Scientific and Technical Body, as necessary, for consideration and adoption by the Conference of the Parties [, and shall take into account the special circumstances of small island developing States Parties]. Article 18 – Initial Consultation on and Assessment of a Proposal to Establish an MPA in ABNJ 1. On receipt of an MPA proposal from one or more States Party, the COP shall refer the proposal to the SBSTA with a timebound request for advice on whether the proposal is based on best available science, application of the precautionary principle and implementation of the ecosystem approach (and how the proposal could be improved to be consistent with these considerations). 2. The COP may include any other considerations in its request to the SBSTA which it deems pertinent and appropriate, including any other principles and approaches in Article 5 or criteria in Annex 1, including any additional criteria that might be identified by the COP. 3. The SBSTA may adopt its own guidelines for the assessment of MPA proposals referred to it by the COP. 4. The COP shall extend a timebound invitation to Members and Observers to provide comments and suggestions on the proposal and on the COP’s request to SBSTA, including any proposals for management arrangements. 5. The COP may adopt guidelines for Members and Observers on the provision of comments and suggestions pursuant to para 3., including guidance on consultation with their nationals.\n104\n6. The COP shall extend a timebound invitation to those international bodies making pertinent decisions and having pertinent expertise to provide comments and suggestions on the proposal and the COP’s request to SBSTA, including any proposals for management arrangements. 7. The COP shall make all documentation received through these consultation processes publicly and promptly available through a website to be maintained by the COP. Rationale\nIt is important that the COP, not the proponent, exercises the responsibility on behalf of the international community as a whole, to progress an MPA proposal. Likewise, it is appropriate that those States and bodies consulted by the COP, not the proponent, are responsible for ensuring that their nationals and stakeholders are appropriately consulted to their satisfaction. It would be inappropriate and impractical for the proponents to be held to account for any deficiencies in consultation that should be the responsibility of interested States, bodies and stakeholders. Procedural arrangements both for the development of a proposal by one or more States Parties and for the conduct of consultation and assessment of that proposal pursuant to Article 18 are best left to the development of appropriate guidelines by the BBNJ COP. It is inappropriate to seek to specify such procedural arrangements in the text of a legally binding instrument.\n105\nARTICLE 19\nEuropean Union and its Member States\nThis proposal might be placed under article 19 or as an additional article 1. As a general rule, the Decisions under this part shall be taken by consensus. 2. If no consensus is reached, Decisions under this part shall be taken by a three quarter majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two third majority, present and voting that every effort to reach agreement by consensus has been exhausted.\n3. Decisions shall enter into force ninety days after the meeting of the Conference of the Parties at which it was adopted, and shall be binding on all Parties, except for those Parties which make an objection in accordance with paragraph 4 of this Article.\n4. During the period of ninety days provided for in paragraph 3 of this Article, any Party may by notification in writing to the Depositary make an objection with respect to the Decision. An objection to a Decision may be withdrawn at any time by written notification to the Depositary and thereupon the Decision shall enter into force for that Party ninety days after that reservation/objection is withdrawn.\n5. An objection to a Decision made in accordance with paragraph 4 shall be renewed every two years by written notification to the Depositary. If no such renewal is received, the objection will be considered automatically withdrawn and thereupon the Decision shall enter into force for that Party ninety days after that objection is automatically withdrawn.\n6. Decisions of the Conference of the Parties, and objections to these, shall be made publicly available by the secretariat and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional and sectoral bodies.\nRationale The EU and its Member States believe that in making decisions on ABMTs/MPAs, all efforts should be exhausted to reach consensus. However, we are convinced that a standstill on proposals would not serve the objectives and purposes of this Agreement. Hence, we have proposed a voting mechanism that consists of two steps: a first step, through a 2/3 majority, to confirm that no consensus is reached and a second step, the voting on the actual proposal, through a ¾ majority.\nAdditionally, we propose a paragraph on the entry into force of COP decisions on ABMTs/MPAs. We have also listened to proposals of others during IGC4 and think that providing for an “opt-out” possibility would allow the largest number of States to adhere to the Agreement. The opt-out we would like to propose would need to be made publicly available and would be considered as automatically withdrawn after 2 years, unless it is actively renewed. This time period to the opt out would, in our view, apply some dynamics\n106\nto the process and will allow State Parties to be constantly engaged on the developments of that MPA, permitting them to regularly consider other approaches.\nWe believe this proposal is balanced and could integrate the concerns of States Parties.\nArticle 19, Option1, paragraph 5 [placement in option I or II to be determined] 5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls under the sovereignty or within sovereign rights and jurisdiction the national jurisdiction of a coastal state, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force. It is recognised that the coastal State may decide to adopt similar measures for the maritime area concerned in its national capacity.\nRationale\nFrom the two options (article 19 or 19bis) provided for paragraph 5, the EU and its MS prefer the formulation of article 19 (Option I) with the proposed changes. In line with articles 2 and 56 UNCLOS, we proposed to add “sovereignty or sovereign rights and jurisdiction”. This aimed at covering the States that do not have as yet extended their territorial sea up to 12 nautical miles or have not declared an EEZ. In addition, we are of the opinion that it should be expressed that even though there is a change in jurisdiction, the conservation value remains and that hence coastal States may choose to continue any measure.\nHoly See\nOPTION II (keeping articles 15 and 19 separate with article 15 appearing as article 19 bis): 1. The Conference of the Parties shall take decisions on the establishment of a global network of area-based management tools, including marine protected areas, and related measures on the basis of the recommendation received from the Scientific and Technical Body regarding the final proposal and, in particular, the draft management plan, taking into account the contributions and recommendations received as a result of during the consultation process established under this Part., 1bis.The Conference of Parties shall also take decisions on such other area-based management tools, including marine protected areas that are not part of the adjoining global network in areas beyond national jurisdiction, as are appropriately proposed by a State or States for consideration and which are recommended for action by the Scientific and Technical Body after public consultation. recognizing, as appropriate, in accordance with the objectives and\n107\ncriteria laid down in this Part, area-based management tools, including marine protected areas, established under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n2bis.In accordance with Article 4, the Parties recognize that States may enter into bilateral or multilateral agreements with one another on a subregional or regional basis or be a party to legal instruments, frameworks and regulatory bodies that make competent decisions or arrangements with respect to area-based management tools. The Parties also agree that the implementation of these area-based management tools applied by those agreements, instruments, frameworks and bodies, including marine protected areas, may be critical to achieving the environmental objectives of this Agreement. Accordingly, each Party affirms its commitment to implement and comply with the area-based management tools under those agreements and bodies to which it is a party that relate to areas beyond national jurisdiction and that promote the objectives of this Agreement.\n2quater. Furthermore, where specific area-based management tools, including marine protected areas are located in areas beyond national jurisdiction and established and implemented under competent instruments, frameworks and bodies and promote the objectives of, and are not inconsistent with, this Agreement and the Convention now in effect or hereafter adopted, no decision shall be taken with respect to them and such obligations shall be recognized by Parties to this Agreement as supplementing the provisions contained herein.\nINCLUDE paragraphs 4 and 5 from Option I. Rationale\nOur preference is Option II but to include paragraphs 4 and 5 of Option I. PARAGRAPHS 1 and 1bis: In order to recognize the different processes and governance that will likely be required for different types of ABMTs, we suggest that decisions regarding a global network of MPAs be considered separately from decisions related to other ABMTs, including other MPAs. PARAGRAPH 2: This recognition in 1 and 1bis is logically followed by decisions regarding complementary ABMTs to those of IFBs in para 2 which should be kept as drafted. PARAGRAPH 2bis: It is unrealistic to think that the global body can or should micro-manage every ABMT that is determined by a subregion, region or sector of business. 2bis positively supports (as opposed to undermines) the imposition of other ABMTs by IFBs. PARAGRAPH 2QUATER: Grants automatic recognition of ABMTs established by IFBs IF they promote the objectives of, and are not inconsistent with, this Agreement and the Convention.” So not all ABMTs will merit automatic recognition/no decision; only those that are compatible with the IA. But for example, measures taken by States in the “Americas for the Protection of the Ocean Coalition” and “Eastern Tropical Pacific Marine Corridor” should receive automatic recognition without deliberation and vote by a COP. We see this as a waste of time and resources. PARAGRAPHS 4 AND 5: include from Option I as they address different issues with respect to decisions regarding ABMTs.\n108\nJapan\nOPTION I (merging articles 15 and 19): Ante1 As a general rule, the Decisions and recommendations under this part shall be taken by consensus. If all efforts at consensus have been exhausted and no consensus is reached, such decisions and recommendations shall as a last resort be taken by three-fourths majority vote of the representatives present and voting, based on a special quorum of two-thirds of the representatives. 1. The Conference of the Parties shall take decisions on matters related to measures such as area-based management tools, including marine protected areas, with respect to proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice and/or recommendations including the preliminary review by the Scientific and Technical Body and the contributions received during the consultation on and assessment of proposals stipulated in Article 18. process. 1 bis When there are relevant legal instruments and frameworks and relevant global, regional, or sectoral bodies, the decision made by the Conference of the Parties pursuant to the paragraph 1 constitutes a recommendation based on which those frameworks and bodies are requested to make their final decision in accordance with Articles 4 and 6. 2. The Conference of the Parties, while respecting relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, may shall also take decisions on measures complementary to those adopted under such instruments, frameworks and bodies, and make recommendations to Parties to this Agreement to promote the adoption of relevant measures through such instruments, frameworks and bodies to make their final decision on those measures, in accordance with their respective mandates. 2 bis Where there are no relevant legal instruments or frameworks or relevant global, Regional or sectoral bodies, the Conference of the Parties may take decisions referred to in paragraph 1, and make amendment or revocation of such decisions upon establishment of a new relevant legal instrument or framework or relevant global, regional, subregional or sectoral body.\n[…] 6.A marine protected area established under this Part shall continue in force when a new regional treaty body is established with competence to establish a marine protected area that overlaps, geographically, with the marine protected area established under this Part. nt.\nRationale\n1. The new paragraph ante1 describes Japan's position to the decision-making by the COP. The suggested text incorporates the elements of Article 15(6) of the Minamata\n109\nConvention. We believe this change will make the condition for the special majority more stringent. 2. The revision for paragraph 1 is suggested in order to make it clear that upon making decisions on matters relating to ABMT, what the COP must take into account are the preliminary review and recommendations by the Scientific and Technical Body and the contributions received during the consultation. 3. The new paragraph 1bis is inserted to clarify the demarcations between the BBNJ COP and IFBs in establishing ABMT. 4. The changes in paragraph 2 are to make it clear that the COP may decide on complementary measures if it is needed, and that those measures must to be adopted by the relevant IFBs to be effective. 5. The new paragraph 2bis provides what the BBNJ COP can do when there is no relevant IFB and what would happen when a new relevant IFB is established subsequently. 6. Paragraph 6 is deleted as it overlaps with paragraph 2bis.\nRepublic of the Philippines\nOption 1\n1. The Conference of the Parties shall take decisions on the establishment of area-based management tools, including marine protected areas, and related measures on the basis of the final proposal and, in particular, the draft management plan, taking into account the contributions and recommendations received during the consultation process established under this Part, recognizing, as appropriate, in accordance with the objectives and criteria laid down in this Part, area-based management tools, including marine protected areas, established under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.1. The Conference of the Parties shall take decisions on matters related to measures such as area-based management tools, including marine protected areas, with respect to proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process.\n2. The COP shall also take decisions on matters related to ABMT including MPAs with respect to: objectives, additional modalities and requirements, as provided for under articles in this Part, as well as on the decision on amendments and or revocation of established ABMTs.\nRationale We would like to see a streamlined version where international cooperation and coordination is incorporated in the process of decision making, hence we can support\n110\nOption I, however with some modifications on the formulation of the paragraphs. For instance, we suggest adopting paragraph 1 from Option 2, instead of the paragraph 1 reflected in Option 1. It is our interpretation that the text under paragraph 1 of Option 1 limits the decision-making of COP to ABMT concerns with respect to proposals only. Aside from taking decisions with respect to the proposals and draft management plan, we also suggest to reflect some of the elements reflected in the previous draft ILBI, to wit: The COP shall also take decisions on matters related to ABMT including MPAs with respect to: objectives, additional modalities and requirements, as provided for under articles in this Part, as well as on the decision on amendments and or revocation of established ABMTs\nRepublic of Türkiye\nOPTION II: 1. The Conference of the Parties shall take decisions on the establishment of area- based management tools, including marine protected areas, and related measures on the basis of the final proposal and in particular the draft management plan, taking into account the contributions and recommendations received during the consultation process established under this Part, recognizing, as appropriate, in accordance with the objectives and criteria laid down in this Part, area-based management tools, including marine protected areas, established under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies. 2. The Conference of the Parties, while respecting relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, shall consider the mesures shall also take decisions on measures complementary to those adopted under such instruments, frameworks and bodies, and make recommendations to Parties to this Agreement to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates.\nRationale Türkiye prefers Option B with the modifications outlined above.\nUnited States of America\nBelow are U.S. suggested changes to the EU submission text at IGC4 for an additional paragraph under article 19, or additional article 19bis. 1. As a general rule, the Decisions and recommendations under this part shall be taken by consensus. 2. If no consensus is reached, Decisions and recommendations under this part shall be taken by a three quarter majority of the representatives present and voting, before which the Conference of the Parties shall decide, by a two third majority, present and voting that every effort to reach agreement by consensus has been exhausted.\n111\n3. Decisions adopted under this part shall enter into force ninety 200 days after the meeting of the Conference of the Parties at which it was adopted, and shall be binding on all Parties, except for those Parties which make an objection in accordance with paragraph 4 of this Article. 4. During the period of ninety 200 days provided for in paragraph 3 of this Article, any Party may by notification in writing to the Depositary make an objection with respect to the a Decision adopted under this part and that decision shall not enter into force for that Party. An objection to a Decision may be withdrawn at any time by written notification to the Depositary and thereupon the Decision shall enter into force for that Party ninety days after following the date of the notification stating that the reservation/objection is withdrawn. 5. An objection to a Decision made in accordance with paragraph 4 shall be renewed every two five years by written notification to the Depositary. If no such notification of renewal is received, the objection will shall be considered automatically withdrawn and thereupon the Decision shall enter into force for that Party ninety 200 days after that objection is automatically withdrawn. The Depositary shall notify the Party two months prior to the date the objection will be automatically withdrawn. 6. Decisions of the Conference of the Parties adopted under this part, and objections to these, shall be made publicly available by the secretariat Depositary and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies\nRationale We support a non-consensus decision-making process for establishing ABMTs and MPAs to prevent the scenario where one State can block new ABMTs and MPAs. When the BBNJ COP adopts measures where IFBs do not exist, we support those measures being binding on States Parties that can agree to them, but want to ensure that there is a process for a State Party who cannot agree to a measure to opt-out. This would allow a State Party that is unable to implement a particular measure to still support or not block the establishment of the ABMT or MPA. We think such an arrangement will attract as broad a membership as possible to the agreement and provide a path for the greatest number of ABMTs and MPAs.\nInternational Union for Conservation of Nature\n19.1 The Conference of the Parties shall take decisions on the establishment of matters related to measures such as area-based management tools, including marine protected areas and with respect to proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received\n112\nduring the consultation and assessment process, as well as the application of precaution and an ecosystem approach.\n19.2 The Conference of Parties, while respecting relevant legal instruments and frameworks and relevant global, regional, or sectoral bodies, shall also take decisions on measures additional to and compatible with complementary to those adopted under such instruments, frameworks and bodies, and make recommendations to Parties to this Agreement to promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective geographic, ecosystem and biodiversity mandates.\n19.3. The Conference of the Parties shall make arrangements for ongoing consultation to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among related measures adopted under such instruments and frameworks and by such bodies.\nRationale 19. Option 1. Para 1. Option 1 is preferred as it provides a clearer mandate to the COP to take decisions, while also taking into account the advice, recommendations and contributions from others. Precaution and an ecosystem approach should be the basis for decision-making and not just “identification” in 17bis.\n19.2 An alternative to “complementary” is offered, noting this example: “A definition of complementary is someone or something that completes or makes someone or something better. An example of complementary is drinking red wine with an Italian meal.”( Reference: https://www.yourdictionary.com › complementary)\nAlso, IUCN suggests that additional information on the mandates of different bodies may help to determine the scope of their authority, including geographic, ecosystem and biodiversity. 19.3. Consultation and coordination need to be ongoing and multidirectional to enable the interaction required for effective cooperation. Such ongoing cooperation is most efficiently facilitated by a secretariat with the support of the COP.\nHigh Seas Alliance\nOPTION I (merging articles 15 and 19): 1. The Conference of the Parties shall take decisions on matters related to measures such as the establishment of area-based management tools, including marine protected areas, and related measures on the basis of with respect to the final proposal and in\n113\nparticular the draft management plans submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process.\n[…]\n5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls within the national jurisdiction of a coastal State, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or, at the request of the coastal State, otherwise cease to be in force.\n6. A marine protected area established under this Part shall continue in force when a new regional treaty body is established with competence to establish a marine protected area that overlaps, geographically, with the marine protected area established under this Part.\nOPTION II (keeping articles 15 and 19 separate with article 15 appearing as article 19 bis): (Strike all of Option II)\nRationale\nIn the HSA’s view, the two options do not reflect diametrically opposed approaches, but rather a more nuanced, generally structural difference. While we could see a path forward to work off of either option, the HSA prefers to work off of Option I as it is the most streamlined and generally clearer, with one critical amendment: we would replace the language in Para 1 Option 1 with the language in the first half of Para 1 of Option II. This language more clearly empowers the COP to take decisions on ABMTs/MPAs as well as associated management measures, which is critical. The HSA also supports retaining para 2, where the COP, while respecting relevant IFBs, shall also make decisions on measures complementary to those adopted under such IFBs, and recommend BBNJ Parties to promote the adoption of measures through relevant IFBs, which helpfully presents a pathway for a more coordinated, cohesive approach to managing high seas activities. Similarly, HSA supports para 3 on BBNJ COP’s role in making arrangements for enhancing cooperation and coordination with and among relevant IFBs (although this may be a more appropriate role for the Secretariat). The HSA also supports para 6, which we think helpfully clarifies that an MPA established under the BBNJ Treaty continues to be in force after a new body is established\n114\nARTICLE 19BIS\nRepublic of Türkiye 1. To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, Parties shall promote coherence and complementarity in the [designation ] [establishment] and application of measures such as area-based management tools, including marine protected areas. [5. In cases where an area-based management tool, including a marine protected area, [designated] [established] under this Part subsequently falls within the national jurisdiction of a coastal State, either wholly or in part, [or impedes the rights of coastal States provided in the Convention], it shall be adapted to cover any remaining area beyond national jurisdiction and by considering scientific data [and to rectify the infringement] or otherwise cease to be in force.]\nRationale\nTürkiye believes that while making decisions about marine protected areas, it is crucial that the decision is supported by scientific data\nWorld Wide Fund for Nature (WWF) International\nArticle 19bis International cooperation and coordination\n1.To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, Parties shall promote coherence and complementarity in the [designation] [establishment] and application of measures such as area-based management tools, including marine protected areas. [2.Where there is no relevant legal instrument or framework, or relevant global, regional, subregional or sectoral body to establish area-based management tools, including marine protected areas, Parties are encouraged to cooperate to establish such an instrument, framework or body and may participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.] 3.Parties shall make arrangements for consultation to enhance cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among\n115\nrelated measures adopted under such instruments and frameworks and by such bodies. 4.Decisions and recommendations by the Conference of the Parties in accordance with this Part shall not undermine the effectiveness of measures adopted in areas within national jurisdiction and shall have due regard for the rights, duties and legitimate interests of all States, including the sovereign rights of coastal States over the seabed and subsoil of submarine areas, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to this end, in accordance with the provisions of this Part. [5.In cases where an area-based management tool, including a marine protected area, [designated] [established] under this Part subsequently falls within the national jurisdiction of a coastal State, either wholly or in part, [or impedes the rights of coastal States provided in the Convention], it shall be adapted to cover any remaining area beyond national jurisdiction [and to rectify the infringement] or otherwise cease to be in force.] Article 19 bis – Regulation of Activities in MPAs in ABNJ 1. The BBNJ COP shall write annually to all competent sectoral bodies inviting them to identify those activities for which they have the competence to adopt legally binding conservation or management measures and for which they are willing and able to adopt and enforce a suite of adequate and effective measures, especially those relating to reporting and to monitoring, control and surveillance (MCS), to ensure that an MPA Management Plan adopted by the BBNJ COP can be effectively implemented with respect to those identified activities. (i) That invitation shall include a request that each competent sectoral body include in its response, copies of those measures deemed sufficient to ensure effective implementation of the Management Plan. 2. For all activities other than those identified by competent sectoral bodies in response to the invitation sent pursuant to Article 19 bis 1., the measures set out in the MPA Management Plan adopted by the BBNJ COP pursuant to Article 19.4 are in force and States Parties shall exercise due diligence and due regard in ensuring their prompt and effective implementation. 3. The BBNJ COP shall send a copy of the MPA Management Plan, adopted pursuant to Article 19.4, to all those competent sectoral bodies that have identified activities for which they have competency in response to the invitation sent pursuant to Article 19 bis 1. requesting them to adopt or amend their conservation and/or management measures consistent with provision of the Management Plan within [two] years. 4. The invitation issued pursuant to Article 19 bis 1. shall include a request that the competent sectoral body report annually to the BBNJ COP on steps taken to adopt or amend measures as requested by the BBNJ COP pursuant to Article 19 bis 3. and on the effectiveness of implementation of those measures. 5. The BBNJ COP may send any additional material to, and make any additional requests of, competent sectoral bodies at any time.\n116\n6. The BBNJ COP may include a review of the effectiveness of measures taken by both States Parties and competent sectoral bodies in any review of an MPA pursuant to [Article 21].\nRationale\nThe purpose of WWF’s proposed Article 19 bis is to set and clarify the relationship between the BBNJ COP in designating an MPA and adopting a Management Plan for it pursuant to Article 19, and relevant competent sectoral bodies consistent with the UNGA’s wish not to undermine existing arrangements. In para.1, in proposing that competent sectoral bodies be invited to identify themselves, it is important to appreciate that, while bodies may have relevant competencies they may have yet to decide to exercise them regarding some activities. Likewise, those with limited experience in effective spatial management regulation may need time to develop appropriate reporting and MCS arrangements. Para.2 is to make it clear that the BBNJ COP has a default regulatory power and responsibility in respect of all those activities not covered by competencies identified by relevant bodies. Paras. 3 & 4 set out the time bound process for competent sectoral bodies, willing and able to do so, to adopt requisite measures and report on their implementation. Para.6 is to clarify that the effectiveness and performance of sectoral bodies in implementing MPA Management Plans is a matter that may be included in the scope of a BBNJ COP review.\n117\nARTICLE 20\nHoly See\n1. Parties shall ensure that activities conducted by natural or juridical persons under their jurisdiction or control as defined in this Agreement that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part. 1bis. Parties that are also Port States agree to take all reasonable efforts to ensure compliance with area-based management tools created or recognized under this Agreement by vessels arriving in their ports. 2. Nothing in this Agreement shall prevent a Party from adopting more stringent measures with respect to its vessels or with regard to its nationals, vessels or activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law.\nRationale PARAGRAPH 1: jurisdictional issues must be fixed for this IA to work and the parties responsible to be easily identified and to act as agreed; Activities that take place in ABNJ may have vessels from numerous countries involved. Moreover, flag States may not have the capacity to ensure that these provisions are implemented. NEW PARAGRAPH 1bis. Even though activities may not be under their jurisdiction and control, port States have a role to play with respect to implementation. PARAGRAPH 3: We strongly support the inclusion of this paragraph!\nJapan\nParties shall ensure that the decisions adopted by the Conference of the Parties pursuant to Article 19 paragraph 1 are implemented in the following manner.activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\n(a) Decisions adopted under this part shall enter into force 200 days after the meeting of the Conference of the Parties at which it was adopted, and shall be binding on all Parties, except for those Parties which make an objection in accordance with subparagraph (b).\n(b) During the period of 200 days provided for in subparagraph (a), any Party may, by notification in writing to the Depositary, make an objection with respect to a decision adopted under this part and that decision shall not enter into force for that Party. An objection to a decision may be withdrawn at any time by written notification to the\n118\nDepositary and thereupon the decision shall enter into force for that Party ninety days following the date of the notification stating that the reservation/objection is withdrawn.\n(c) An objection to a Decision made in accordance with subparagraph (b) shall be renewed every five years by written notification to the Depositary. If no such notification of renewal is received, the objection shall be considered automatically withdrawn and thereupon the Decision shall enter into force for that Party 200 days after that objection is automatically withdrawn. The Depositary shall notify the Party two months prior to the date the objection will be automatically withdrawn.\n(d) Decisions of the Conference of the Parties adopted under this part, and objections to these, shall be made publicly available by the Depositary and shall be transmitted to all States and relevant legal instruments and frameworks, including the relevant global, regional, subregional and sectoral bodies.\n[…] [4.Parties shall promote the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties under this Part.] [5.Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the decisions and recommendations by the Conference of the Parties on area-based management tools, including marine protected areas, established under this Part.] […]\nRationale 1. Inserted a proposal for an opt-out option in paragraph 1 as it is essential to make the BBNJ Agreement universal. Our initial opt-out proposal is revised based on the EU and the US proposals 2. We suggest paragraph 4 be deleted as it duplicates Article 19 (1)bis of Japan’s proposal and 19(2). Our understanding is that the Parties are required to promote the adoption of measures within relevant IFB when the COP decides on a recommendation in this effect in accordance with Article 19(1)bis of Japan’s proposal and 19(2). 3. Also the deletion of Paragraph 5 is suggested as it is unclear what the Parties are required to do in order to fulfil this obligation, namely to encourage non-parties to adopt certain measures.\n119\nRepublic of Türkiye [6. A Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nRationale\nObligation to cooperate for activities in areas beyond national jurisdiction is related with the principle of the common heritage of mankind. Therefore, Türkiye believes that paragraph 6 is redundant. Türkiye supports that, this paragraph should be eliminated so that all parties to this agreement may pursue an uniform approach.\nInternational Union for Conservation of Nature\n20.1.bis. Parties shall cooperate to promote, support and enable the effective management and implementation, including the monitoring, control, surveillance and enforcement, of area-based management tools including marine protected areas adopted pursuant to this Part. 20.1. ter Parties shall ensure that capacity and technology needs that may be required to implement measures adopted under this Part are considered and adequately addressed by the Conference of the Parties or any subsidiary body established to consider such issues. 20.1. quater. The Conference of Parties may establish or designate a management body to manage one or more MPAs. Such body/ies shall report to the Scientific and Technical Body and any other subsidiary bodies established to consider implementation. Each MPA management body shall be responsible for implementing the adopted management plan, facilitating implementation of the research plan, and for promoting cooperation with States, other bodies and stakeholders in pursuit of the objectives for the marine protected area.\nRationale It will be important to include more proactive obligations to support management of MPAs if they are to be effectively implemented, compared to area-based management tools including marine protected areas. References: Grorud-Colvert, et al, 2021. The MPA Guide: A framework to achieve global goals for the ocean, https://www.science.org/doi/10.1126/science.abf0861 IUCN WCPA, 2019. Guidelines for applying the IUCN protected area management categories to marine protected areas, https://portals.iucn.org/library/node/48887\n120\nHigh Seas Alliance\n1. Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted and its nationals and vessels act consistently with the decisions adopted under this Part. 2. Nothing in this Agreement shall prevent a Party from adopting more stringent measures with respect to its vessels, nationals or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law.\n[3.The implementation of the measures adopted under this Part shall not impose a disproportionate burden on small island developing States Parties, directly or indirectly.]\n3bis. Parties shall ensure that capacity and technology needs for the implementation of decisions taken under this Part are considered by the Conference of the Parties or a relevant subsidiary body, and that measures can be taken to meet those needs.\n[4.Parties shall work in a manner that deliverspromote the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members, to support the implementation of the decisions and recommendations made by the Conference of the Parties under this Part.]\n[5.Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the decisions and recommendations by the Conference of the Parties on area-based management tools, including marine protected areas, established under this Part.]\n[6.A Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the measures established under such instruments, frameworks and bodies, shall not be discharged from the obligation to cooperate, consistentlyin accordance with the Convention and in accordance with this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nRationale\nThe HSA suggests adding language to paragraph 1 to clarify that a party’s “nationals and vessels” should act consistently with the decisions adopted under this part. Likewise, in paragraph 2, the HSA suggests adding “nationals” so that is clear that a Party can adopt stricter measures to apply to its vessels, nationals, or activities under its jurisdiction. The HSA supports retaining all of the paragraphs under this Article, so would recommend deleting the brackets around paragraphs 3-6. As in Article 14, the HSA thinks it is important to consider the capacity and technology\n121\nrequirements needed to successfully implement this chapter of the Agreement, so have suggested a new paragraph to address that concern. In paragraph 4, the HSA thinks it is clearer to oblige Parties to “work in a manner that delivers” the adoption of measures within relevant competent IFBs, rather than simply “promote” them. In paragraph 6, rather than saying “in accordance with the Convention and this Agreement”, the HSA would support the language that says “consistently with the Convention and in accordance with this Agreement” in order to mitigate concerns of non-parties to UNCLOS.\n122\nARTICLE 21\nHoly See\n1. Parties, individually or collectively, that have originated the proposal for the implementation of an area-based management tool shall report to the Conference of the Parties on the implementation of such area-based management tools and related measures, including marine protected areas, established under this Part. A copy of sSuch reports shall be made in writing so that it can be made publicly available by the secretariat. 2. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored and periodically reviewed by the Scientific and Technical Body to. 3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties. [States Parties shall agree to facilitate the monitoring of area-based management tools, including marine protected areas through the dedication of necessary technology, including cooperative technologies such as vessel monitoring systems, as well as non-cooperative technologies including dedicated satellite monitoring, aerial flights, gliders, drones and buoy-based sound monitoring technologies.] [States will use reasonable efforts to support the need for manpower for monitoring and enforcement of the adopted area-based management tools, including marine protected areas.”] [A State Party or [natural or juridical persons under its jurisdiction][its nationals] applying or that have applied to conduct activities for utilization of a resource in areas beyond national jurisdiction shall submit a periodic written statement that it is in compliance with all laws and regulations, including restrictions under applicable area-based management measures.]\nRationale PARAGRAPH 1: The provision needs to identify which State Party or Parties is responsible for reporting, or at least make the connection with ABNJ that would require them to report, whether individually or collectively. Also, if reports are to be made publicly available, they cannot be simply oral reports. PARAGRAPHS 2 AND 3: These can be merged. It’s unclear to us how the STB will be enabled to do this independent review. We offer 3 text options to clarify this. PARAGRAPH 4: Since there are no details with respect to the review, it is difficult to understand how the COP will make a decision. Moreover, in the event that the review identifies non-compliant States, it’s unclear how the situation will be rectified. The concept of adaptive management should also be further clarified.\n123\nRepublic of Türkiye 2. Area-based management tools, including marine protected areas, established under this Part, including related measures and biodiversity, shall be monitored and periodically reviewed by the Scientific and Technical Body.\nRationale\nTürkiye argues that management-based monitoring alone cannot be deemed sufficient for decision-making\nInternational Union for Conservation of Nature\n1. Parties, individually or collectively, shall report annually to the Conference of the Parties on the implementation of area-based management tools and related measures, including marine protected areas, established under this Part. Such reports shall be made publicly available by the secretariat. 2. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored taking an ecosystem approach and periodically reviewed by the Scientific and Technical Body. […]\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment, extension or revocation of area-based management tools, including marine protected areas, and any related measures, [as well as on the extension of timebound area-based management tools, including marine protected areas, that would otherwise automatically expire,] on the basis of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, taking into account the application of precaution and an ecosystem approach.\n5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [shall] [may] be invited to report to the Conference of the Parties on the implementation of area-based management tools, including marine protected areas, and any related measures that they have established\nRationale\n21.1 Regular reporting is essential to maintain progress and accountability. Every year at least some form of reporting should be required, with a more in-depth review every two to three years.\n124\n21.2 To monitor the effectiveness of ABMTs including MPAs will require monitoring of the surrounding ecosystem and changes to the status and dynamics of ecosystem and associated and dependent species. 21.4. Conservation and management measures for ABMTs including MPAs should be revised and updated as necessary. A presumption that they end would defeat the purpose of the objective of long- term conservation and is not consistent with the precautionary principle/approach. Also suggest striking “relevant” before “traditional knowledge” as it is implicit. 21.5: “Shall” is preferred, to ensure effective implementation, as international organizations can have obligations under a treaty as in UNCLOS Part XIII Article 239 on Marine Scientific Research.\nHigh Seas Alliance\n1. Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of area-based management tools and related measures, including marine protected areas, and related measures established under this Part. Such reports shall be made publicly available by the secretariat.\n2. Area-based management tools, including marine protected areas, established under this Part, including related measures, shall be monitored by State Parties according to the monitoring and research plan, reported to the secretariat and periodically reviewed by the Scientific and Technical Body.\n[…]\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment of area-based management tools, including marine protected areas, and the amendment, extension or revocation of area-based management tools, including marine protected areas, and any related measures, [as well as on the extension of time-bound areabased management tools, including marine protected areas, that would otherwise automatically expire,] on the basis of the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, taking into account the application of precautionary principle and an ecosystem approach.\n5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [shall] [may] be invited to report to the Conference of the Parties on the implementation of measures that they have established.\nRationale\n125\nUnder paragraph 1, the HSA suggests editing for clarity and consistency with other parts of this chapter so that it reads “ABMTs, including MPAs, and related measures” Under paragraph 2, we worry that we might be asking the STB to be taking on too much if we place the primary responsibility of monitoring with them. We therefore suggest adding language that puts the primary responsibility of monitoring on States Parties, who should report to the Secretariat. We would propose that those monitoring reports be periodically reviewed by the STB. Because ABMTs and MPAs are inherently long-term tools, the HSA would suggest edits under paragraph 4 to clarify that the COP could take a decision to amend ABMTs and MPAs, as appropriate, and that it could decide to amend, extend, or revoke measures associated with the ABMT or MPA. We would also strike the bracketed text in paragraph 4 that refers to time-bound ABMTs. And finally under paragraph 4, we would replace “application of precaution” with “precautionary principle”. In paragraph 5, the HSA supports retaining “shall” rather than “may” with reference to IFBs being invited to report to the COP on the implementation of measures they have established.\n126\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS\n127\nARTICLE 21BIS\nCaribbean Community and Pacific Small Island Developing States\nThe objectives of this Part are to: [(a)Operationalize the provisions of the Convention on environmental impact assessment by establishing processes, thresholds and requirements guidelines for conducting and reporting assessments by Parties;] [(b)Enable the consideration of cumulative [and transboundary] impacts;] (c)Provide for strategic environmental assessments; [(d)Achieve a coherent environmental impact assessment framework for activities in areas beyond national jurisdiction.] (e) Ensure that activities that affect areas beyond national jurisdiction are assessed and managed to prevent significant adverse impacts or are not permitted to proceed; (f) Build and strengthen the capacity of developing States Parties to prepare, conduct and evaluate environmental impact assessments and strategic environmental assessments in support of the objectives of this agreement. Rationale None provided\nRepublic of Indonesia\n[(a) Operationalize the provisions of the Convention on environmental impact assessment by establishing processes, thresholds and guidelines for conducting and reporting assessments by States, including with respect to the consideration of cumulative impact] [(b) Enable the consideration of cumulative impacts;] [(c) (b) Provide for strategic environmental assessments;] [(d) (c) Achieve a coherent environmental impact assessment framework for activities in areas beyond national jurisdiction.] Rationale None provided\n128\nHigh Seas Alliance\n[(a) Operationalize the provisions of the Convention on environmental impact assessment by establishing processes, thresholds and guidelines requirements for conducting and reporting assessments by States;] [(b) Enablesure the consideration of cumulative [and transboundary] impacts;] b.(bis) Ensure that activities that affect areas beyond national jurisdiction are assessed and managed to prevent significant adverse effects or are not permitted to proceed; c) Provide for strategic environmental assessments;] [(d) Achieve a consistent, comprehensive and coherent environmental impact assessment framework for all activities with potential effects on in areas beyond national jurisdiction.]\nRationale\nb) Consideration of cumulative effects should be required, not “enabled.” b)(bis): At IGC IV, PSIDS/CARICOM proposed an additional objective to Part IV: to ensure that activities are assessed and managed to prevent significant adverse effects, or not permitted to proceed. This would support States’ broader obligations to protect and preserve the marine environment under Section XII and Articles 192, 194 and 197 of UNCLOS, as well as Articles 204-206.This language is consistent with SDG14.2 and already applies to one high seas activity – bottom trawling (UN Resolutions 61-105 et seq.). For the sake of consistency and prevention of environmental degradation or loss of biodiversity, all other activities that can have significant adverse effects, such as seabed mining and other types of fishing, should be subject to a similar standard. c) Effects-based and not location-based assessments are important to ensure that activities situated within an EEZ with effects in ABNJ are subject to the same public notification, consultation, and assessment requirements as those for proposed activities located within ABNJ. UNGA Resolution 72/249 clearly mandates the conservation and sustainable use of biodiversity beyond national jurisdiction, regardless of where the risk to BBNJ physically originates. Effects-based assessment is also the best way to ensure consistency with the obligation to prevent transboundary harm contained in numerous international declarations, instruments, agreements and jurisprudence, including UNCLOS Art 192(2), the UN Fish Stocks Agreement, the Espoo Convention, the Rio Declaration, and international jurisprudence (Pulp Mills, Certain Activities, Gabcikovo-Nagymaros, ITLOS Case 17)\n129\nARTICLE 21TER\nRepublic of Indonesia\n1. States Parties, individually or collectively shall report to the Conference of the Parties a. give due publicity to such charts or lists of geographical coordinates indicating Area Based Management Tools, including Marine Protected Areas, in Areas Beyond National Jurisdiction; b. cooperate with relevant hydrographic bodies of adjacent Coastal States, with the aim of providing publicity; and c. deposit a copy of each such chart or list with the Secretariat 2. the Secretariat should forward the chart and list of geographical coordinates to the secretariat of relevant IFRBs\nRationale\nNot provided\n130\nARTICLE 22\nCaribbean Community and Pacific Small Island Developing States\n1.Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed] activities under their jurisdiction or control in accordance with Article 24 hereof, the Convention and international law. [in accordance with their obligations under articles 204 to 206 of the Convention]. 2.On the basis of the Convention and international law articles 204 to 206 of the Convention, Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties]. 3.The requirement under this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction].\nRationale None provided\nEuropean Union and its Member States\n(i) Amended paragraph 3: 3. The requirements in this Part for the to conduct of an environmental impact assessment applies apply [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction]. (ii) New paragraphs 4 and 5: 4. A Party may extend the application of this Agreement to planned activities under its jurisdiction or control, which take place in areas within national jurisdiction and are likely to have impacts in areas beyond national jurisdiction. In that case, it shall notify the [Secretary-General/depositary] accordingly, at the time of expressing its consent to be bound by this Agreement or at any time thereafter. 5. When an activity conducted in areas within national jurisdiction is likely to have impacts in areas beyond national jurisdiction, Parties shall publish the reports of the results of any assessments conducted at the national level, including through the clearing-house mechanism. (iii) New preambles:\n131\nRecognizing the obligation to assess the potential effects on the marine environment of activities that may cause substantial pollution of or significant and harmful changes to the marine environment regardless of whether these activities are conducted in or beyond the areas where sovereign rights are exercised in accordance with the Convention. Mindful of the obligation to ensure that pollution arising from incidents or activities does not spread beyond the areas where sovereign rights are exercised in accordance with the Convention.\nRationale These proposals relate to the scope of application of the EIA part and build on the IGC4 submission of the EU and its Member States on this issue. First, we propose to amend the existing paragraph 3 of Article 22. The objective of this proposal is to describe more accurately the scope of application of the EIA requirements of Part IV of the Implementing Agreement. Second, we are re-submitting our IGC4 proposal for a new paragraph 4 in Article 22 (opt-in clause) and we are submitting an updated version of our IGC4 proposal for a new paragraph 5 in Article 22 (increased transparency in relation to activities conducted in areas within national jurisdiction with impacts in areas beyond national jurisdiction). Third, we propose to add two new preambles.\nBolivarian Republic of Venezuela\n1. Parties shall [, as far as practicable,] assess the potential effects of [planned] [proposed] activities under their jurisdiction or control [on the marine environment] [in accordance with their obligations under articles 204 to 206 of the Convention].\n2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].\n3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction].\nRationale None provided\n132\nHoly See\n1. All States have the duty to take, or to cooperate with other States in taking such measures for their respective nationals and natural or juridical persons under their jurisdiction and control as may be necessary for the conservation of living resources in areas beyond national jurisdiction as well as with respect to the sustainable utilization of resources. Therefore, Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed] activities under their jurisdiction or control [in accordance with their obligations under articles 204 to 206 of the Convention]. 3. The requirement under this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction]. [Where a [planned] [proposed] activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in Article 24, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall:\n(a) Submit the impact assessment to the Scientific and Technical Body for its input and recommendations; (b) Ensure that approved activities are subject to monitoring, reporting and review in the same manner as provided in this Part; (c) Ensure that all reports are made public in the manner provided in this Part.] [TAKEN FROM ART. 23.6]\nRationale PARAGRAPH 1: Added to directly extend the general obligation to the activities of nationals, as is done with fishing. PARAGRAPH 3. The additional language from Art. 23.6 does not belong in the article focusing on IFBs as it deals with States and not IFBs, and instead, if accepted, belongs here with general obligations to do an EIA. Republic of Türkiye\n1. Parties shall [, as far as practicable,] assess the potential effects of [planned] [proposed] activities under their jurisdiction or control [on the marine environment] [in accordance with their obligations under articles 204 to 206 of the Convention]. in accordance with Parties national legislation.\n2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement [the provisions of]\n133\nthis Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].\n3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction]\nRationale None provided\nInternational Union for Conservation of Nature\n1. Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed] activities under their jurisdiction or control before irretrievable commitments of resources are made [in accordance with their obligations under articles 204 to 206 of the Convention and international law].\nRationale ‘As far as practicable’ is a loophole that undermines the seriousness of this Part. ‘Proposed’ is preferred to ‘planned’ because once planning gets underway there is too much reliance on moving forward. There may be EIA findings that will need to be reflected in changes to how the activity is conducted, for example, to avoid or minimize harm, reduce costs, resolve conflicts with other ocean users, or to take account of scientific information provided during the consultation process. Therefore EIA should take place early in the process.\nEnvironmental Law Institute\n1. Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed]proposed activities under their jurisdiction or control [in accordance with their obligations under articles 204 to 206 of the Convention]. 2. On the basis of articles 204 to 206 of the Convention, Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement [the provisions of] this Part [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties]. 3. The requirement under this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction].\n134\nRationale\nELI supports the use of “proposed” activities. Impact assessment is pre-decisional by definition. A project already “planned” suggests decisions that have already been made. Use of “proposed” provides greater clarity to the purpose of this provision.\nThe very nature of a meaningful environmental impact assessment demands that all activities impacting ABNJs be taken into consideration, not only those conducted in the ABNJs.\nHigh Seas Alliance\n1. Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed ] activities under their jurisdiction or control which may have minor or transitory effects or greater on marine biological diversity of areas beyond national jurisdiction taking into account cumulative effects. [in accordance with their obligations under articles 204 to 206 of the Convention] 2. On the basis of articles 192-212 204-206 of the Convention, States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to implement the provisions [of this Part ] [[and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties]. 3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an effect impacts in on areas beyond national jurisdiction].\nRationale “As far as practicable” opens loop that permits States to evade EIA obligations as “practicable” is not defined. The EIA process needs to commence, hence “proposed” is preferred. A threshold triggering the obligation to prepare an EIA of “a minor or transitory effect or greater” adds a necessary temporal element (“transitory”), and updates and strengthens the 40-year-old UNCLOS threshold and has been used successfully in the Antarctic for decades and enables tiering of the EIA process. See HSA’s note on de minimus thresholds. Regarding 22.2-- the objectives, process, and scope of EIAs and SEAs should be informed by the wider obligations of UNCLOS from Part XII, including articles 192-212, not just articles 204-206, to be consistent with, and more accurately reflect, the obligations under UNCLOS.\n135\nArticle 22, which provides for the obligation to conduct EIAs, uses the phrase “activities under their jurisdiction or control”. It may be helpful to define this term. The Madrid Protocol in its Article 8 applies its provisions to “activities undertaken in the Antarctic Treaty area pursuant to scientific research programs, tourism and all other governmental and non-governmental activities in the Antarctic Treaty area for which advance notice is required under Article VII (5) of the Antarctic Treaty, including associated logistic support activities.”\nOcean Care\n1. Parties shall [, as far as practicable,] assess the potential effects [on the marine environment] of [planned] [proposed] activities under their jurisdiction or control which may have minor or transitory effects or greater on marine biological diversity of areas beyond national jurisdiction[on the marine environment] [in accordance with their obligations under articles 204 to 206 of the Convention].\n2. On the basis of articles 192-212 204-206 of the Convention, States Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement the provisions [of this Part ] [[and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].\n3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an effects impacts in on areas beyond national jurisdiction].\n4. States Parties shall, on the basis of the Convention, take the necessary legal, administrative or policy measures, as appropriate, to implement provisions on the duty to perform environmental impact assessments for activities in areas within national jurisdiction with possible effects on areas beyond national jurisdiction. Such laws, regulations and measures shall be no less effective than international rules, standards and recommended practices and procedures.\nRationale Effects-based rather than location-based assessment is important to ensure that potentially serious effects stemming from activities within an EEZ on the environment outside that EEZ are assessed, and to ensure consistency with the obligation to prevent transboundary harm contained in numerous international instruments and agreements. An effects-based approach is also consistent with existing international commitments, including UNCLOS Art. 194(2) and the Espoo Convention Art. 2 (1) for example. New para. 4 (or Art. 22bis) is basically already contained in Art. 194 in conjunction with Art. 204-206 and Art. 207 ff. UNCLOS but reinforced and made explicit in the context of transboundary pollution originating from activities within national jurisdiction and affecting ABNJ (and would also state clear binding of Non-Members to UNCLOS, apart from the likely legal binding to the respective UNCLOS provisions by customary law).\n136\nIGC 3 showed strong support to make general reference to the Convention instead of citing specific Articles of the Convention.\n137\nARTICLE 23\nCaribbean Community and Pacific Small Island Developing States\n1.The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with the obligations under the Convention. 2.The Conference of the Parties shall develop procedures for the [Scientific and Technical Body] [Scientific, Technical and Technological Body] to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. These procedures may shall include the establishment of an ad hoc inter-agency working group or the opportunity for participation by representatives of those organizations in meetings of the [Scientific and Technical Body] [Scientific, Technical and Technological Body]. 3.Parties shall cooperate in promoting the adoption and implementation use of environmental impact assessments and standards and guidelines developed under this Part under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies. 4.Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the [Scientific and Technical Body] [Scientific, Technical and Technological Body] through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, for consideration and adoption by the Conference of the Parties. Such global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be updated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines. 4 bis.While global minimum standards and guidelines are being developed by the [Scientific and Technical Body] [Scientific, Technical and Technological Body], environmental impact assessments for [planned] [proposed] activities [with impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part. Option B: Guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as necessary. Such guidelines shall be updated periodically. 5.No environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required where the Party with jurisdiction or control over the [planned] [proposed] activity [, following consultation with the relevant legal instrument and\n138\nframework or relevant global, regional, subregional or sectoral body,] determines that: It is not necessary to conduct an environmental impact assessment of [planned] [proposed] activity with impacts in areas beyond national jurisdiction provided that the body set forth in Part […], following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body, determines that: Option 1: (a)The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part; (b)The activity has been subject to a recent environmental impact assessment under other environmental impact assessment obligations and agreements; (c)The environmental impact assessment already undertaken is substantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts. Option 2: (a)The potential impacts of the [planned] [proposed] activity have been assessed in accordance with the requirements of other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies; (b)The outcome of the assessment is effectively implemented; (c)The assessment already undertaken is functionally equivalent to the one required under this Part. Option 3: … the activity is being conducted in accordance with rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines. [6.Where a [planned] [proposed] activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall: (a)Submit the impact assessment to the [Scientific and Technical Body] [Scientific, Technical and Technological Body] for its input and recommendations; (b)Ensure that approved activities are subject to monitoring, reporting and review in the same manner as provided in this Part; (c)Ensure that all reports are made public in the manner provided in this Part.] 7.A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a global, regional, subregional or sectoral body, shall publish the environmental impact assessment report through the clearing-house mechanism.\n139\n8.[Planned] [Proposed] activities that meet the criteria set out in paragraph 5 shall be subject to monitoring, reporting and review in the same manner as provided in this Part and reports are to be made public in the manner provided in this Part.\nRationale\nNone provided\nHoly See\nArticle 23 The effect of Relationship between this Agreement and environmental impact assessment\nprocesses under other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies\n3. Parties shall encourage cooperate in promoting the use of environmental impact assessments and standards and guidelines developed under this Part under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies. 4. Option B: Guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body. In developing such guidelines, the Scientific and Technical Body shall consider the requirements imposed by through collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with respect to environmental impact assessments as necessary, and whenever possible, engage in direct consultation and collaboration with such instruments, frameworks and bodies in order to coordinate and cooperate regarding environmental impact assessments. Such guidelines shall be updated periodically. 5. No environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required where the Party with jurisdiction or control over the [planned] [proposed] activity [, following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body,] determines that: Option 3: … the activity is being conducted in accordance with rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.\n140\n[6. [Move to Art. 22.4] 8. [move this to Paragraph 5].\nRationale\nTITLE: To our mind, EIAs are not conducted or required by legal instruments and frameworks but are only required by a regulating body; Therefore, if this is so, the introductory words regarding instruments and frameworks may be deleted throughout. PARAGRAPH 3: We’ve suggested different wording as the draft is phrased in such a way that in other agreements could be viewed as an antitrust violation i.e., Parties cooperating to affect an outcome in another agreement or situation. PARAGRAPH 4: We believe this needs to be phrased a bit differently since this agreement cannot force collaboration by other IFBs. PARAGRAPH 5: Our preference is for Option 3 because it is the only option that is relatively clear. Both Options 1 and 2 are unclear as written as to whether the provision retroactively covers all activities that have ever been approved by any IFB. They do not seem to address EIAs for future activities unless we can assume that a Party will follow the sectoral rules first and then revert to this agreement. PARAGRAPH 6: This provision involves the sovereignty of a State and is not appropriately placed in a provision on IFBs. PARAGRAPH 8: this should be moved to paragraph 5 itself and the reference to paragraph 5 dropped.\nRepublic of Indonesia\n5. It is not necessary to conduct an environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction provided that the Party with jurisdiction or control over the [planned] [proposed] activity [, following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body, and, if necessary, the Scientific and Technical Body] determines that: (a) The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part and the Global Minimum Standards or other guidelines further developed by the Scientific and Technical Body (b) The activity has been subject to a recent environmental impact assessment under other environmental impact assessment obligations and agreements; (c) The environmental impact assessment already undertaken is substantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts 6. Propose to delete. 7. Propose to delete. 8. Propose to delete.\n141\nRationale Article 23 para. 5:\n• The term “planned” is preferred compared to “proposed” since the term has been used in UNCLOS. It is also to limit the applicability of the EIA provisions under this Agreement to only include those activities that already have the plan, not all activities that are proposed. • The reference to Scientific and Technical Body (STB) is necessary under the following reasons: 1. STB has their own coordination mechanism with IFRBs, thus it can be acknowledged under this Article, especially in measuring the effectivity of existing EIA 2. To ensure that the Global Minimum Standard that will be further developed by the STB is also considered while determining whether or not an EIA under ILBI BBNJ is required.\nArticle 23 para. 7:\n• Relevant IFRBs already have their transparency mechanism, whether it is with Clearing-House Mechanism (CHM) or other ways as decided by the Parties. It will be redundant to disseminate the EIA result through CHM under ILBI BBNJ.\nArticle 23 para. 8: • Similar to the rationale to Art. 23 para 7, relevant IFRBs may already have their own monitoring, reporting and review mechanism. In line with the principle of “not undermining IFRBs”, it is necessary to utilize existing monitoring and evaluation mechanism.\nJapan\n[…] 2.The Conference of the Parties shall develop procedures for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. These procedures shall include the establishment of an ad hoc inter-agency working group or the opportunity for participation by representatives of those organizations in meetings of the Scientific and Technical Body. […] 4.Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, for consideration and adoption by the Conference of the Parties. Such global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be\n142\nupdated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines. 4 bis.While global minimum standards and guidelines are being developed by the Scientific and Technical Body, environmental impact assessments for [planned] [proposed] activities [with impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part. 4. Option B: Guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as necessary, and shall be adopted by the Conference of the Parties. Such guidelines shall be updated periodically. 5.No environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required, where the activity is being conducted in accordance with requirements established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies, provided that the State with jurisdiction or control over the planned activity determines that: (a) The potential impacts have been already assessed under those requirements, or (b) Those requirements sufficiently prevent, mitigate or manage potential impacts below the threshold for environmental impact assessment under this Part. the Party with jurisdiction or control over the [planned] [proposed] activity [, following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body,] determines that: Option 1: (a)The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part; (b)The activity has been subject to a recent environmental impact assessment under other environmental impact assessment obligations and agreements; (c)The environmental impact assessment already undertaken is substantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts. Option 2: (a)The potential impacts of the [planned] [proposed] activity have been assessed in accordance with the requirements of other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies; (b)The outcome of the assessment is effectively implemented; (c)The assessment already undertaken is functionally equivalent to the one required under this Part. Option 3: the activity is being conducted in accordance with rules and guidelines appropriately established under relevant legal instruments and frameworks and by\n143\nrelevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines. [6.Where a [planned] [proposed] activity falling under the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party mayshall :\n(a) request the Conference of the Parties to provide advice and assistance for conducting environmental impact assessment, as well as in determining if a planned activity under its jurisdiction may proceed as provided in Article 38 paragraph 4, and Submit the impact assessment to the Scientific and Technical Body for its input and recommendations;\n(b) Ensure that approved activities are subject to monitoring, reporting and review of the authorized activitiesin the same manner as provided in this Part;\n(c)Ensure that all reports are made public in the manner provided in this Part.] 7.The Secretariat shall endeavour to make an arrangement with A Party that has conducted an environmental impact assessment under a relevant legal instrument or framework or a global, regional, subregional or sectoral body, to mutually make available the reports of shall publish the environmental impact assessment conducted under the framework and body and this Agreement.report through the clearing-house mechanism. 8. [Planned] [Proposed] activities that meet the criteria set out in paragraph 5 shall be subject to monitoring, reporting and review in the same manner as provided in this Part and reports are to be made public in the manner provided in this Part.\nRationale\n1. We suggest deletion of the second sentence of paragraph 2, as we believe that the Conference of the Parties can discuss such details as establishing an ad hoc interagency working group and allowing IFBs representatives to participate in the meetings of STB. So, they do not have to be provided in the text of the Agreement.\n2. We are not supportive of the notion that Global minimum standards developed under the BBNJ Agreement must apply to other IFBs. So, we suggest that Option A of paragraph 4 be deleted.\n3. We support that the STB should develop guidelines for conducting EIA. However, we believe that the COP should adopt the guidelines as STB is advisory body for the COP and it is not supposed to adopt the documents. A phrase is added to paragraph 4 in order to reflect this aspect.\n144\n4. Regarding the paragraph 5, we believe that there are two scenarios in which the activities conducted under the rules established by IFBs should not be subject to EIA obligation under the BBNJ Agreement. One is when impact assessment is undertaken already as a requirement under the rule of relevant IFB. For example, the exploitation regulations under negotiation in ISA will have mandatory EIA as a requirement for an exploitation plan to be approved. As EIA is already conducted in this case, duplication should be avoided. Another scenario is when relevant IFBs require precautionary preventive measures. The regulations on ballast water discharge under the Ballast Water Management Convention are a good example. Ballast water is seawater used for stabilizing vessels in the water, but it may contain invasive species, so it cannot be discharged into a different part of the ocean. But if a ship is equipped with the water treatment system required by the Convention, discharge is permitted. The required measure is not EIA itself, but the measure is designed to reduce the risk of impact to the marine environment well below the EIA threshold. Therefore, the EIA obligation under the BBNJ Agreement should be exempted for such activities conducted following the rules under IFBs. With the proposal's wording, we tried to reflect these aspects. However, we are flexible for different languages if they better accommodate those situations.\n5. Regarding paragraph 6, it is our position that where a planned activity falling under the jurisdiction of a Party has the potential impacts/effects in AWNJ or ABNJ, that Party is responsible for conducting EIA when the threshold provided in Article 206 of the Convention is met or exceeded and that a planned activity conducted in the areas within the national jurisdiction is out of scope of this agreement. Thus, we are not supportive of this original paragraph. However, regardless of the potential impacts expected in AWNJ or ABNJ, we believe that the BBNJ COP should be available to provide advice and assistance to any Party lacking capacity to implement EIA at the request of such Party. As we see in Article 38, paragraph 4, the COP assisting a Party that needs and requests assistance in decision-making if a planned activity may proceed is a good example.\n6. As for paragraph 7, we think the Secretariat should make arrangements with other IFBs to mutually exchange the EIA reports published under their bodies, rather than requiring the individual Parties to this Agreement to publish their EIA conducted under other IFBs through the clearing house mechanism. We revised the text from that aspect.\n7. We suggest deleting paragraph 8, as those activities provided in paragraph 5 proceed following the rules/requirements of other IFBs. Therefore, monitoring, reporting and reviews for those activities should be left to those IFBs.\nRepublic of Türkiye 1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with the obligations under the Convention. 2. The Conference of the Parties shall develop procedures for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and\n145\nrelevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. These procedures shall include the establishment of an ad hoc inter-agency working group or the opportunity for participation of representatives of those organizations in meetings of the Scientific and Technical Body. 3. Parties shall cooperate in promoting the use of environmental impact assessments and standards and guidelines developed under this Part in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. 4. Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, for consideration and adoption by the Conference of the Parties. These global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be updated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines. 4bis. Environmental impact assessments for [planned] [proposed] activities [with the impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part while global minimum standards and guidelines are being developed by the Scientific and Technical Body. Option B: Guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through collaboration with relevant legal instruments and frameworks and relevant global, regional and sectoral bodies as necessary. These guidelines shall be updated periodically. 5. It is not necessary to conduct an environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction provided that the Party with jurisdiction or control over the [planned] [proposed] activity [, following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body,] determines that: Option 1: (a) The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part; (b) The activity has been subject to a recent environmental impact assessment under other environmental impact assessment obligations and agreements; (c) The environmental impact assessment already undertaken is substantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts. Option 2: (a) The potential impacts of the [planned] [proposed] activity have been assessed in accordance with the requirements of other relevant legal instruments and frameworks or by relevant global, regional and sectoral bodies; (b) The outcome of the assessment is effectively implemented;\n146\n(c) The assessment already undertaken is functionally equivalent to the one required under this Part. Option 3: ... the activity is being conducted in accordance with the rules and guidelines appropriately established under relevant legal instruments and frameworks and/or by relevant global, regional, subregional and/or sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines. [6. Where a [planned] [proposed] activity falling within the jurisdiction of a Party has the potential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment that is substantively equivalent to the one required under this Part. The Party shall: (a) Submit the impact assessment to the Scientific and Technical Body for its input and recommendations; (b) Ensure that approved activities are subject to monitoring, reporting and review in the same manner as provided by this Part; (c) Ensure that all reports are made public in the manner provided by this Part.] 7. A State Party that has conducted an environmental impact assessment under a relevant legal instrument, framework, global, regional, subregional or sectoral body, shall publish the environmental impact assessment report through the clearing-house mechanism. 8. [Planned] [Proposed] activities that meet the criteria set out in paragraph 5 shall be subject to monitoring, reporting and review in the same manner as provided by this Part and reports are to be made public in the manner provided by this Part.\nRationale “Global minimum standards” are ambiguous and needs further explanation and clarification. What authority would determine and update those standards? explained explicitly; for who? And what? Is it minimum? In the text, it is mentioned that the standards and guidelines will be included in the Annex. However, there is no such an Annex in the draft document. They should be in the Annex but they are not in the Annex.\nTurkey also requests further clarification on difference between “proposed” and “planned” as indicated in 4bis.\nUnited Nations Environment Programme\n7.A State Party that has conducted an environmental impact assessment under a relevant legal instrument, framework, global, regional, subregional or sectoral body, shall publish the environmental impact assessment report through the clearing-house mechanism.\n147\n8. [Planned] [Proposed] activities that meet the criteria set out in paragraph 5 shall be subject to monitoring, reporting and review in the same manner as provided by this Part and reports are to be made public in the manner provided by this Part. Rationale The Revised draft text of an agreement (as in A/CONF.232/2020/3) had references throughout the text to “States Parties”. However, the Further revised draft text of an agreement no longer refers to “States Parties” in the preamble, but rather to “Parties”. Further, article 1, paragraph 14 of the Further revised draft text of an agreement defines “Party” as “a State or regional economic integration organization…”. For consistency purposes references to “States Parties” should be deleted and instead the text should refer to “Parties” to include in that way regional economic integration organizations and be consistent with the definitions included in article 1.\nEnvironmental Law Institute\n2. The Conference of the Parties shall develop procedures for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. These procedures shall include the establishment of an ad hoc inter-agency working group or the opportunity for participation by representatives of those organizations as well as civil society in meetings of the Scientific and Technical Body.\nRationale It is vital to include the significant expertise of civil society in the development of procedures for the S&T Body 5 4. Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, including civil society, for consideration and adoption by the Conference of the Parties. Such global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be updated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposedproposed] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines.\n148\n4 bis. While global minimum standards and guidelines are being developed by the Scientific and Technical Body, environmental impact assessments for [planned] [proposedproposed ] activities [with potential impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part. Option B: Guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as necessary. Such guidelines shall be updated periodically.\nRationale Often Civil Society has the experience and expertise in the practice of environmental impact assessment ; this expertise will be vital to the development of informed guidelines for the conduct of EIA.\nHigh Seas Alliance\n2. The Conference of the Parties shall develop procedures for the Scientific and Technical Body to consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. These procedures shall may include the establishment of an ad hoc interagency working group or the opportunity for participation by representatives of those organizations in meetings of the Scientific and Technical Body. 3. Parties shall cooperate in promoting the adoption use of environmental impact assessments and the EIA procedures and requirements in this Part, as well as any additional standards and guidelines developed under this Part, under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies. 4. Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, for consideration and adoption by the Conference of the Parties within three years. Such global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be updated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposed ] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines.\n149\n4bis.While global minimum standards and guidelines are being developed by the Scientific and Technical Body, environmental impact assessments for [planned] [proposed] activities [with the impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part while global minimum standards and guidelines are being developed by the Scientific and Technical Body.\n1. No environmental impact assessment of a [planned] [proposed] activity under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required where the Party with jurisdiction or control over the [planned] [proposed] activity Scientific and Technical Body[, following consultation with the relevant legal instrument and framework or relevant global, regional, subregional or sectoral body,] determines that:\n2. Where a [planned] [proposed] activity falling under the jurisdiction of a Party has the\npotential to have impacts/effects in areas beyond national jurisdiction and meets or exceeds the threshold criteria for the conduct of environmental impact assessments set out in this Part, it shall be subject to an environmental impact assessment shall be prepared in accordance with that is substantively equivalent to the one required under this Part. The Party shall:\nRationale Para 3 & Para 4(bis): The obligation to cooperate to promote the adoption by regional and sectoral bodies of the modern process and content requirements should not await the future development of guidelines and standards. Para 4: Added 3 years to make adoption of guidelines timebound. Para 5: It should be the STB, not the sponsoring State, that determines equivalency to avoid a conflict of interest. In addition, there should be a call-in mechanism like that proposed for screening decisions by the EU, Canada, and others under which one State may ask the STB to review a determination that an EIA prepared under an existing body is equivalent to one prepared under the Agreement. Para 6: subparagraphs a, b and c represent only some of the requirements in the EIA part, (e.g., they do not address notification and consultation). It is cleaner to simply require that an EIA needs to be conducted in accordance with this Part.\nWorld Wide Fund for Nature (WWF) International\n4. Option A: Global minimum standards and guidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical\n150\nBody through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, for consideration and adoption by the Conference of the Parties. These global minimum standards and guidelines shall be set out in an annex to this Agreement and shall be updated periodically. Parties shall ensure that the conduct of environmental impact assessments of [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction that fall under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction, conform to these global minimum standards and guidelines. 4bis. Environmental impact assessments for [planned] [proposed] activities [with the impacts/effects] in areas beyond national jurisdiction shall be conducted in accordance with this Part while global minimum standards and guidelines are being developed by the Scientific and Technical Body. Option B: Best practice gGuidelines for the conduct of environmental impact assessments shall be developed by the Scientific and Technical Body for adoption by the COP through consultation with States and collaboration with relevant legal instruments and frameworks and relevant global, regional and sectoral bodies as necessary. These guidelines shall be kept under review and updated periodically.\nRationale It is more appropriate that the BBNJ ILBI should adopt non-binding voluntary guidelines for EIA that States Parties can work towards, especially by cooperating though competent sectoral bodies and by prioritizing capacity building and transfer of marine technology efforts. It would be a wasted opportunity to attempt to set legally binding global minimum standards where negotiating such minimum standards would inevitably fall below customary norms for those States already willing and able to subject activities for which they are responsible to EIA. As guidance for a regulatory action, it is appropriate that the COP not its advisory body, should do the adopting. In consulting to develop such guidelines it is important to engage States directly as well as through existing frameworks and bodies as, while the guidelines might be applicable to activities in ABNJ, most of the expertise and experience with regulatory regimes is actually held by those familiar with the application of States’ domestic regimes. It is also inappropriate to seek to adopt guidelines or standards as an annex to a legally binding instrument – it is more appropriate to maintain flexibility as a COP decision so that improvements in knowledge and information and growth in community expectations for the health of the marine environment can be readily reflected in subsequent COP decisions. WWF’s ambition for the implementation of the BBNJ ILBI is that BBNJ COP best practice EIA guidelines would become globally accepted by both responsible States and competent sectoral bodies as operational norms for guiding them in conducting their own assessments as well as for guiding the BBNJ COP in conducting any assessments of its own.\n151\n152\nARTICLE 24\nCaribbean Community and Pacific Small Island Developing States\n1. Option A: Option A.1: When a Party [proposes] [plans] any activity that may have an effect on the marine environment, unless it has been determined that an activity will have less than a minor or transitory impact, it shall conduct a screening to determine the likely effects on the marine environment: (a) If it is determined, on the basis of the screening, that the [planned] [proposed] activity is likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required; (b) If it is determined, on the basis of the screening, that the [planned] [proposed] activity is likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part. 1 bis. Prior to the [planned] [proposed] activity being authorized to proceed under this Part, data, information and analysis that supports the determinations made in paragraph 1 shall be submitted to the [Scientific and Technical Body] [Scientific, Technical and Technological Body]. The [Scientific and Technical Body] [Scientific, Technical and Technological Body] shall review the data, information and analysis submitted to support the determinations made under paragraph 1, subparagraph a. Parties shall publish and communicate reports detailing the basis of the determinations made in paragraph 1, [which may be made] through the clearinghouse mechanism. Option A.2: When Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control: (a) Are likely to have more than a minor or transitory effect on the marine environment, they shall, as far as practicable, conduct an initial screening, as referred to in article 30, of the potential effects of such activities on the marine environment in the manner provided in this Part; or (b) May cause substantial pollution of or significant and harmful changes to the marine environment, they shall, as far as practicable, [conduct] [ensure that] an environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment and shall submit the results of such assessment in the manner provided in this Part. Option B: In accordance with article 206 of the Convention, when Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, [individually or collectively,] as far as practicable, assess the potential effects of such activities on the marine environment.\n153\n2. Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold and criteria set out in this Part, including the following non-exhaustive criteria, as well as in accordance with the processes set out in this Part: (a) The type of activity; (b) The duration of the activity; (c) The location of the activity; (d) The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability); (e) The presence of any other activity within or beyond national jurisdiction with potential for cumulative impacts; (f) The potential effects of the activity; (g) The potential cumulative effects of the activity; (h) The impacts in areas within national jurisdiction; (i) Other ecological or biological criteria.\nRationale\nNone provided\nHoly See\n1. Option B: include. 1bis. In considering whether there are reasonable grounds for belief that a planned activity may cause pollution or harm to the environment, a State shall exercise the same duty and standard of care that it would exercise if the same or similar activity was proposed to take place within its national jurisdiction. 1quater. [replaces Paragraph 1.optionA.1(b) and 1bis.] If the harm anticipated is less than substantial or significant but the activity may result in some measure of harm that is more than minor or transitory, the responsible Party agrees to notify the Secretariat with a copy to the Scientific and Technical Body as well as the authorized contact points of States in the region where the activity is proposed to take place. The notification will be in writing and include all data, information and analysis, as necessary, regarding the proposed activity as well as the decision not to conduct an environmental impact assessment. If a responsible Party has not received a response regarding its notification within a reasonable period of time, it may authorize the activity to move forward. In the event other States or the Conference of Parties disagree\n154\nwith the decision of the responsible State, the matter shall be further reviewed by the Scientific and Technical Body with a final decision on the necessity for an environmental impact assessment for that activity to be made by the Conference of Parties.\n1ter. For purposes of this [Part] [Agreement],\n(a) a State shall be considered to exercise jurisdiction and control over a natural or juridical person in areas beyond national jurisdiction when the State is:\n(i) the place of citizenship or where such natural or juridical person is registered; (ii) principal place of business or where management of such person is located; (iii) the place where such person has its principal assets or operations; or (iv) the place where such person conducts the administration of its interests [with respect to the activity in question] on a regular basis as ascertainable by third parties.\n(b) In the event that a State having jurisdiction is incapable of performing its duties with respect to [planned activities] or [area-based management measures] under this [Part] [Agreement], then “jurisdiction and control” by a State shall also include the place where financing of the activity is given and/or received.\n(c) Jurisdiction to implement this [Part] [Agreement] extends only to [matters] [assessments] [and monitoring] related to [planned or proposed activities] [or/and] [implementation of area-based management tools] in areas beyond national jurisdiction by such natural or juridical persons under the jurisdiction and control of that State. However, nothing herein shall affect the jurisdiction and control of a flag State in administrative, technical and social matters over ships flying its flag pursuant to Article 92 and Article 94 of the Convention. Any ship or vessel used in implementing this [Part][Agreement] shall continue to be governed by the State whose flag it flies.\n3. As a matter of due diligence, a Party shall endeavour to apply the same standard of care and rigor in evaluating the potential effects of planned activities under its jurisdiction and control in areas beyond national jurisdiction as that which the respective State would apply with respect to an environmental impact assessment performed in relation to the potential effects of planned activities in its own national jurisdiction.\n155\nRationale\nPARAGRAPH 1: We prefer Option B however we recognize that this does little to clarify UNCLOS Art. 206. Therefore, we believe that the suggested additional paragraphs are not only necessary but critical. Art. 206 establishes 4 criteria that trigger an EIA: 1. reasonable grounds for belief, 2. planned activities, 3. jurisdiction and control, and 4. substantial pollution/significant and harmful changes. Although “planned activities” are obvious, criteria 1, 3 and 4 of Art. 206 must be further clarified in this IA. Without addressing these, the EIA Part will be ineffective. NEW PARAGRAPH 1Bis.: In the event a State exercising jurisdiction fails to do an EIA claiming it “lacked reasonable grounds”, it will be difficult to measure whether the State has allowed the activity to go forward without review based on self-interest (whether that be cost, difficulty, or something else) or a conflict of interest. Giving the STB/COP oversight may not solve this issue. NEW PARAGRAPH 1QUATER. [replaces paragraph 1.optionA.1(b) and 1bis.]. Suggested language and process attempts to avoid the bifurcated approach to the levels of harm by proposing a different process for dealing with the harm. This has the value of not changing recognized provisions in UNCLOS while also recognizing that harm of less than catastrophic proportions will have a negative effect on biodiversity. We also recognize the awkward situation that countries may propose to engage in activities in areas of the ocean and in regions where States in that region will not enjoy the benefits of those activities but may suffer the consequences of them. Therefore, any governance of activities from the starting point should include a system of checks and balances. Lastly, this addition may preclude the need for Art. 30.1(a)(ii) and (iii) or could alternatively be placed there. NEW PARAGRAPH 1TER. Jurisdictional issues – As we have stated in the definitions section, clearly identifying the party responsible for review and oversight of an activity is the single most critical obligation set out in this IA, without which it fails. As industry groups point out, with respect to a commercial activity in ABNJ, vessels originating from numerous countries will be involved in the activity and therefore if the present wording/definition is used (“jurisdiction and control over an activity”), it will be unclear which country is responsible. In addition, if this IA anticipates that a flag state will assume responsibility, in fact, many flag states will not have the wherewithal to carry out these functions; moreover, flag State jurisdiction does not extend to the activity beyond the vessel and a large gap exists. This proposed definition is the internationally accepted definition used by UNCITRAL to determine jurisdiction based on the “center of main interests”. Importantly, it expands jurisdiction over an activity without modifying the jurisdiction of the Flag State and is limited to this IA. NEW PARAGRAPH 3: The legal obligation of due diligence is referenced, requiring States to apply a consistent standard of care for activities within\n156\nand beyond national jurisdiction. Otherwise it is unlikely that a State will apply the same level of effort and go to the same expense with respect to EIAs for activities in ABNJ as they would if the activity could cause harm to their own interests. It is not as consequential that every State apply the same exact standard of review, but rather, that they act consistently with respect to areas within national jurisdiction and ABNJ. This will allow for diverse approaches to EIAs among States.\nRepublic of Indonesia\n2. (d) The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability) , taking into account existing ecologically or biologically significant marine areas (EBSAs) and other areas subject to conservation or other environmental protection measures; Rationale\nIn line with existing guideline established by the COP to the CBD in 2012\nRepublic of the Philippines\nOption B […]\n[…]\n2. Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold and criteria set out in this Part, including the following non-exhaustive criteria, as well as in accordance with the processes set out in this Part:\n(a) The type of proposed activity;\n(b) The duration of the proposed activity;\n(c) The location of the proposed activity;\n[…]\n(f) The potential effects of the proposed activity;\n(g) The potential cumulative effects of the proposed activity;\n(h) The potential transboundary impact of the proposed activity\n(ih) The impacts in areas within national jurisdiction;\n(ji) Other ecological or biological criteria.\n157\nRationale\nNone provided\nRepublic of Türkiye\n1. Option A:\nOption A.1: When a Party [proposes] [plans] any activity that may have an effect on the marine environment it shall conduct screening to determine the likely effects on the marine environment:\n(a) If it is determined on the basis of the screening that the [planned] [proposed] activity is likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required;\n(b) If it is determined on the basis of the screening that the [planned] [proposed] activity is likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part.\n2. Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold and criteria set out in this Part, including the following nonexhaustive criteria as well as processes set out in this Part:\n(a) The type and the technology of activity;\n(b) The duration of the activity;\n(c) The location of the activity;\n(d) The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability);\n(e) The presence of any other activity within or beyond national jurisdiction with potential for cumulative impacts\n(f) The potential effects of the activity;\n(g) The potential cumulative effects of the activity;\n(h) The impacts in areas within national jurisdiction;\n158\n(i) Other ecological or biological criteria.\ni) Impact area\nj) Mitigation measures to be taken\nRationale\nOnly the “impacts” are mentioned in the text which should also contain “measures”. A potential impact area should be clearly determined as well.\nChina Biodiversity Conservation and Green Development Foundation\nArticle 24 Thresholds and [criteria] [processes] for environmental impact assessments\n1. Option A:\nOption A.1: When a Party [proposes] [plans] any activity that may have an effect on the marine environment it shall conduct screening to determine the likely effects on the marine environment:\n(a)If it is determined on the basis of the screening that the [planned] [proposed] activity is likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required; (b)If it is determined on the basis of the screening that the [planned] [proposed] activity is likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part. The screening shall be done before the planned activity is conducted and will include all areas subject to pollution resulting from the planned activity outside the immediate area of the activity. The screening will be done by an independent scientific body of people to the group planning the activity. The results will be delivered to the Scientific and Technical Body (see Article 41) who will publish the results with their commentary and make it publicly available. This will determine whether the activity will be authorized to proceed. 1bis. Prior to the [planned] [proposed] activity being authorized to proceed under this Part, data, information and analysis that supports the determinations made in paragraph 1 shall be submitted to the Scientific and Technical Body. The Scientific and Technical Body shall review the data, information and analysis submitted to support the determinations made under paragraph 1(a). Parties shall publish and communicate\n159\nreports detailing the basis of the determinations made in paragraph 1, [which may be made] through the clearing-house mechanism.\nOption A.2: When Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control: (a) Are likely to have more than a minor or transitory effect on the marine environment, they shall, as far as practicable, conduct an initial screening referred to in article 30 of the potential effects of such activities on the marine environment in the manner provided in this Part;\n(b)May cause substantial pollution of or significant and harmful changes to the marine environment, they shall, as far as practicable, [conduct] [ensure that] an environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment and shall submit the results of such assessment in the manner provided in this Part.\nOption B: In accordance with article 206 of the Convention, when Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, [individually or collectively,] as far as practicable, assess the potential effects of such activities on the marine environment.\n2. Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold and criteria set out in this Part, including the following non-exhaustive criteria as well as processes set out in this Part:\n(a)The type of activity; (b)The duration of the activity; (c)The location of the activity; (d)The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability); (e)The presence of any other activity within or beyond national jurisdiction with potential for cumulative impacts (f)The potential effects of the activity; (g)The potential cumulative effects of the activity; (h)The impacts in areas within national jurisdiction; (i) Other ecological or biological criteria.\nRationale\n160\nThe suggested addition is to cover activities in the deep sea, under 200m, where serious damage to species known and unknown, both at the site and well beyond it, could result to biodiversity as a result of proposed activities.\nEnvironmental Law Institute\n1. Option A: Option A.1: When a Party [proposes] [plans]proposes any activity that may have an effect on the marine environment, it shall conduct a screening to determine the likely effects on the marine environment: (a) If it is determined, on the basis of the screening, that the [planned] [proposed]proposed activity is likely to have less than a minor or transitory effect on the marine environment, no further assessment under the provisions of this Part shall be required; (b) If it is determined, on the basis of the screening, that the [planned] [proposed]proposed activity is likely to have a minor or transitory effect or greater on the marine environment or the effects are unknown or poorly understood, an environmental impact assessment in respect of such activity shall be conducted in accordance with the provisions of this Part. 1 bis. Prior to the [planned] [proposed]proposed activity being authorized to proceed under this Part, data, information and analysis that supports the determinations made in paragraph 1 shall be submitted to the Scientific and Technical Body. The Scientific and Technical Body shall review the data, information and analysis submitted to support the determinations made under paragraph 1, subparagraph a. Parties shall publish and communicate reports detailing the basis of the determinations made in paragraph 1, [which may be made] through the clearing-house mechanism. A/CONF.232/2022/5 26/5622-08354 Option A.2: When Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control: (a) Are likely to have more than a minor or transitory effect on the marine environment, they shall, as far as practicable, conduct an initia l screening, as referred to in article 30, of the potential effects of such activities on the marine environment in the manner provided in this Part; or (b) May cause substantial pollution of or significant and harmful changes to the marine environment, they shall, as far as practicable, [conduct] [ensure that] an\n161\nenvironmental impact assessment [is conducted] on the potential effects of such activities on the marine environment and shall submit the results of such assessment in the manner provided in this Part. Option B: In accordance with article 206 of the Convention, when Parties have reasonable grounds for believing that [planned] [proposed] activities under their jurisdiction or control in areas beyond national jurisdiction may cause substantial pollution of or significant and harmful changes to the marine environment, they shall, [individually or collectively,] as far as practicable, assess the potential effects of such activities on the marine environment. 2. Environmental impact assessments under this Agreement shall be conducted in accordance with the threshold and criteria set out in this Part, including the following non-exhaustive criteria, as well as in accordance with the processes set out in this Part: (a)The type of activity; (b)The duration of the activity; (c) The location of the activity; (d) The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability); (e) The presence of any other activity within or beyond national jurisdiction with potential for cumulative impacts; (f) The potential effects of the activity; (g) The potential cumulative effects of the activity; (h) The impacts in areas within national jurisdiction; (i) Other ecological or biological criteria.\nRationale\nELI supports Option A1. We believe it is important that the S&T Committee have an opportunity to review and publicly comment on threshold decisions. We also suggest that the criteria listed under Option B might be included in future Guidelines to be prepared by the S&T Committee.\n5. No environmental impact assessment of a [planned] [proposedproposed] activity with potential environmental impacts in areas beyond national jurisdiction under the jurisdiction or control of a Party [with impacts] in areas beyond national jurisdiction shall be required where the Party with jurisdiction or control over the proposed [planned] [proposed] activity, [, following consultation with the Science and Technical Committee and other relevant legal instrument and framework or relevant global, regional, subregional or sectoral body,]\n162\ndetermines that: Option 1: (a) The threshold for the conduct of the environmental impact assessment meets or exceeds the threshold set out in this Part; (b) The activity has been subject to a recent environmental impact assessment under other environmental impact assessment obligations and agreements; (c) The environmental impact assessment already undertaken is substantively equivalent to the one required under this Part and is comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts. (d) The parties have made publicly available a written rationale for why the activity has received appropriate environmental review consistent with elements set out in this Part and allowed for public comment on that rationale. Option 2: (a) The potential impacts of the [planned] [proposed] activity have been assessed in accordance with the requirements of other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies; (b) The outcome of the assessment is effectively implemented; (c) The assessment already undertaken is functionally equivalent to the one required under this Part. A/CONF.232/2022/5 22-08354 25/56 Option 3: … the activity is being conducted in accordance with rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies that require environmental impact assessments, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.\nRationale\nChanges in first paragraph are for clarity. ELI also supports Option 1, provided there is a meaningful opportunity for public review of the decision not to proceed with additional environmental review.\n163\nARTICLE 25\nCaribbean Community and Pacific Small Island Developing States\n[1.Cumulative and transboundary impacts shall, as far as practicable, be taken into account in the conduct of environmental impact assessments.] [2.Where relevant, the environmental impact assessment process shall also take into account possible transboundary impacts in areas within national jurisdiction, including the continental shelf beyond 200 nautical miles.] [3.The provisions of this Part shall not prejudice any obligation of Parties under other applicable international law with regard to activities having or likely to have a transboundary impact.] Rationale None provided\nHoly See\n[2. Where relevant, the environmental impact assessment process shall also take into account possible transboundary impacts in areas within national jurisdiction. ] Given the disproportionate impact that activities may have environmentally, socially, economically and culturally on small island developing States, the Parties agree that the environmental impact assessment process evaluating proposed activities to take place in proximity to those States will always take into account possible transboundary impacts on areas within national jurisdiction of those States. Rationale PARAGRAPH 2: Instead of mentioning the “polluter pays principle” within Art. 5, it should be operationalized throughout the text. This is of particular importance with respect to SIDS that often lack the means to protect themselves.\nEnvironmental Law Institute\n1. Cumulative and transboundary impacts shall, as far as practicable, be taken into account in the conduct of evaluated in environmental impact assessments in accordance with operational Guidelines as developed by the Science and Technical Committee..] [2. Where relevant, the environmental impact assessment process shall also take into account possible transboundary impacts in areas within national jurisdiction.]\n164\n[3. The provisions of this Part shall not prejudice any obligation of Parties under other applicable international law with regard to activities having or likely to have a transboundary impact.]\nRationale ELI strongly encourages operational Guidelines for the conduct of cumulative impacts analyses.\nHigh Seas Alliance\n1. [Cumulative and transboundary effects impacts shall , as far as practicable, be taken into account in the conduct of environmental impact assessments.] [2. Where relevant, the environmental impact assessment process shall also take into account possible transboundary impacts in areas within national jurisdiction.] [3. The provisions of this Part shall not prejudice any obligation of Parties under other applicable international law with regard to activities having or likely to have a transboundary impact.]\nRationale Both cumulative and transboundary effects should be considered in an EIA. “As far as practicable” opens a significant loophole that could be used by States to evade the obligation to evaluate transboundary and cumulative effects. The term ‘effects’ is a term used in UNCLOS whereas ‘impact’ is not.\nOcean Care\n1. [Cumulative and transboundary effects impacts shall , as far as practicable, be taken into account in the conduct of environmental impact assessments.]\n[2. Where relevant, the environmental impact assessment process shall also take into account possible transboundary impacts in areas within national jurisdiction.]\n[3. The provisions of this Part shall not prejudice any obligation of Parties under other applicable international law with regard to activities having or likely to have a transboundary impact.]\n165\nRationale\nIf the phrasing “as far as possible” remains included, a significant loophole in addressing cumulative impacts and transboundary effects will remain. As above - The term ‘effect’ is a term used in UNCLOS whereas ‘impact’ is not.\nSimilarly, transboundary pollution is easily defined and can be readily measured through scientific investigation, whereas transboundary impact is vague, and it may be difficult to establish criteria acceptable to all parties. Moreover, transboundary pollution is referred to in an extensive body of existing international law, whereas transboundary impact is not.\n166\nARTICLE 30\nCaribbean Community and Pacific Small Island Developing States\n1.Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following elements: (a)Screening. Parties shall undertake screening to determine whether an environmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows: (i)The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed] activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should the [planned] [proposed] activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the impacts are expected to be minimal or not, an environmental impact assessment shall be required [and be subject to the decision-making procedure under article 38].] (ii)A Party shall make information to support the conclusion made in the screening process publicly available including through the clearing-house mechanism under this Agreement If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available] [publish/report on that determination] [through the clearing-house mechanism under this Agreement]. [(iii)A Party may register its [views] [concerns] on a decision published in accordance with subparagraph ii with the [Scientific and Technical Body] [Implementation and Compliance Committee] within [insert number] days of the publication. Upon consideration of the [views] [concerns] registered by a Party, the [Scientific and Technical Body] [Implementation and Compliance Committee] [may] [shall] review the decision [on the basis of the best available science] and, as appropriate, recommend that the responsible Party undertake an environmental impact assessment in accordance with this Part for the [planned] [proposed] activity under its jurisdiction or control.] (b)Scoping. Parties shall establish procedures, including public consultation procedures, to define the scope of the environmental impact assessments that shall be conducted under this Part. The following modalities shall be followed in respect of scoping: [(i)The scope shall include the identification of key environmental, social, economic, cultural and other relevant impacts [and issues, including identified cumulative and transboundary impacts, alternatives for analysis, including a no-action alternative, and the use of] [, including, among other things, identified cumulative impacts, and the alternatives for analysis, where appropriate, using] the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities.] (ii)The establishment of prevention, mitigation, management and other response\n167\nmeasures to possible adverse effects will be included within the scope of the environmental impact assessment, in accordance with the provisions of paragraph 1, subparagraph d. (c)Impact assessment and evaluation. (i)Parties shall undertake a process for the assessment and evaluation of the impacts of [planned] [proposed] activities. (ii)Parties shall ensure that the identification and evaluation of impacts [including cumulative impacts and impacts in areas within national jurisdiction] in such an assessment is conducted in accordance with this Part, using the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, and an examination of alternatives including a noaction alternative. (d)Mitigation, prevention and management of potential adverse effects. (i)Parties shall [identify and implement] [analyze] measures to prevent, mitigate and manage potential adverse effects of the [planned] [proposed] [authorized] activities under their jurisdiction or control [to avoid significant adverse impacts, and submit a written record of such measures to the [Scientific and Technical Body] [Scientific, Technical and Technological Body]] [as part of the environmental impact assessment conducted under the provisions of this Part. Such measures may include the identification of alternatives to the [planned] [proposed] activity under their jurisdiction or control]. (ii)These measures will be incorporated into an environmental management plan or system or alternative options will be found, which include locational or technological options, alternatives to the [planned] [proposed] activity and the no-action alternative; Where appropriate, these measures are incorporated into an environmental management plan or system and alternative options are found, which include locational or technological options, alternatives to the [planned] [proposed] activity and the no-action alternative; (e)Public notification and consultation in accordance with article 34; (f)Preparation, consideration, review and publication of an environmental impact assessment report in accordance with article 35; [(g)Decision-making in accordance with article 38.] [2.Joint environmental impact assessments may be conducted, in particular for activities under the jurisdiction or control of [small island] developing States.] 3. A pool of experts shall be created under the [Scientific and Technical Body] [Scientific, Technical and Technological Body]. Parties with capacity constraints may commission those experts to conduct and evaluate screenings and environmental impact assessments for [planned] [proposed] activities under their jurisdiction or control. Environmental impact assessments conducted by the pool of experts must be submitted to the Party to be forwarded for review by the [Scientific and Technical Body] [Scientific, Technical and Technological Body] and decision-making by the Conference of the Parties.\n168\n4. A Party may register its concerns with the [Scientific and Technical Body] [Scientific, Technical and Technological Body] [Implementation and Compliance Committee] in the case of any of the following matters: (i) a State determines that no assessment is required for a [planned][proposed] activity under Article 24, paragraph 1(a) [Option A]; (ii) a State determines that a [planned][proposed] activity is likely to have equal to a minor or transitory effect on the marine environment and that such State is responsible for determining whether such activity may proceed under Article 38, paragraph 1 [Option A]; (iii) a State’s decisions relating to an environmental impact assessment conducted by it under the provisions of this Part, including with respect to taking into full account the results of such environmental impact assessment; and/or (iv) any other concerns after a [planned][proposed] activity has been authorized to proceed, including with respect to monitoring, review, and reporting in accordance with the provisions of this Part. Upon consideration of the concerns registered by a Party, the [Scientific and Technical Body] [Scientific, Technical and Technological Body] [Implementation and Compliance Committee] shall review the matter [based on the best available science and scientific information, as well as relevant traditional knowledge of Indigenous Peoples and local communities] and, as appropriate, make recommendations to the responsible Party. The registration of concern and the recommendations of the [Scientific and Technical Body] [Scientific, Technical and Technological Body] [Implementation and Compliance Committee] shall be made publicly available, including through the clearing-house mechanism. [3.A Party may designate a third party to conduct an environmental impact assessment required under this Agreement. Such a third party may be drawn from the pool of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the [Party, to be forwarded for review by the Scientific and Technical Body and decision-making by the Conference of the Parties] [Party for review and decision-making].] [4.A pool of experts shall be created under the Scientific and Technical Body. Parties with capacity constraints may commission those experts to conduct and evaluate screenings and environmental impact assessments for [planned] [proposed] activities under their jurisdiction or control.]\nRationale\nNone provided\n169\nHoly See\n1.(a) (ii) The outcome of any decision by the responsible Party regarding the necessity for an environmental impact assessment, including all non-confidential data, information and analysis as determined by national law, shall be made publicly available through immediate publication on the clearinghouse mechanism. If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available] [publish/report on that determination] [through the clearing-house mechanism under this Agreement]. [(iii)A Party or any stakeholder may register its [views] [concerns] and provide any additional information pertinent to on a decision published in accordance with subparagraph ii with the [Scientific and Technical Body] [Implementation and Compliance Committee] within [insert number] days of the publication. Upon consideration of the [views] [concerns] registered by a Party, the [Scientific and Technical Body] [Implementation and Compliance Committee] [may] [shall] review the decision [on the basis of the best available science] and, if necessaryas appropriate, recommend that the responsible Party undertake an environmental impact assessment in accordance with this Part for the [planned] [proposed] activity under its jurisdiction or control.]\n(d)Mitigation, prevention and management of potential adverse effects. (iii)Measures to prevent, mitigate and manage potential adverse effects of the authorized activity shall include a determination of the financial strength of the natural or juridical person or enterprise engaged in the activity to ensure that it has the financial wherewithal to do the activity in the prescribed manner for the anticipated time. (iv)A Party responsible for an activity should ensure that the natural or juridical person engaged in the activity provides insurance that is tied to asset depletion and resource loss, and disaster risk reduction. Parties exercising jurisdiction and control may also require those engaged in the activity to provide guarantees, surety bonds and/or other indemnities in an appropriate amount in relation to the activity and the relevant potential for harm.\nRationale PARAGRAPH 1(a): merge (ii) and (iii) and apply to stakeholders as well as Parties. We note that it is more likely that a stakeholder will respond to a no-action decision rather than another State question the decision and may be more likely to provide additional information. This paragraph will follow naturally from suggested text for Art. 24.1quater. PARAGRAPH 1(D) NEW (iii) and (iv): these are general – but necessary financial provisions. We note that a surety bond could represent agreed liquidated damages since\n170\nharm to any particular State will be difficult to prove and assess in ABNJ. The bond could be subject to periodic adjustment depending on the changing nature of the activity. If States are in favor of really instituting the polluter pays principle, then there must be some mention of measures that would allow this!\nRepublic of Indonesia\n1. (a) Screening: Parties shall undertake screening to determine whether an environmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows: (i) The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed] activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should such [planned] [proposed] activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the [impacts are expected to be minimal or not, an environmental impact assessment shall be required and be subject to the decision-making procedure under article 38.]] (ii) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion [publish/report on that determination] [through the clearing-house mechanism under this Agreement.] (iii) The Scientific and Technical Body may verify that the information provided by the State Party satisfies the requirements in this Part. (b) Scoping: Parties shall establish procedures, including stakeholders participation procedures public consultation procedures, to define the scope of the environmental impact assessments that shall be conducted under this Part. The following modalities shall be followed in respect of scoping: (i) Such scope shall include the consideration of economic, cultural, and environmental factors of the biological diversity and ecosystem services that are likely impacted by the planned activities. This also includes the assessment of identification of key environmental, social, economic, cultural and other relevant impacts [and issues, including identified cumulative and transboundary impacts, alternatives for analysis, including a no-action alternative, and the use of] [, including, among others, identified cumulative impacts, and the alternatives for analysis, where appropriate, using] best available scientific information and relevant traditional knowledge of indigenous peoples and local communities.] (ii) The assessment of potential establishment of prevention, mitigation, management and other response measures to possible adverse effects will be included within the scope of the environmental impact assessment, in accordance with the provisions of paragraph 1(d).\n171\n(d)(i) Mitigation, prevention and management of potential adverse effects: Parties shall [identify and implement] [analyze] measures to prevent, mitigate and manage potential adverse effects of the [planned] [proposed] [authorized] activities under their jurisdiction or control [to avoid, minimize, or compensate significant adverse impacts, and submit a written record of such measures to the Scientific and Technical Body] [as part of the environmental impact assessment conducted under the provisions of this Part. Such measures may include the identification of alternatives to the [planned] [proposed] activity under their jurisdiction or control]. 2. Joint environmental impact assessments may be conducted based on the needs and request of the Parties, including/in particular the small island developing states. in particular for activities under the jurisdiction or control of [small island] developing States.] Rationale -On Para. (1) (a) (i): The clause “should such planned activity….” shows the consideration for areas -with its significance or vulnerability. This has been included as one of the criteria in Article 24 (2), so that it is not necessary to make it redundant by reiterating it in this para. -On (b)(i): The formulation of the President Draft, which is “identification of key environmental, social, economic, cultural, and other relavant impacts” à EIA is not meant to measure the socioeconomic and cultural impacts, but to consider social, economic, cultural values of biodiversity in the potentially-affected areas in ABNJ. -On (d)(i): The term “avoid, minimize, compensate” is adopted from the 2012 Voluntary Guideline of the COP CBD. -On para. 2: The difficulty in conducting EIA is not only experienced by SIDS\nRepublic of the Philippines\n1. […] […] (b) Scoping. The Scientific and Technical Body Parties shall establish procedures, including public consultation procedures, to define the scope of the environmental impact assessments that shall be conducted under this Part. The following modalities shall be followed in respect of scoping:\nRationale\nScoping defines the scope of the environmental impact assessment to be conducted. The EIAs will be submitted to the STB for review, hence scope shall be established by STB and not Parties.\n172\nRepublic of Türkiye (a) Screening: Parties shall undertake screening to determine whether an environmental\nimpact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows: (ii) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available] [ publish/report on that determination] [through the clearing-house mechanism under this Agreement]. (d) (i) Mitigation, prevention and management of potential adverse effects: Parties shall [identify and implement] [analyze] measures to prevent, mitigate and manage potential adverse effects of the [planned] [proposed] [authorized] activities under their jurisdiction or control [to avoid significant adverse impacts, and submit a written record of such measures to the Scientific and Technical Body] [as part of the environmental impact assessment conducted under the provisions of this Part. Such measures may include the identification of alternatives to the [planned] [proposed] activity under their jurisdiction or control].\nRationale None provided\nEnvironmental Law Institute\n1. Parties shall ensure that the process for conducting an environmental impact assessment pursuant to this Part includes the following elements: (a) Screening. Parties shall undertake screening to determine whether an environmental impact assessment is required in respect of a [planned] [proposed]proposed activity under its jurisdiction or control in accordance with article 24 as follows: (i) The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed]proposed activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should the [planned] [proposed]proposed activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the impacts are expected to be minimal or not, an environmental impact assessment shall be required [and be subject to the decision-making procedure under article 38].] (ii) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed]proposed activity under its jurisdiction or control, it shall [make a written rational information to support that conclusion publicly available and] [publish/report on that determination ] [through the clearing-house mechanism under this Agreement].\n173\n[(iii) A Party may register its [views] [concerns] concerns and views on a decision published in accordance with subparagraph ii with the [Scientific and Technical Body and/or] the [Implementation and Compliance Committee ] within 15 working [insert number] days of the publication. Upon consideration of the [views] [concerns] concerns or views registered by a Party, the [Scientific and Technical Body and/or ] [Implementation and Compliance CommitteCommittee e] [shallmay] [shall] review the decision [on the basis of the best available science] and, as appropriate, recommend that the responsible Party undertake an environmental impact assessment in accordance with this Part for the [planned] [proposedproposed] activity under its jurisdiction or control.] A/CONF.232/2022/5 28/56 22-08354 (b) Scoping. Parties shall establish procedures, including public consultation procedures, to define the scope of the environmental impact assessments that shall be conducted under this Part. The following modalities shall be followed in respect of scoping: [(i) The scope shall include the identification of key environmental, social, economic, cultural and other relevant impacts [and issues, including identified cumulative and transboundary impacts, meaningful alternatives for analysis, including a no-action alternative, and the use of] [, including, among other things, identified cumulative impacts, and the alternatives for analysis, where appropriate, using] the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities.] (ii) The establishment of prevention, mitigation, management and other response measures to possible adverse effects will be included within the scope of the environmental impact assessment, in accordance with the provisions of paragraph 1, subparagraph d. (c) Impact assessment and evaluation. (i) Parties shall undertake a process for the assessment and evaluation of the impacts of [planned] [proposed]proposed activities and any reasonable alternatives. (ii) Parties shall ensure that the identification and evaluation of impacts [including cumulative impacts and impacts in areas within national jurisdiction] in such an assessment is conducted in accordance with this Part, using the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities, and an examination of alternatives including a no-action alternative. (d) Mitigation, prevention and management of potential adverse effects. (i) Parties shall [identify and implement] [analyse] measures to prevent, mitigate and manage potential adverse effects of the [planned] [proposed] [authorized] activities under their jurisdiction or control [to avoid significant adverse impacts, and submit a written record of such measures to the Scientific and Technical Body] [as part of the environmental impact assessment conducted under the provisions of this Part. Such measures may include the identification of alternatives to the [planned] [proposed] activity under their jurisdiction or\n174\ncontrol]. (ii) Where appropriate, these measures are incorporated into an environmental management plan or system and alternative options are found, which include locational or technological options, alternatives to the [planned] [proposed] activity and the no-action alternative; (e) Public notification and consultation in accordance with article 34; (f) Preparation, consideration, review and publication of an environmental impact assessment report in accordance with article 35; [(g) Decision-making in accordance with article 38.] [2. Joint environmental impact assessments may be conducted, in particular for activities under the jurisdiction or control of [small island] developing States.] …. [3. A Party may designate a third party to conduct an environmental impact assessment required under this Agreement. Such a third party may be drawn from the pool of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the [Party, to be A/CONF.232/2022/5 22-08354 29/56 forwarded for review by the Scientific and Technical Body and decision-making by the Conference of the Parties]. [Party for review and decision-making].] [4. A pool of experts shall be created under the Scientific and Technical Body. Parties with capacity constraints may commission those experts to conduct and evaluate screenings and environmental impact assessments for [planned] [proposed]proposed activities under their jurisdiction or control.]\nRationale Consideration of alternatives, including the no-action alternative, is a seminal step in the EIA process. In the current context of the development of a global ocean economy, consideration of alternatives is becoming even more relevant.\nHigh Seas Alliance\n(a) Screening: Parties shall undertake screening to determine whether an environmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows:\n(i) The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed] activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should the [planned] [proposed] activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the [impacts are expected to be minimal or not, an\n175\nenvironmental impact assessment shall be required and be subject to the decision-making procedure under article 38.]]\n(ii) If a Party determines that an environmental impact assessment is not required for a [planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available [ publish/report on that determination] [through the clearing-house mechanism under this Agreement].\nNEW (ii. bis) The Scientific and Technical Body shall verify that the information provided by the Party satisfies the requirements in this Part.] [ and publish/report on that determination and supporting information to the STB and ] [through the clearing-house mechanism under this Agreement].\n[(iii) A Party may register its [views ] [concerns] on a decision published in accordance with subparagraph ii with the [Scientific and Technical Body] [Implementation and Compliance Committee] within [insert number] days of the publication. Upon consideration of the [views] [concerns] registered by a Party, the [Scientific and Technical Body] [Implementation and Compliance Committee] [may] [shall] review the decision [on the basis of the available science] and, as appropriate, recommend that the [responsible Party] [Scientific and Technical Body undertakes an environmental impact assessment in accordance with this Part for the [planned] [proposed] activity under its jurisdiction or control.]\nScoping:\n[(i) The scope shall include the identification of key environmental, social, economic, cultural and other relevant impacts effects [and issues, including identified cumulative and transboundary effectsimpacts, alternatives for analysis, including a no-action alternative, and the use of] [, including, among other things, identified cumulative impacts, and the alternatives for analysis, where appropriate, using] the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities.]\n(c) (i) Impact assessment and evaluation: Parties shall undertake a process for the assessment and evaluation of the impacts of [planned] [proposed] activities.\n(d) (i) Mitigation, prevention and management of potential adverse effects: Parties shall [identify and implement] [analyze] measures to prevent, mitigate and manage potential adverse effects of the [planned] [proposed ] [authorized] activities under their jurisdiction or control [to avoid significant adverse impacts and submit a written record of such measures to the Scientific and Technical Body] [as part of the environmental impact assessment conducted under the provisions of this Part. Such measures may include the identification of alternatives to the [planned] [proposed] activity under their jurisdiction or control].\n(ii) Where appropriate, these measures are incorporated into an environmental management plan or system and alternative options are found (development of alternatives), which include locational or technological options, alternatives to the [planned] [proposed] activity and the no-action alternative;\n[(g) Decision-making in accordance with article 38.]\n176\n[2. Joint environmental impact assessments may be conducted, in particular for activities under the jurisdiction or control of [small island] developing States.]\n[3. A Party may designate a third party to conduct an environmental impact assessment required under this Agreement. Such a third party may shall be drawn from the pool of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such a third party must be submitted to the [Party, to be forwarded for review by the Scientific and Technical Body and decision-making by the Conference of the Parties ] [Party for review and decision-making].]\n4. A pool of experts shall be created under the Scientific and Technical Body. Parties with capacity constraints may commission those experts to conduct and evaluate screenings and environmental impact assessments for [planned] [proposed] activities under their jurisdiction or control.]\nRationale Para 1(a)(i): Rigorous EIA and COP decision making should apply to all proposed activities affecting ABNJ, not just those in areas identified as vulnerable or special. There should not be a “second-tier” process for areas outside those identified as vulnerable. This is particularly important in ABNJ, where only a small percentage of the ocean has been explored. Because we lack knowledge of most of the ocean beyond national jurisdiction, subjecting areas outside known vulnerable/special areas to a less rigorous examination risks damaging ecosystems which have yet to be discovered but which may be extremely vulnerable or important.\nPara 1(a)(iii) is the Australian call-in proposal and is strongly supported\nInternational Cable Protection Committee\n(a) Screening: Parties shall undertake screening to determine whether an environmental impact assessment is required in respect of a [planned] [proposed] activity under its jurisdiction or control in accordance with article 24 as follows: (i) The initial screening of activities shall consider the characteristics of the area where the [planned] [proposed] activity under the jurisdiction or control of a Party is intended to take place, as well as where the potential effects are going to occur. [Should the [planned] [proposed] activity take place in an area that has been identified for its significance or vulnerability, regardless of whether the [impacts are expected to be minimal or not, an environmental impact assessment shall be required [and be subject to the decision-making procedure under article 38].] In case of emergency, Parties shall expedite the initial screening and approve necessary planned activities under their jurisdiction or control without requiring an environmental impact assessment notwithstanding the provisions of this paragraph (i).\n(ii) If a Party determines that an environmental impact assessment is not required for a\n177\n[planned] [proposed] activity under its jurisdiction or control, it shall [make information to support that conclusion publicly available] [ publish/report on that determination] [through the clearing-house mechanism under this Agreement].\n[(iii) A Party may register its [views] [concerns] on a decision published in accordance with subparagraph ii with the [Scientific and Technical Body] [Implementation and Compliance Committee] within [insert number] days of the publication. Upon consideration of the [views] [concerns] registered by a Party, the [Scientific and Technical Body] [Implementation and Compliance Committee] [may] [shall] review the decision [on the basis of the best available science] and, as appropriate, recommend that the responsible Party undertake an environmental impact assessment in accordance with this Part for the [planned] [proposed] activity under its jurisdiction or control.]\nRationale\nEmergency circumstances may arise that justify approving an activity without requiring an EIA. For example, when a fault occurs on a submarine cable that provides a state with critical connectivity to global communication networks, the local population risks losing connectivity for an extended period of time—and suffering impairment of economic, social and governance activities—until the cable is repaired. Therefore, no prior EIA should be required in such circumstances, even for cables pre-dating the BBNJ instrument for which no screening (or EIA) was conducted prior to installation, and even for cables installed in environmentally significant or vulnerable areas. The ICPC believes, based on the best available science, that submarine cable repair (as with submarine cable installation) falls below the Article 206 and Antarctic Treaty thresholds for impact, but even screening to reach that conclusion could take time and have material adverse impacts on affected states—especially small islands states.\n178\nARTICLE 34\nCaribbean Community and Pacific Small Island Developing States\n1.Parties shall establish procedures on public notification and consultation, which shall ensure: (a)Early notification through the secretariat to all relevant stakeholders, including all States, with an emphasis on the States potentially most affected. Such procedures shall be established taking into account the nature and potential effects on the marine environment of the [planned] [proposed] activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting, conserving and managing natural resources may reasonably be believed to be affected by the activity, and States that carry out, in the area of the [planned] [proposed] activity, human activities that may reasonably be believed to be affected, including economic activities; (b)Effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made whether to proceed with the activity. OPTION II: 1.Parties [and the secretariat], as appropriate, shall ensure early public notification [early notification to stakeholders] [timely public notification] of [planned] [proposed] activities under their jurisdiction or control and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made whether to proceed with the activity. 2.Stakeholders in this process include potentially affected States, where those can be identified, [in particular adjacent coastal States,] [indigenous peoples and local communities with relevant traditional knowledge in coastal States,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia, [scientific experts,] [affected parties,] [[adjacent] communities and organizations that have special expertise or jurisdiction,] [interested [and relevant] stakeholders parties,] [and those with existing interests in an area]. 3.Public notification and consultation shall be transparent and inclusive, conducted in a timely manner [, and targeted and proactive when involving adjacent small island developing States]. 4.Substantive comments received during the consultation process, including from adjacent coastal States, shall be considered and addressed by Parties. Parties shall give particular regard to comments concerning potential transboundary impacts. Parties shall make public the comments received and the descriptions of the manner in which they were addressed. [5.The [Scientific and Technical Body] [Scientific, Technical and Technological Body] may conduct further public consultation on reports it is required to review under this Agreement.]\n179\n[6.In cases where the [planned] [proposed] activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall: (a)Maintain targeted and proactive consultations, including prior notification, with such surrounding States; (b)Consider the views and comments of those surrounding States on the [planned] [proposed] activities and provide written responses specifically addressing such views and comments, and revise the proposed activities accordingly.] 7.Parties [undertaking an environmental impact assessment pursuant to this Agreement] shall [establish procedures to] allow for access to data and information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. [However, such information shall be made available to the [Scientific and Technical Body] [Scientific, Technical and Technological Body] for its review, and the fact that confidential or proprietary information has been redacted shall be indicated in public documents.] [8.Additional procedures may be developed by the Conference of the Parties to facilitate consultation at the international level.] Rationale None provided Republic of Türkiye OPTION I: Public notification and consultation 1. Parties shall establish procedures on public notification and consultation, which shall ensure: (a) early notification through the secretariat to all relevant stakeholders, including all States, with an emphasis on the most potentially affected States. Those procedures shall be established taking into account the nature and potential effects on the marine environment of the [planned] [proposed] activity and shall include coastal States whose exercise of sovereign rights for the purpose of exploring and exploiting, conserving and managing natural resources may reasonably be believed to be affected by the activity, and States that in the area of the [planned] [proposed] activity carry out human activities that may reasonably be believed to be affected, including economic activities; (b) effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made as to whether to proceed with the activity.\n180\nRationale Türkiye favors Option 1\nInternational Union for Conservation of Nature\n7. Parties [undertaking an environmental impact assessment pursuant to this Agreement] shall [establish procedures to] allow for access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. [However, such information shall be made available to the Scientific and Technical Body for its review, and the fact that confidential or proprietary information has been redacted shall be indicated in public documents.]\nRationale This links to Article 41 bis; see also Article 51(6). This is an important provision, to provide conservation and commercial confidentiality, but also to ensure that such confidentiality is not self-judging. Confidentiality provisions that include effective oversight may potentially lead to better compliance. Equally, unsupervised confidentiality provisions could potentially lead to environmental harm.\nHigh Seas Alliance\nSupport Option II with elements from Option I (see below)\nOption II\n1. Parties [and the secretariat], as appropriate, shall ensure [early notification to stakeholders] [timely public notification] of [planned] [proposed] activities under their jurisdiction or control and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made as to whether to proceed with the activity.\n[2. Stakeholders in this process include potentially affected States, where those can be identified, [ in particular adjacent coastal States] [, indigenous peoples and local communities with relevant traditional knowledge in adjacent coastal States,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia [, scientific experts] [, affected parties,] [adjacent communities and organizations that have special expertise or jurisdiction] [, interested and relevant stakeholders] [, and those with existing interests in an area].]\n181\n3. Public notification and consultation shall be transparent and inclusive [, and targeted and proactive including when involving adjacent small island developing States].\n4. Substantive comments received during the consultation process, including from adjacent coastal States, shall be considered and addressed by Parties. Parties shall give particular regard to comments concerning potential transboundary effectsimpacts. Parties shall make public the comments received and the descriptions of the manner in which they were addressed.\n[5. The Scientific and Technical Body may conduct further public consultation on reports it is required to review under this Agreement.\n[6. In cases where the [planned] [proposed] activities affect areas of the high seas that are entirely surrounded by the exclusive economic zones of States, Parties shall:\n(b) Consider the views and comments of those surrounding States on the [planned] [proposed] activities and provide written responses specifically addressing such views and comments and revise the proposed activities accordingly.]\n7. Parties [undertaking an environmental impact assessment pursuant to this Agreement] shall [establish procedures to] allow for access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, Parties shall not be required to disclose confidential or proprietary information. [However, s Such information shall be made available to the Scientific and Technical Body for its review and the fact that confidential or proprietary information has been redacted shall be indicated in public documents.]\n[8. The COP shall develop procedures to determine whether information is to be considered confidential, including review procedures. Information necessary for the conservation of marine biodiversity in areas beyond national jurisdiction shall not be considered confidential or proprietary. Additional procedures may be developed by the Conference of the Parties to facilitate consultation at the international level.]\nRationale None provided\n182\nARTICLE 35\nCaribbean Community and Pacific Small Island Developing States\n1.Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part. 2.Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] activity, a baseline assessment of the marine environment likely to be affected, a description of potential impacts, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of followup actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall be developed by the [Scientific and Technical Body] [Scientific, Technical and Technological Body] for adoption by the Conference of the Parties under article 41 bis. 3.Option A: Parties shall publish the reports of the results of the assessments in accordance with [articles 204 to 206 of] the Convention [and this Part], including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published in the clearing-house mechanism. Option B: Parties and the [Scientific and Technical Body] [Scientific, Technical and Technological Body] shall publish and communicate the reports required under this Part in accordance with the Convention, including through the clearing-house mechanism. The secretariat shall ensure that all Parties and the public are notified in a timely manner when reports are published in the clearing-house mechanism. OPTION I: 4. Environmental impact assessment reports for activities deemed through screening as likely to have more than minor or transitory impact shall be considered and reviewed by the [Scientific and Technical Body] [Scientific, Technical and Technological Body]. Reports prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body. 5.Before proceeding with a recommendation to the Conference of the Parties under article 38, the [Scientific and Technical Body] [Scientific, Technical and Technological Body] may recommend rectifications to the Party. The Party may require the [Scientific and Technical Body] [Scientific, Technical and Technological Body], at any time, to make a recommendation to the Conference of the Parties. OPTION II: 4.The environmental impact assessment reports prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body on the basis of the practices, procedures and knowledge acknowledged under this Agreement.\n183\n5.A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, will also be reviewed periodically by the Scientific and Technical Body on the basis of the practices, procedures and knowledge acknowledged under this Agreement.\nRationale\nNone provided\nBolivarian Republic of Venezuela\n1. Parties shall ensure the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part. 2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: an accurate mapping of the areas beyond national jurisdiction with its different profiles in terms of surface, volume and ocean floor, a description of the [planned] [proposed] project, a baseline assessment of marine environment likely to be affected, a description of potential impacts, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of follow- up actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41bis.\n3. Option A: Parties shall publish the reports of the results of the assessments in accordance with [articles 204 to 206 of] the Convention [and this Part], including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published in the clearing-house mechanism.\nOption B: Parties and the Scientific and Technical Body shall publish and communicate the reports required under this Part in accordance with the Convention, including through the clearing-house mechanism. OPTION I:\n4. Reports prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body.\n5. Before proceeding with a recommendation to the Conference of the Parties under article 38, paragraph 2, the Scientific and Technical Body may recommend rectifications to the Party. The Party may require at any time to the Scientific and Technical Body to make a recommendation to the Conference of the Parties. OPTION II:\n184\n4. The environmental impact assessment reports prepared pursuant to this Agreement shall be considered and reviewed by the Scientific and Technical Body on the basis of the practices, procedures and knowledge acknowledged under this Agreement.\n5. A selection of the published information used in the screening process to make decisions on whether to conduct an environmental impact assessment, in accordance with articles 24 and 30, will also be reviewed periodically by the Scientific and Technical Body on the basis of the practices, procedures and knowledge acknowledged under this Agreement.\nHoly See\n2bis. In the event the activity is of a commercial nature, the report should also include non-confidential information regarding the financial strength of the national, whether individual or juridical person or enterprise, engaged in the activity, the financial status of the activity itself, and the status of any related measures tied to the activity, including insurance, guarantees, surety bonds and/or other indemnities provided.\nRationale Brief mention is made of social, economic, cultural and other impacts to be included in the scope of the EIA (see Art. 30.1.b(i)) but the details are left TBD by a COP at some future date (this is unclear because it is not in the expertise of the STB). However, like EIAs, in a business context many of these items are standard and expected as well as vital to the success of any “activity”, particularly if it is commercial. At a minimum, this IA should guarantee that an activity will not be abandoned because of bankruptcy as the environmental impacts of a project dropped in midstream could be extensive and longterm. Authorizing an activity to go forward on the basis of environmental authorization without financial due diligence will handicap the validity and efficacy of the IA, and reference to expected measures is advisable.\nRepublic of Indonesia\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] project, a baseline assessment of marine environment likely to be affected, a description of potential impacts, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of follow- up actions, including a management,\n185\nmonitoring, and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41bis. 3. Parties and the Scientific and Technical Body shall publish and communicate the reports required under this Part in accordance with the Convention, including through the clearinghouse mechanism. The Secretariat shall notify in timely manner the most affected and relevant stakeholders, in particular adjacent coastal States.\nRationale\nNone provided\nInternational Union for Conservation of Nature\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] activity, a baseline assessment of the marine environment likely to be affected, a description of potential impacts, a description of adverse impact prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process including a summary of comments received and explanation of how they were reflected in the conclusions and recommendations, consideration of alternative options to the [planned] [proposed] activity, including the alternative of not undertaking the activity, and a description of follow-up actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41 bis. 3. Option A: Parties shall publish the reports of the results of the assessments in accordance with [articles 204 to 206 of] the Convention [and this Part], including through the clearing-house mechanism. The secretariat shall ensure that all Parties are notified in a timely manner when reports are published in the clearing-house mechanism.\nRationale 35.2 The alternatives analysis is a key part of EIA practice, providing the opportunity to compare the proposed activity with environmental conditions if it did not take place; and to design alternatives that incorporate harm prevention and mitigation measures; and scientific, social, economic and environmental information provided during consultation. 35.3 Transparency is the key to successful EIA processes. If a Party publishes notices and documents related to EIAs anywhere but the clearing-house mechanism, the\n186\nprocess is not transparent. It is not feasible for other Parties, other ocean users, or civil society to monitor the alternative - every agency website for every government.\nUnited Nations Environment Programme\n2.Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] activityproject, a baseline assessment of marine environment likely to be affected, a description of potential impacts, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of follow-up actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41bis.\nRationale For consistency purposes we suggest referring to ‘activity’ instead of ‘project’, as in all other articles under this Part of the draft.\nHigh Seas Alliance\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] activity, a baseline assessment of the marine environment likely to be affected, a description of potential effects including transboundary pollution, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of follow- up actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part shall may be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41 bis.\n3. COMBINE Options A and B, below\n3. Parties and the Scientific and Technical Body shall publish and communicate the reports required under this Part in accordance with the Convention, including through the clearinghouse mechanism. The Secretariat shall ensure that all Parties and the public are notified in a timely manner when reports are published in the clearing-house mechanism.\n187\nRationale None provided\nOcean Care\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include, as a minimum, the following components: a description of the [planned] [proposed] activity, a baseline assessment of the marine environment likely to be affected, a description of potential effects including transboundary pollution and socio-economic and other related impacts, a description of prevention and mitigation measures, uncertainties and gaps in knowledge, information on the public consultation process, consideration of alternative options to the [planned] [proposed] activity, and a description of follow-up actions, including a monitoring and review plan. Additional guidance regarding the content of environmental impact assessments reports to be prepared pursuant to this Part may shall be developed by the Scientific and Technical Body for adoption by the Conference of the Parties under article 41 bis.\nRationale\nNote that UNGA Resolution 74/19: 2019, Para. 281. “Calls upon States to consider appropriate cost-effective measures and approaches to assess and address the potential socioeconomic and environmental impacts of anthropogenic underwater noise, taking into account the precautionary approach and ecosystem approaches and the best available scientific information, as appropriate.”\n188\nARTICLE 38\nCaribbean Community and Pacific Small Island Developing States\n1.Option A: A Party under whose jurisdiction or control a [planned] [proposed] activity falls shall be responsible for determining if it may proceed. Option B: A Party under whose jurisdiction or control a [planned] [proposed] activity falls shall be responsible for determining if it may proceed when the proposed activity has been determined to likely have equal to or less than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 23, paragraph 6. 1bis. The Conference of the Parties shall be responsible for determining whether a [planned] [proposed] activity under the jurisdiction or control of a Party, which has been determined to likely have greater than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements: (a)The environmental impact assessment report shall be submitted to the [Scientific and Technical Body] [Scientific, Technical and Technological Body] for review, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the [planned] [proposed] activity under the jurisdiction or control of a Party should proceed; (b)A revised environmental impact assessment report may be submitted to a panel of experts appointed by the [Scientific and Technical Body] [Scientific, Technical and Technological Body] for reconsideration where the [Scientific and Technical Body] [Scientific, Technical and Technological Body] has recommended that the [planned] [proposed] activity under the jurisdiction or control of a Party should not proceed. Option C: The Conference of the Parties shall be responsible for determining whether a [planned] [proposed] activity under the jurisdiction or control of a Party may proceed. 2.When determining whether the [planned] [proposed] activity may proceed, Parties shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment.] 3.Documents related to decision-making shall be made public, including through the clearing-house mechanism. 4. At the request of a Party, the Conference of the Parties may provide advice and assistance to that Party when determining if a [planned] [proposed] activity under its jurisdiction or control may proceed.\n189\nRationale None provided\nRepublic of Indonesia\n1. Option B: The Conference of the Parties shall be responsible for determining whether a [planned] [proposed] activity under the jurisdiction or control of a Party conducted in areas beyond national jurisdiction, which has been determined to likely have greater than a minor or transitory effect or have significant harmful effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements: (a) The environmental impact assessment report shall be submitted to the Scientific and Technical Body for review, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the [planned] [proposed] activity under the jurisdiction or control of a Party conducted in areas beyond national jurisdiction should proceed; (b) If necessary, a revised environmental impact assessment report may be submitted to to the panel of experts, appointed by the Scientific and Technical Body, for reconsideration where the Scientific and Technical Body has recommended that the [planned] [proposed] activity under the jurisdiction or control of a Party should not proceed. 2. When determining whether the [planned] [proposed] activity in areas beyond national jurisdiction may proceed, Parties shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party in areas beyond national jurisdiction would evidently have significant adverse impacts on the environment.] 4. Propose to delete Rationale None provided\nInternational Union for Conservation of Nature\n2. When determining whether the [planned] [proposed] activity may proceed, Parties shall take full account of the results of an environmental impact assessment conducted in\n190\naccordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment.] The precautionary approach shall be applied in decision-making in cases of scientific uncertainty when there is a risk of significant harm to biodiversity.\nRationale\nThese suggested changes align with the CBD Guidelines for Consideration of Biodiversity in EIAs in Marine and Coastal Areas, para. 42.\nHigh Seas Alliance\n2. When determining whether the [planned] [proposed] activity may proceed, Parties shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment.]\nRationale\nNone provided\nOcean Care\n2. When determining whether the [planned] [proposed ] activity may proceed, Parties shall take full account of the results of an environmental impact assessment conducted in accordance with this Part. [No decision allowing the [planned] [proposed] activity under the jurisdiction or control of a Party to proceed shall be made where the environmental impact assessment indicates that the [planned] [proposed] activity under the jurisdiction or control of a Party would have significant adverse impacts on the environment.]\nRationale\nIt is important to have a safeguard that prevents proponents for an activity to move forward when the EIA assessment indicates that it will significant adverse impact on the environment\n191\nWorld Ocean Council\nA Party under whose jurisdiction or control a [proposed] activity falls shall be responsible for determining if it may proceed when the proposed activity has been determined to likely have equal to or less than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 23, paragraph 6 1bis. The Conference of the Parties shall be responsible for determining whether a [proposed] activity under the jurisdiction or control of a Party, which has been determined to likely have greater than a minor or transitory effect on the marine environment under article 24, or require an environmental impact assessment under article 30, may proceed, in accordance with the following procedural requirements: (a) The environmental impact assessment report shall be submitted to the Scientific and Technical Body for review, which shall, taking into due account inputs received during public consultation, review the report and make a recommendation to the Conference of the Parties on whether the [proposed] activity under the jurisdiction or control of a Party should proceed; (b) A revised environmental impact assessment report may be submitted to a panel of experts appointed by the Scientific and Technical Body for reconsideration where the Scientific and Technical Body has recommended that the [proposed] activity under the jurisdiction or control of a Party should not proceed.\nRationale In the context of Art. 38.1 above, the World Ocean Council (WOC) recommends the adoption of Option B as it presents a measured and science-based approach to the sustainable use and stewardship of ocean resources via the proposed Science and Technical Body (STB). Further, this approach has utility for the other focus areas within the Agreement namely MGR (Marine Genetic Resources), ABM (Area Based management tools) and Capacity Building and Marine Technology.\nAs regards Option A, a compromise may be possible where the STB “accredits” a state party EIAs provided they encompass robust international standards when conducting EIAs and report results to the CoP and STB accordingly.\nThe World Ocean Council (WOC) is a global, cross-sectoral ocean industry leadership alliance committed to Corporate Ocean Responsibility.\n192\nARTICLE 39\nCaribbean Community and Pacific Small Island Developing States\nOPTION I: Parties shall ensure that the environmental, social, economic, cultural, human health and other related impacts/effects of the authorized activity are continuously monitored in accordance with the conditions set out in the approval of the activity. OPTION II: In accordance with article 204 [to 206] of the Convention, Parties shall, using recognized scientific methods, keep under surveillance the effects of any activities in areas beyond national jurisdiction that they permit or in which they engage in order to determine whether those activities are likely to pollute the marine environment.\nRationale\nNone provided\nBolivarian Republic of Venezuela\nOPTION I:\nParties shall ensure that the environmental social, economic, cultural, human health and other related impacts/effects of the authorized activity are continuously monitored in accordance with the conditions set out in the approval of the activity. OPTION II:\nIn accordance with article 204 [to 206] of the Convention, Parties shall, using recognized scientific methods, keep under surveillance the effects of any activities in areas beyond national jurisdiction which they permit or in which they engage in order to determine whether these activities are likely to pollute the marine environment.\nRationale\nNone provided\nHoly See\nOPTION I: 2. Parties shall ensure that the environmental, social, economic, cultural, human health and other related impacts/effects of the authorized activity are\n193\ncontinuously monitored in accordance with the conditions set out in the approval of the activity. OPTION II: 1. In accordance with article 204 [to 206] of the Convention, Parties shall, using recognized scientific methods, keep under surveillance the effects of any activities in areas beyond national jurisdiction that they permit or in which they engage in order to determine whether those activities are likely to pollute the marine environment. 3. In the event the activity is of a commercial nature, the Party exercising jurisdiction and control over the activity should provide a written report to the Implementation and Compliance Committee, including non-confidential information regarding the financial strength of the national, whether individual or juridical person or enterprise, engaged in the activity, the financial status of the activity itself, and the status of any related financial measures tied to the activity, including insurance, guarantees, surety bonds and/or other indemnities thus provided. 4. In the event of a change of control of the party doing the activity, either the State having jurisdiction and control over the activity or the State of the acquiring entity will explicitly assume jurisdiction and control over the activity. 5. In the event that a flag State exercises jurisdiction and control over the activity and the natural or juridical person doing the activity changes its flag, the activity should cease until a new State agrees to assume all obligations with respect to the activity as set forth by this agreement.\nRationale\nOptions A and B are not exclusive of one another and both are relevant and should appear in the text. NEW PARAGRAPH 3: This additional language is necessary to operationalize the polluter pays principle. The process has to continually assess the financial strength of the enterprise engaged in the activity to ensure that t has the financial wherewithal to do the activity in the prescribed manner for the anticipated time; it also ensures that sufficient money is available in the event the potential harm becomes a reality. NEW PARAGRAPHS 4 and 5: monitors a change of control by a State, of the person doing the activity, or a change of flag. Republic of Türkiye OPTION I:\n194\nParties shall ensure that the environmental social, economic, cultural, human health and other related impacts/effects of the authorized activity are continuously monitored in accordance with the conditions set out in the approval of the activity Rationale Türkiye believes that Option 1 is more clear and straightforward.\nInternational Union for Conservation of Nature\nOPTION I: 1. Parties shall ensure that the environmental, social, economic, cultural, human health and other related impacts/effects of the authorized activity are continuously monitored in accordance with the conditions set out in the approval of the activity. 2. The results of monitoring shall be considered in future assessment of similar projects to improve the accuracy of predictions about the impacts and benefits of proposed activities. Rationale\nActivities should be monitored to ensure that environmental quality is maintained. Activities in ABNJ with effects on biodiversity should be designed to be sufficiently flexible and responsive to new information obtained from such monitoring.\n195\nARTICLE 40\nCaribbean Community and Pacific Small Island Developing States\n1.Option A: Parties shall ensure that the results of the monitoring required under article 39 are reported on at appropriate intervals. Option B: Parties, whether acting individually or collectively, shall periodically report on the impacts of the authorized activity and the results of the monitoring and review required under articles 39 and 41. 2.Reports shall be made public, and be submitted to the clearing-house mechanism [and the [Scientific and Technical Body] [Scientific, Technical and Technological Body]] [and]: [(a)The [Scientific and Technical Body] [Scientific, Technical and Technological Body] may request independent consultants or an expert panel to undertake a further review of the reports submitted to it;] [(b)Other States, and the bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, in accordance with their respective mandates, may analyse the reports and highlight cases of non-compliance, any lack of information or other shortcomings, and provide recommendations regarding the environmental assessment and review.]\nRationale\nNone provided\nBolivarian Republic of Venezuela\n1. Option A: Parties shall ensure that the results of the monitoring required under article 39 are reported on at appropriate intervals.\nOption B: Parties, whether acting individually or collectively, shall periodically report on the impacts of the authorized activity and the results of the monitoring and review required under articles 39 and 41.\n2. Reports shall be submitted to the clearing-house mechanism [and the Scientific and Technical Body] [and]:\n[(a) The Scientific and Technical Body may request independent consultants or an expert panel to undertake a further review of the reports submitted to it;]\n[(b) The bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies in accordance with their respective mandates, and other States may analyse the reports and highlight cases of non- compliance, the lack of information or other shortcomings, and provide recommendations regarding the environmental assessment and review.]\n196\nRationale\nNone provided\nHigh Seas Alliance\n2. Reports shall be submitted to the clearing-house mechanism [and the Scientific and Technical Body] [and]:\n[(a) The Scientific and Technical Body may request independent consultants or an expert panel to undertake a further review of the reports submitted to it;]\n[(b) Other States, and the bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies in accordance with their respective mandates, and other States and the public may analyse the reports and highlight cases of non-compliance, any lack of information or other shortcomings, and provide recommendations regarding the environmental assessment and review.]\nRationale\nNone provided\n197\nARTICLE 41\nCaribbean Community and Pacific Small Island Developing States\nParties shall ensure that the [environmental] impacts of the authorized activity are reviewed. 2.Option A: Should the monitoring required under article 39 identify significant adverse impacts not foreseen in the environmental impact assessment, in nature or severity, or if any of the conditions or requirements applicable to the activity are breached, the Party with jurisdiction or control over the activity or [Scientific and Technical Body] [Scientific, Technical and Technological Body] shall: (a)Notify the Conference of the Parties [, other Parties and the public]; (b)Halt the activity; (c)Require the proponent to propose and implement measures to mitigate and/or prevent those impacts; (d)Evaluate and implement measures proposed under subparagraph c, after which the [Scientific and Technical Body] [Scientific, Technical and Technological Body] shall recommend and decide whether the activity should continue; 2 bis.On the basis of the recommendation of the [Scientific and Technical Body] [Scientific, Technical and Technological Body], the Conference of the Parties shall decide whether the activity may resume. Option B: If monitoring required under article 39 identifies adverse impacts that were not foreseen when an activity was authorized, the Party with jurisdiction or control over the activity shall review the decision to authorize the activity. [3. In the case of disagreements in respect of monitoring, Parties concerned shall seek resolution by non-adversarial means, including referring the matter to the Implementation and Compliance Committee to facilitate resolution diplomatic means [, without affecting recourse to judicial or non-judicial bodies].] 4.All relevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph a,] shall be kept informed of and consulted actively, as appropriate, in the monitoring, reporting and review processes in respect of an activity approved under this Agreement. 5. Parties shall publish, including in the clearing-house mechanism: (a)Reports on the review of the environmental impacts of the authorized activity; (b)Decision-making documents, when a Party has reviewed its decision authorizing the activity.\nRationale\nNone provided\n198\nHoly See\n1. A Party exercising jurisdiction and control over an activity Parties shall ensure that the [environmental, economic, social and cultural] impacts of the authorized activity are reviewed and provide oversight of the activity for its duration. 2. Option A: Should the monitoring required under article 39 identify significant adverse impacts not foreseen in the environmental impact assessment, in nature or severity, or if any of the conditions or requirements applicable to the activity are breached, the Party with jurisdiction or control over the activity, or the coastal State(s) or small island developing State(s) adjacent to the activity, or the Implementation and Compliance Committee in consultation with the Scientific and Technical Body shall: (a) Notify the Conference of the Parties [, other Parties and the public]; (b) Halt the activity; (c) Require the proponent to propose and implement measures to mitigate and/or prevent those impacts; (d) Evaluate and implement measures proposed under subparagraph c, after which the Implementation and Compliance Committee in consultation with the Scientific and Technical Body shall recommend and decide whether the activity should continue; 2 bis. On the basis of the recommendation of the Scientific and Technical Body, the Implementation and Compliance Committee of the Conference of the Parties shall decide whether the activity may resume. Option B: [3. In the case of disagreements in respect of monitoring, Parties concerned shall seek resolution by diplomatic means [, without recourse to judicial or non-judicial bodies].] 4. All relevant stakeholders, including all States, [in particular adjacent coastal States, including small island developing States,] [with an emphasis on the States potentially most affected as determined under article 34, paragraph 1, subparagraph a,] shall be kept informed of and consulted actively, as appropriate, in the monitoring, reporting and review processes in respect of an activity approved under this Agreement. 4bis. In the event a management directive by a State exercising jurisdiction and control over [an activity] [a national engaged in an activity] in areas beyond national jurisdiction disproportionately affects an adjacent island State or coastal State, that State may be entitled to [injunctive relief to suspend or stop\n199\nthe activity until such time as acceptable measures can be taken,] [to seek relief in the form of compensatory damages,] [and/or punitive damages if done with malice]. 5. The Party exercising jurisdiction and control over an activity Parties shall publish, including in the clearing-house mechanism: (a) Reports on the review of the environmental impacts of the authorized activity; (b) Reports, when available, regarding financial, social, cultural and other impacts stemming from the activity; (b) Decision-making documents, when a Party has reviewed its decision authorizing the activity.\nRationale PARAGRAPH 1: additions reflect Art. 30.1(b)(i). As drafted, the SPs will monitor the effects of authorized activities but not the activities themselves. To our mind this leaves a gap for the creation of another regional or sectoral body that will assume this role for a new activity. We recognize that some delegations would like to limit this Part to operationalizing EIAs and not address use. However, we do believe that some minimum obligation with respect to oversight should be placed on States approving activities in ABNJ, in particular because these types of obligations may ease the need for international intervention, especially with respect to reporting on a global basis. PARAGRAPH 2: Option A is our preference. The chapeau provides that if unforeseen adverse impacts are identified as a result of monitoring, the State with jurisdiction and control over the approved activity, or alternatively the STB can take steps to halt the activity or take mitigation and prevention measures. We observe that it is difficult to see that an STB will ultimately be given decision-making powers since the STB doesn’t appear to have this power in the rest of the draft text; it is a scientific body and not a governing body. That leaves just the State who gave the initial approval to go ahead with an activity – However, we note that when considering the economic incentives of allowing an activity to continue, especially in ABNJ, the approving State is faced with a conflict of interest and should not have sole discretion. Therefore, we look to UNCLOS Art. 221 which grants specific jurisdiction to coastal States in cases of maritime casualties which result, or may be expected to result, in major harmful consequences, even if it involves actions in ABNJ. So we believe that in accordance with the main convention, the IA should clarify that coastal States and SIDS will have the right to halt or prevent an activity etc, and that the COP should provide assistance in these negotiations between those States (see para 3). Option B is not an option at all because it presents an obvious conflict of interest: that is, that a single State has a conflict given its economic interest or relationship with the party conducting an activity (most likely commercial) where that activity is conducted in a geographic area in which the responsible State has only a fractional interest. PARAGRAPH 5: “Parties” is not descriptive enough to identify which State has this obligation.\n200\nRepublic of Indonesia\n2. Option A: Should the results of the monitoring required under article 39 identify significant adverse impacts not foreseen in the environmental impact assessment, in nature or severity, or if any of the conditions or requirements applicable to the activity are breached, the Party with jurisdiction or control over the activity conducted in areas beyond national jurisdiction or Scientific and Technical Body shall:\n(a) Notify the Conference of the Parties and stakeholder most likely to be affected [, other Parties and the public];\nRationale None provided\nRepublic of the Philippines\n1. The Scientific and Technical Body shall develop [standards and guidelines ] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on: xxxx… (d) The required scope and content of environmental impact assessment reports pursuant to article 35;\nRationale None provided\n201\nARTICLE 41BIS\nCaribbean Community and Pacific Small Island Developing States\nArticle 41bis Guidance to be developed by [Scientific and Technical Body] [Scientific,\nTechnical and Technological Body] 1.The [Scientific and Technical Body] [Scientific, Technical and Technological Body] shall develop [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on: (a)Determining whether the threshold for conduct of environmental impact assessment has been reached or exceeded for proposed activities; The non-exhaustive criteria for environmental impact assessments set out in article 24, paragraph 2; (b)The assessment of [potential] [possible] transboundary impacts of projected activities; (c)The determination of what constitutes confidential or proprietary information under article 34, paragraph 7; (d)The required content of environmental impact assessment reports pursuant to article 35; (e)The nature and severity of the impacts that would require a supplemental environmental impact assessment; (f)The conduct of strategic environmental assessments;. (g)The assessment of cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact process for [planned] [proposed] activities. 2.The [Scientific and Technical Body] [Scientific, Technical and Technological Body] may also develop [voluntary] [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of the Parties on: (a)An indicative non-exhaustive list of activities that [by default demand] [normally] [require] [or] [do not require] an environmental impact assessment that shall be periodically updated through consultation and collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies; (b)The assessment of cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact process for [planned] [proposed] activities; [(c)The conduct of environmental impact assessments in areas identified by other legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies as requiring protection or special attention, in cooperation with those bodies.]\nRationale\n202\nNone provided\nRepublic of Indonesia\n1. The Scientific and Technical Body shall develop [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of Parties on: (b) The assessment of [potential] [possible] transboundary impacts for projected activities;\n(e) The nature and severity of the impacts that would require a supplemental environmental impact assessment; 2. The Scientific and Technical Body may also develop [voluntary] [standards and guidelines] [guidance] [guidelines] for consideration and adoption by the Conference of Parties on: (a) An indicative non-exhaustive list of activities that [by default demand] [normally] [require] [or] [do not require] an environmental impact assessment that shall be periodically updated through consultation and collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies in accordance with best available science; (b) The assessment of cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact process for [planned] [proposed] activities;\nRationale None provided\n203\nARTICLE 41TER\nCaribbean Community and Pacific Small Island Developing States\nOption A: Parties, individually or in cooperation with other Parties, acting through the Conference of the Parties, shall ensure that strategic environmental assessments are carried out for areas beyond national jurisdiction. Option B: Parties, individually or in cooperation with other Parties, may undertake a strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, [conducted] in areas beyond national jurisdiction, which meet the threshold established under article 24. 2. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph 1, where available.\nRationale\nNone provided\nBolivarian Republic of Venezuela\n1. Option A: Parties, individually or in cooperation with other Parties, and acting through the Conference of the Parties, shall ensure that strategic environmental assessments are carried out for areas beyond national jurisdiction. Option B: Parties, individually or in cooperation with other Parties, may undertake a strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, [conducted] in areas beyond national jurisdiction, which meet the threshold established under article 24. 2. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph 1, where available.\nRationale None provided\nRepublic of Türkiye\nOption A: Parties, individually or in cooperation with other Parties, and acting through the Conference of the Parties, shall ensure that strategic environmental assessments are carried out for areas beyond national jurisdiction.\n204\nRationale Türkiye prefers Option A.\nWorld Wide Fund for Nature (WWF) International\n1. Option A: Parties, individually or in cooperation with other Parties, and acting through the Conference of the Parties, shall ensure that strategic environmental assessments are carried out for matters relating to the biodiversity of areas beyond national jurisdiction. Option B: Parties, individually or in cooperation with other Parties, may undertake a strategic environmental assessment for plans and programmes relating to activities under their jurisdiction or control, [conducted] in areas beyond national jurisdiction, which meet the threshold established underarticle24. 2. When undertaking environmental impact assessments pursuant to this Part, Parties shall take into account the results of relevant strategic environmental assessments carried out under paragraph 1, where available. 3. The SBSTTA, either at the request of the COP or on its own initiative, may conduct Strategic Environmental Assessments on any matters relating to the biodiversity of ABNJ deemed relevant to assisting Parties to implement the BBNJ ILBI, including meeting their obligations under applicable international law and in implementing the decisions of relevant international bodies.\nRationale\nIn favouring Option A, WWF is keen to see SEA established as a tool that can assist Parties in implementing any and all Parts of the BBNJ ILBI, not just Part IV. In proposing to add ‘… matters relating to biodiversity of … ABNJ’, WWF wishes to clarify that SEA is not an ‘activity’ to be confined to ABNJ by Article 3. It is a study to marshal knowledge and understanding to support decision-making of all kinds. Given the hyper-connectivity of oceanic systems, it is highly likely that any SEA pertinent to the biodiversity of ABNJ will need to include information about adjacent areas. WWF’s proposed para.3 is aimed at normalizing the conduct of SEAs as a routine element of the international community’s efforts to improve their knowledge and understanding of biodiversity of ABNJ and thus the cost-effective quality of their decision-making worthy of being identified as a priority for relevant capacity building and transfer of marine technology arrangements. This issue of cost-effectiveness is very important for EIA – the greater the prior investment in knowledge and understanding, the less onerous will be any EIA required to adequately identify and manage a particular level of risk.\n205\nPART V CAPACITY-BUILDING AND TRANSER OF MARINE\nTECHNOLOGY\n206\nARTICLE 42\nRepublic of Indonesia\nThe objectives of this Part are to: (a) Assist Parties, in particular developing States Parties, in implementing the provisions of this Agreement, to achieve its objectives; (b) Enable inclusive, equitable and effective participation in the activities undertaken under this Agreement; (c) Develop the marine scientific and technological capacity of Parties, in particular developing States Parties, with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through access to marine technology by, and the transfer of marine technology to, developing States Parties, taking into account specific needs of developing States; (d) Increase, disseminate and share knowledge on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction; (e) More specifically, support developing States Parties through capacity- building and the transfer of marine technology under this Agreement in: (i) Participating and conducting in activities under the provisions of this Agreement concerning marine genetic resources, including relating to the sharing of benefits; (ii) Developing, implementing, monitoring, managing and enforcing area- based management tools, including marine protected areas; (iii) Conducting and evaluating environmental impact assessments and strategic environmental assessments. Rationale None provided\nRepublic of the Philippines\n[…] (e)More specifically, support and enable developing States Parties through capacitybuilding and the transfer of marine technology under this Agreement in: (i) Participating in activities under the provisions of this Agreement concerning marine genetic resources and their derivatives, including access to the resources, data, and information, and relating to the sharing of benefits; Rationale None provided\nInstitute for Sustainable Development and Research\n207\n(e) More specifically, support developing States Parties and NGOs in Developing States through capacity building and the transfer of marine technology under this Agreement in:\nRationale\nThe NGOs in Developing States plays an important role in transfer of Marine technology to the local population. The resources are limited for such activities in developing States. Hence there is an urgent need to support the NGOs in developing States through capacity building and the transfer of marine technology.\n208\nARTICLE 43\nRepublic of Indonesia\n3. In giving effect to this Part, Parties shall give full recognition to the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, archipelagic States, small island developing States, coastal African States and developing middleincome countries, as well as the special circumstances of small island developing States. Parties shall ensure that the provision of capacity-building and the transfer of marine technology is not conditional on onerous reporting requirements.\nRationale\nNone provided\n209\nARTICLE 44\nPacific Small Island Developing States\n5.The Conference of the Parties shall provide guidance on modalities and procedures for capacity-building and the transfer of marine technology within one year of the entry into force of the Agreement or other timeframe as determined by the Conference of the Parties.unless otherwise determined by the Conference of the Parties. Rationale None provided\nRepublic of Indonesia\n1. Parties, recognizing that capacity-building, access to and the transfer of marine technology, including biotechnology, among Parties are essential elements for the attainment of the objectives of this Agreement, shall ensure access to capacity- building for, and actively promote the transfer of marine technology to,As essential elements for the attainment of the objectives of this Agreement, Parties shall ensure access to capacity building and marine technology, including transfer of marine technology and biotechnology, to developing States Parties that need and request it. 2. Parties shall undertake to provide, within their capabilities, resources to support such capacity-building and the transfer of marine technology, including biotechnology, and to facilitate access to other sources of support. 3. Capacity-building and the transfer of marine technology should be a country- driven, shall be transparent, effective, and iterative process that is participatory, cross-cutting and gender-responsive. It shall build upon, as appropriate, and not duplicate existing programmes and be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. Insofar as possible, it will take into account these activities with a view to maximizing efficiency and results. 4. Capacity-building and the transfer of marine technology, including biotechnology, shall be based on and be responsive to the needs and priorities of developing States Parties identified through needs assessments on an individual case-by-case [or] subregional or regional basis. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties. 5. The Conference of the Parties shall provide guidance on modalities and procedures for capacity-building and the transfer of marine technology within one year of the Agreement’s entry into force or other timeframe as determined by the Conference of the Parties.\n210\nRationale None provided\n211\nARTICLE 46\nPacific Small Island Developing States"
    }, {
      "heading" : "NEW",
      "text" : "i. The provision of funding for the development of human resources and technical expertise, including through:\nii a. The provision of scholarships or other grants for representatives of small island developing States Parties in workshops, programmes or other relevant training programmes to develop their specific capacities; b. The provision of financial and technical expertise and resources, in particular for small island developing States, concerning environmental impact assessments;”\nArticle 46 para 2\nThe Conference of the Parties, or a subsidiary body established by it, shall develop an indicative and non-exhaustive list of types of capacity-building and transfer of marine technology, inclusive of the items listed in para 1, which it shall review, assess and amend periodically, as necessary, to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\nRationale Given the fundamental importance PSIDS accords to ensuring needs-based and countrydriven capacity building requirements that lends support for meaningful implementation of the BBNJ instrument by SIDS, PSIDS would like to therefore stress the importance of the retention of these provisions from Annex II contained in the President's revised draft text of an agreement (A/CONF.232/2020/3), in particular the provision regarding scholarships/grants for representatives of SIDS. If Annex II is to be deleted, we prefer not having to rely on a \"recommendation by the Conference that the Conference of the Parties take into account the document when developing an indicative and non-exhaustive list of types of capacity-building and transfer of marine technology\" and therefore suggest that these SIDS-friendly provisions, in particular, the provision regarding scholarships/grants, be included in the text of Article 46, paragraph 1 as a new subparagraph.\n212\nRepublic of the Philippines\n1. […]\n[…]\n(d) The development and strengthening of institutional capacity and national policy and regulatory frameworks or mechanisms;\n[…]\n(g) The development of (individual and institutional) technical, scientific and research and development programmes, including biotechnological research activities, and the national and regional centers of excellence;\nRationale\nNone provided\n213\nARTICLE 47\nRepublic of Türkiye OPTION III: Capacity-building and transfer of marine technology committee 1. A capacity-building and transfer of marine technology committee is hereby established. 2. The committee shall consist of members who serve in their individual capacity and possess relevant expertise, nominated by Parties and elected by the Conference of Parties, with due consideration given to gender balance and equitable geographic representation. 3. The committee shall: (a) Assess the effectiveness of the implementation of measures and programmes for capacity-building and the transfer of marine technology, including by assessing whether capacity gaps are decreasing; (b) Collaborate with regional and subregional committees on capacity- building and the transfer of marine technology or regional needs assessment mechanisms; (c) Review the needs and priorities of developing States Parties in terms of capacitybuilding and the transfer of marine technology, including the support required, provided and mobilized, and gaps in meeting the requirements of developing States Parties; (d) Measure performance on the basis of objective indicators and reviewing results-based analyses, including the output, progress and effectiveness of capacity- building and transfer of marine technology activities, successes and challenges; (e) Make recommendations for proposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties to fully meet their obligations and exercise their rights under this Agreement; (f) Elaborate programmes for capacity-building and the transfer of marine technology; (g) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement.\nRationale Since the monitoring and capacity building are one of the core objectives of the BBNJ Agreement, Türkiye believes that it will be better to establish a capacity-building and transfer of marine technology committee composed of experts from relevant fields. Especially this committee should be focused on ensuring fairness and equity in terms of transfer of marine technology and capacity building. In this manner, Türkiye encourages adopting option III.\n214\nPART VI INSTITUTIONAL ARRANGEMENTS\n215\nARTICLE 48 Republic of Türkiye Option A: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply. Option B: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, decisions of the Conference of the Parties on questions of substance shall be taken by a two-thirds majority of the Parties present and voting and decisions on questions of procedure shall be taken by a majority of the Parties present and voting.\nRationale Turkey is of the view that decisions of the Conference of the Parties including adoption of rules of procedure for itself and for any subsidiary body should be taken by consensus. Turkey reaffirms its statement on this issue during IGC III and believes that, if decisions are taken by consensus, it would enable more effective and consistent implementation of the Agreement.\nUnited Nations Environment Programme\n3.The Conference of the Parties shall by consensus adopt at its first meeting rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish. 4.Option A: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply. Option B: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, decisions of the Conference of the Parties on questions of substance shall be taken by a two-thirds majority of the Parties present and voting and decisions on questions of procedure shall be taken by a majority of the Parties present and voting. For the purposes of this Article, “Parties present and voting” means Parties present and casting an affirmative or negative vote”. Rationale\n216\nAlthough there is a general understanding about what “present and voting” in the intergovernmental setting means, to cast away any doubt we proposed to add that it means Parties present and casting an affirmative or negative vote. Multilateral environmental agreements usually include this specification.\nHigh Seas Alliance\n3. The Conference of the Parties shall by consensus adopt at its first meeting rules of procedure for itself and its subsidiary bodies, financial rules governing its funding and the funding of the secretariat and any subsidiary bodies, and thereafter rules of procedure and financial rules for any further subsidiary body that it may establish.\n4. Option A: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply. Option B: As a general rule, the decisions of the Conference of the Parties shall be taken by consensus, unless otherwise provided for in this Agreement. If all efforts to reach consensus have been exhausted, decisions of the Conference of the Parties on questions of substance shall be taken by a two-thirds majority of the Parties present and voting and decisions on questions of procedure shall be taken by a majority of the Parties present and voting.\n(…)\n6. The Conference of the Parties shall adopt measures to be applied on an interim or emergency basis, if necessary, where an activity, presents a serious threat to marine biological diversity of areas beyond national jurisdiction, or when a natural phenomenon or human-caused disaster has, or may is likely to have, a significant adverse impact on marine biological diversity of areas beyond national jurisdiction, to ensure that the activity does not exacerbate the that threat or adverse impact or that the effects or potential effects of the phenomenon or disaster are addressed.\n(a) Measures under this paragraph shall be considered necessary only if the threat or adverse impact of an activity cannot be managed in a timely manner through the application of the other provisions of this Agreement or by a relevant legal instrument or framework or global, regional, subregional or sectoral body.\n(ab) Measures taken on an interim or emergency basis shall be based on the best available science and scientific information, as well as relevant traditional knowledge of indigenous peoples and local communities. Such measures may be proposed by Parties or recommended by the Scientific and Technical Body, and may be adopted intersessionally by a procedure to be decided by the Conference of the Parties. The measures shall be temporary, must be reconsidered for decision at the next meeting of the Conference of the Parties following their adoption, and shall expire either upon being replaced by area-based management tools established in accordance with the provisions of this Agreement or at a\n217\ndate to be decided by the Conference of the Parties that shall not be later than two years following their adoption.\nRationale HSA strongly supports including an option that empowers Parties to take decisions by a vote when consensus cannot be reached, in the agreement. This extends to the adoption of the rules of procedure. Given the process of establishing MPAs can take long, HSA supports empowering the BBNJ CoP to adopt interim & emergency measures, but believes that “serious threat” is too high a threshold and that rather than creating two different thresholds, one single threshold “has, or may have significant adverse impact” should be used. We understand the intent with sub-paragraph (a), but ‘undermining’ concerns are addressed elsewhere in the text and we believe measures should be able to be taken if they are not otherwise taken, for whatever reason. Finally, we believe a 2-year expiration is arbitrary and propose that language be struck so that the COP, upon the advice of the STB, can take the decision. Finally, we believe a 2-year expiration is arbitrary and propose that language be struck so that the COP, upon the advice of the STB, can take the decision\n218\nARTICLE 49\nPacific Small Island Developing States\n2. The Body shall be composed of experts with suitable [scientific - delete] qualifications, taking into account the need for multidisciplinary expertise, including [scientific expertise and - insert] expertise in relevant traditional knowledge of Indigenous Peoples and local communities, gender balance and equitable geographical representation Rationale None provided\nJapan\n[…] 2.The Body shall be composed of members elected by the Conference of the Parties from Candidates nominated by Parties. Those members shall be experts with suitable scientific qualifications, taking into account the need for multidisciplinary expertise, including expertise in relevant traditional knowledge of indigenous peoples and local communities, gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties. […] 5. The meetings of the Scientific and Technical Body shall be open to participation by all Parties,\nRationale 1. We agree that the details of selection process will be determined by the Conference of the Parties. However, the basics such as that the members will be elected by the COP from candidates nominated by Parties should be provided in the text. 2. Following the example of Article 25 of CBD, we suggest that the meetings of the STB should be open to all Parties.\nHigh Seas Alliance\n2. The Body shall be composed of experts with suitable scientific qualifications, serving in their personal capacity, taking into account the need for multidisciplinary expertise,\n219\nincluding expertise in relevant traditional knowledge of indigenous peoples and local communities, gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties.\nRationale We think it is critical that the scientific body make recommendations based on scientific evidence and not political considerations. It is important that scientists and the advice they provide are viewed as trustworthy and free from bias. To that end, we recommend that members of the STB serve in their personal, rather than national, capacity. International Cable Protection Committee 1. A Scientific and Technical Body is hereby established.\n2. The Body shall be composed of experts with suitable scientific and technical qualifications, taking into account the need for multidisciplinary expertise, including expertise in relevant traditional knowledge of indigenous peoples and local communities, gender balance and equitable geographical representation. The terms of reference and modalities for the operation of the Body, including its selection process and the terms of members’ mandates, shall be determined by the Conference of the Parties.\n3. The Body may draw on appropriate advice emanating from relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as well from as other scientificsts and technical experts, as may be required.\n4. Under the authority and guidance of the Conference of the Parties, the Body shall provide scientific and technical advice to the Conference and perform the functions assigned to it under this Agreement and such other functions as may be determined by the Conference.\nRationale\nThe Scientific and Technical Body needs to be composed of both scientific and technical experts in order fulfil its mission of “provid[ing] scientific and technical advice to the Conferences of Parties.” Technical expertise is critical, in particular to advise on activities like submarine cables, which requires an understanding of how submarine cable systems operate. Marine scientific expertise is of course also necessary, but not sufficient, to provide optimal advice on the interactions between the environment and certain specialized activities, such as submarine cable laying and repair activities. We note that OSPAR’s Coordination Group and Environmental Impacts of Human Activities Committee include “technical experts,” and not “scientific experts”\n220\nARTICLE 50\nRepublic of Türkiye\n1. Option A: A secretariat is hereby established. [Until such time as the secretariat commences its functions, the Secretary-General of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations, shall perform the secretariat functions under this Agreement.] Option B: The secretariat functions for this Agreement shall be performed by the SecretaryGeneral of the United Nations, through the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations.\nRationale Türkiye advocates that effective implementation of this global Agreement requires establishing a specialized and dedicated Secretariat for the BBNJ Agreement.\n221\nARTICLE 51\nRepublic of Indonesia\n2. The clearing-house mechanism shall consist primarily of an open-access platform complemented by . The specific modalities such as committee or working group for which for the operation of the clearing-house mechanism shall be determined by the Conference of the Parties.\nRationale\nNone provided\n222\nPART VII FINANCIAL RESOURCES AND MECHANISM\n223\nARTICLE 52\nRepublic of Indonesia\n6. Access to funding under this Agreement shall be open to developing States Parties on the basis of need, taking into account the needs for assistance of Parties with special requirements, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States and coastal African States, and taking into account the special needs of archipelagic states and, developing middle-income countries. The funding mechanism established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for such developing States Parties. 7. In the light of capacity constraints, Parties shall encourage international organizations to grant preferential treatment to, and consider the specific needs and special circumstances of developing States Parties, including the least developed countries and small island developing States, and archipelagic states, in the allocation of appropriate funds and technical assistance and the utilization of their specialized services for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction\nRationale None provided\nRepublic of Türkiye\n8. Option A: The Conference of the Parties shall establish a working group on financial resources to periodically report and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of this Agreement’s objectives. In addition to the considerations provided in this article, the working group on financial resources shall consider, inter alia: (a) The assessment of the needs of the Parties, in particular developing States Parties; (b) The availability and timely disbursement of funds; (c) Transparency of decision-making and management processes concerning fundraising and allocations; (d) Accountability of the recipient developing States Parties in the agreed use of funds. The Conference of the Parties shall consider the reports and recommendations of the working group on financial resources and take appropriate action.\n224\nOption B: The Conference of the Parties will undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\nRationale Turkey favors establishing a working group for financial resources that will provide analysis and information for decision making process during Conference of Parties\nInternational Union for Conservation of Nature\n3. The mechanism shall include:\n(…)\n(b) A special fund established by the Conference of the Parties operated through an appropriate institutional mechanism that shall be adequately funded through assessed contributions from Parties [, payments made by private entities pursuant to the provisions of this Agreement] and that shall be open to additional contributions from Parties and private entities wishing to provide financial resources to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction to:\n(i) Fund capacity-building projects under this Agreement, including effective projects on the conservation and sustainable use of marine biological diversity, environmental impact assessments and monitoring and activities and programmes, including training related to the use and transfer of marine technology;\n(ii) Assist developing States Parties to implement this Agreement;\n(iii) Finance the conservation, rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction;\n(iv) Support conservation and sustainable use programmes by holders of traditional knowledge of indigenous peoples and local communities;\n(v) Support public consultations at the national, subregional and regional levels; and\n(vi) Fund the undertaking of any other activities as agreed by the Conference of the Parties;\n4. Financial resources mobilized in support of the implementation of this Agreement may include funding provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non-governmental organizations and natural and juridical persons, and through public-private partnerships.\n225\n5. States Parties agree to mobilise adequate funding to deliver an effective mechanism. For the purposes of this Agreement, the mechanism shall function under the authority and guidance of, and be accountable to, the Conference of the Parties. The Conference of the Parties shall provide guidance, inter alia, on overall strategies, policies, programme priorities and eligibility criteria for access to and utilization of financial resources. The mechanism shall operate within a democratic and transparent system of governance.\n(…)\n8. Option A: The Conference of the Parties shall establish a working groupStanding Committee on financialFinance to help mobilize adequate resources to, periodically report, and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of the objectives of this Agreement. In addition to the considerations provided in this article, the working group on financial resources shall consider, inter alia:\n(a) The assessment of the needs of the Parties, in particular developing States Parties;\n(b) The availability and timely disbursement of funds;\n(c) The transparency of decision-making and management processes concerning fundraising and allocations;\n(d) The accountability of the recipient developing States Parties with respect to the agreed use of funds.\nThe Conference of the Parties shall consider the reports and recommendations of the Standing Committee on Finance working group on financial resources and take appropriate action.\nOption B: The Conference of the Parties will undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\nRationale\nOn 3.: IUCN supports the text with its suggested amendments, notably to reflect the potential expenditures under (i)-(v) which will have significant costs, the institutional mechanisms for the special fund, the fact that money from private entities (e.g. from MGRABS) should be considered additional hence the need to delete the bracketed text.\nOn 5: This additional text helps clarify that States Parties will have an obligation to mobilise adequate funding.\nOn 8: Art. 52, IUCN suggests strengthening option A by turning this working group concept into a “Standing Committee on Finance”, with a clear mandate to mobilize\n226\nfinancial resources, engage with other entities, etc, as well as combining it with option B as they are complementary.\nHigh Seas Alliance\n3. The mechanism shall include:\n(…)\n(b) A special fund established by the Conference of the Parties operated through an appropriate institutional mechanism that shall be adequately funded through assessed contributions from Parties [, payments made by private entities pursuant to the provisions of this Agreement] and that shall be open to additional contributions from Parties and private entities wishing to provide financial resources to support the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction to:226\n(i) Fund capacity-building projects under this Agreement, including effective projects on the conservation and sustainable use of marine biological diversity, environmental impact assessments and monitoring and activities and programmes, including training related toto the innovation, use and the sharing transfer of marine technology;\n(ii) Assist developing States Parties to implement this Agreement;\n(iii) Finance the conservation, rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction;\n(iv) Support conservation and sustainable use programmes by holders of traditional knowledge of indigenous peoples and local communities;\n(v) Support public consultations at the national, subregional and regional levels; and\n(vi) Fund the undertaking of any other activities as agreed by the Conference of the Parties;\n4. Financial resources mobilized in support of the implementation of this Agreement may include funding provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non-governmental organizations and natural and juridical persons, and through public-private partnerships.\n5. States Parties agree to mobilise adequate funding to deliver an effective mechanism. For the purposes of this Agreement, the mechanism shall function under the authority and guidance of, and be accountable to, the Conference of the Parties. The Conference of the Parties shall provide guidance, inter alia, on overall strategies, policies, programme priorities and eligibility criteria for ac cess to and utilization of financial resources. The mechanism shall operate within a democratic and transparent system of governance.\n(…)\n227\n8. Option A: The Conference of the Parties shall establish a Standing Committee working group on financial resources to help mobilize adequate resources, periodically report, and make recommendations on the identification and mobilization of funds under the mechanism. It shall also collect information and report on funding under other mechanisms and instruments contributing directly or indirectly to the achievement of the objectives of this Agreement. In addition to the considerations provided in this article, the working group on financial resources shall consider, inter alia:\n(a) The assessment of the needs of the Parties, in particular developing States Parties;\n(b) The availability and timely disbursement of funds;\n(c) The transparency of decision-making and management processes concerning fundraising and allocations;\n(d) The accountability of the recipient developing States Parties with respect to the agreed use of funds.\nThe Conference of the Parties shall consider the reports and recommendations of the working group on financial resources and take appropriate action.\nOption B: The Conference of the Parties will undertake a periodic review of the financial mechanism to assess the adequacy, effectiveness and accessibility of financial resources, including for the delivery of capacity-building and the transfer of marine technology, in particular for developing States Parties.\nRationale On 3.: HSA supports the text, with the following suggestions:\n- add “adequate” before “assessed contributions” since potential expenditures under (i)-(v) will have significant costs\n- add language to clarify institutional mechanisms for the special fund\n- remove bracketed language regarding private entities, since any such money (e.g. from MGR-ABS) should be considered additional.\n- add “conservation\" in (iii);\nOn 4.: The provision did not have an “actor” and was reformulated to be consistent with other parts of the text\nOn 5: This additional text helps clarify that States Parties will have an obligation to mobilise adequate funding.\nOn 8: Art. 52, 8) Option A needs strengthening, for instance by turning this working group concept into a “Standing Committee on Finance”, with a clear mandate to mobilize financial resources, engage with other entities, etc.\n228\nBoth Option A and Option B should be retained in the Agreement, as they are complementary.\n229\nPART IX SETTLEMENT OF DISPUTES AND ADVISORY OPINIONS\n230\nARTICLE 55\nRepublic of Türkiye OPTION I: 1. The provisions relating to the settlement of disputes set out in Part XV of the Convention apply mutatis mutandis to any dispute between Parties to this Agreement concerning the interpretation or application of this Agreement, whether or not they are also Parties to the Convention. 2. Any procedure accepted by a Party to this Agreement and the Convention pursuant to article 287 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part. 3. Any declaration made by a Party to this Agreement and the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part. 4. A Party to this Agreement that is not a Party to the Convention, when signing, ratifying or acceding to this Agreement, or at any time thereafter, shall be free to choose, by means of a written declaration, one or more of the means set out in article 287, paragraph 1, of the Convention for the settlement of disputes under this Part. article 287 of the Convention shall apply to such a declaration, as well as to any dispute to which such Party is a party that is not covered by a declaration in force. For the purposes of conciliation and arbitration in accordance with annexes V, VII and VIII to the Convention, such Party shall be entitled to nominate conciliators, 48/55arbitrators and experts to be included in the lists referred to in annex V, article 2, annex VII, article 2, and annex VIII, article 2, for the settlement of disputes under this Part. 5. A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under section 1 of Part XV of the Convention, declare in writing that it does not accept any or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of the categories of disputes set out in article 298 of the Convention. Article 298 of the Convention shall apply to such a declaration. 6. The provisions of this article shall be without prejudice to the procedures on the settlement of disputes that Parties have agreed to as participants in a relevant legal instrument or framework, or as member of a relevant global, regional, sub-regional or sectoral body concerning the interpretation and application of such instruments and frameworks OPTION II:\n231\n1. In the event of a dispute between Parties concerning the interpretation or application of this Agreement, the parties concerned shall, unless they agree otherwise, seek a solution by negotiation. 2. If the parties concerned cannot reach agreement by negotiation, they may jointly seek the good offices of, or request mediation by, a third party. 3. When ratifying, accepting, approving or acceding to this Agreement, or at any time thereafter, a Party may declare in writing to the Depositary that for a dispute not resolved in accordance with paragraph 1 or paragraph 2 above, it accepts one or all of the following means of dispute settlement as compulsory: (a) Arbitration, in accordance with the procedure [to be adopted by the Conference of the Parties] [laid down in annex VII of the Convention]; (b) Submission of the dispute to the International Tribunal for the Law of the Sea; or (c) Submission of the dispute to the International Court of Justice. [4. If the parties to the dispute have not, in accordance with paragraph 3 above, accepted the same or any procedure, the dispute shall be submitted to conciliation [in accordance with the procedure to be adopted by the Conference of the Parties] [pursuant to the procedure set out in section 2 of annex V of the Convention] unless the parties otherwise agree.] 5. This article shall not apply to any dispute concerning the land territory, sovereignty, sovereign rights or jurisdiction of a Party to this Agreement.\nRationale Türkiye is not a party to the UN Convention on the Law of the Sea (UNCLOS). Hence, as mentioned in Option I of Article 55, it is not acceptable to apply the provisions relating to the settlement of disputes set out in Part XV of UNCLOS mutadis mutandis under the agreement. Türkiye advocates that the dispute settlement procedures under the agreement should take into account the legal status of Non-Parties to UNCLOS. In this regard, Türkiye favors the proposal put forward in Option II, which stipulates that the Article 287 of UNCLOS should only apply on a voluntary basis. Moreover, the procedures for the dispute settlement mechanisms mentioned in paragraphs 3(a) and 4, namely arbitration and conciliation, should be decided and adopted by the Conference of the Parties. United States of America\n[OPT 1]55.2 Any procedure accepted by a Party to this Agreement and the Convention pursuant to article 287 of the Convention shall apply to the settlement of disputes under this Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has accepted another procedure pursuant to article 287 for the settlement of disputes under this Part. [OPT 1]55.3 Any declaration made by a Party to this Agreement and the Convention pursuant to article 298 of the Convention shall apply to the settlement of disputes under\n232\nthis Part, unless that Party, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, has made a different declaration pursuant to article 298 of the Convention for the settlement of disputes under this Part. [OPT 1]55.4 A Party to this Agreement that is not a Party to the Convention, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, shall be free to choose, by means of a written declaration, one or more of the means set out in article 287, paragraph 1, of the Convention for the settlement of disputes under this Part. Article 287 of the Convention shall apply to such a declaration, as well as to any dispute to which such a Party is a party that is not covered by a declaration in force. For the purposes of conciliation and arbitration in accordance with annexes V, VII and VIII to the Convention, such Party shall be entitled to nominate conciliators, arbitrators and experts to be included in the lists referred to in annex V, article 2, annex VII, article 2, and annex VIII, article 2, for the settlement of disputes under this Part. [OPT 1]55.5: A Party to this Agreement that is not a Party to the Convention may, when signing, ratifying, approving or acceding to this Agreement, or at any time thereafter, without prejudice to the obligations arising under section 1 of Part XV of the Convention Article 55.1, declare in writing that it does not accept any one or more of the procedures provided for in section 2 of Part XV of the Convention with respect to one or more of the categories of disputes set out in article 298 of the Convention for the settlement of disputes under this Part. Article 298 of the Convention shall apply to such a declaration.\nRationale Throughout: Article 59 includes “approval” as a means to join the Agreement, thus it should be included in the list here as well. This is a legal/technical edit. Article 55.5: As not all Parties to BBNJ will necessarily be parties to LOSC, there cannot be LOSC obligations arising from the Convention under BBNJ. Instead, it makes sense to reference obligations that arise under Article 55.1 (which mirror Part XV, section 1 of LOSC). We would also add “for the settlement of disputes under this Part” in the penultimate sentence for clarity.\n233\nARTICLE 55TER\nRepublic of Türkiye Article 55ter Advisory opinions [The Conference of the Parties may decide, by a two-thirds majority of the representatives present and voting, to request the International Tribunal for the Law of the Sea to give an advisory opinion on any legal question arising within the scope of this Agreement. The text of the decision shall indicate the scope of the legal questions on which the advisory opinion is requested. The Conference of the Parties may request that such opinions be given as a matter of urgency.]\nRationale Türkiye is not a party to the UN Convention on the Law of the Sea (UNCLOS). The International Tribunal for the Law of the Sea (ITLOS) is established under the provisions of UNCLOS. Hence any provision that will be made for the Conference of the Parties to request advisory opinions from the ITLOS would not accommodate Non-Parties to UNCLOS. For this reason, Türkiye proposes to delete Article 55ter.\n234\nPART XI BIS\n235\nInternational Union for Conservation of Nature\nResponsibility and liability 1. Parties are responsible for the fulfilment of their international obligations concerning the protection and preservation of the marine environment and fair and equitable sharing of benefits. 2. They shall be liable in accordance with international law for damage or loss arising from failure to carry out their responsibilities under this Agreement. 3. Recognizing that the obligations under this Agreement are established for the protection of humankind’s collective interest in marine biodiversity in areas beyond national jurisdiction and are owed to the international community as a whole, any State Party to this agreement [and any competent international organization] is entitled, on behalf of itself or of the international community, to invoke the responsibility of another State that has breached its obligations under this agreement. 4. Redress of any environmental damage shall prioritize recovery of ecological integrity as determined by use of the best available science. 5. Recognizing that the marine environment is an essential Earth system, all environmental damage, including that which is not economically quantifiable, shall be subject to reparations in consideration of any ecosystem services and integral functions that have been lost.\nRationale\nResponsibility, liability and compensation articles make it clear that the obligations in this Agreement are enforceable and that breach has consequences. These obligations already exist in international law. ITLOS Case No. 17. Paragraphs 1 and 2 state the basic international law rule, embodied in UNCLOS Articles 139, 235, 263, and 304. Paragraph 3 clarifies that the obligations in this Agreement may be enforced by any party, without a requirement of “special injury”. Paragraph 4 focuses redress on environment environmental recovery of essential Earth systems. Paragraph 5 states explicitly that environmental damage includes “damage caused to the environment, in and of itself,” also called “pure” environmental damage, “nonuse values” or “non-market values”. See ICJ, Costa Rica v Nicaragua.\n236\nPART XII FINAL PROVISIONS\n237\nARTICLE ANTE55\nUnited States of America\nArticle ante58.1: When decisions of the Conference of the Parties require a vote, Eeach Party to this Agreement shall have one vote, except as provided for in paragraph 2. Article ante58.2: A regional economic integration organization Party to this Agreement, on matters within its competence, shall exercise its right to vote with a number of votes equal to the number of its member States that are Parties to this Agreement and present and voting. Such an organization shall not exercise its right to vote if any of its member States exercises its right to vote, and vice versa.\nRationale Article ante58.1: To clarify the circumstances in which this provision is relevant Article ante58.2: For matters where a REIO has competence, we agree that the REIO can exercise the number of votes equal to the number of its member States that are Parties to the Agreement, but only if those member States are also present for the vote. It is unfair for an REIO to exercise votes of members who did not travel to attend an in-person meeting when many States travel from far to exercise their single vote.\n238\nARTICLE 59\nUnited States of America\nArticle 59: Ratification, approval, acceptance, and accession and formal confirmation This Agreement shall be subject to ratification, approval, or acceptance or formal confirmation by States and regional economic integration organizations. It shall be open for accession by States and regional economic integration organizations from the day after the date on which the Agreement is closed for signature. Instruments of ratification, approval, acceptance, and accession and formal confirmation shall be deposited with the Secretary-General of the United Nations.\nRationale There is no need to include formal confirmation as REIOs can join by approval, so it should be deleted in the title as well as in the Article text. This tracks the drafting in Minamata as well.\nThe “final confirmation” text also appears in Articles 59bis, 61, 62, and 63bis and should be removed for the same reason.\n239\nARTICLE 63\nBolivarian Republic of Venezuela\nNo reservations or exceptions may be made to this Agreement.\nRationale None provided\nJapan\nNo reservations or exceptions may be made to this Agreement unless expressly permitted by other articles of this Agreement.\nRationale “unless expressly…this Agreement” is added to make it consistent with Article 309 of the Convention, which reads “No reservations or exceptions may be made to this Convention unless expressly permitted by other articles of this Convention”.\n240\nANNEX I Indicative criteria for identification of areas\nBolivarian Republic of Venezuela\nANNEX I Indicative criteria for identification of areas\n[(a) Uniqueness;\n[(b) Rarity;] (a) Special importance for the life history stages of species;\n(b) Special importance of the species found therein;\n(c) The importance for threatened, endangered or declining species or habitats;\n(d) Vulnerability, including to climate change and ocean acidification;\n(e) Fragility;\n(f) Sensitivity;\n(g) Biological diversity [and productivity];\n[(j) Representativeness;] (k) Dependency;\n[(l) Exceptional naturalness;]\n(m) Ecological connectivity [and/or coherence];\n(n) Important ecological processes occurring therein;\n(o) Economic and social factors;] [(p) Cultural factors;]\n[(q) Cumulative and transboundary impacts;]\n(r) Slow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Feasibility.]\n(v) Indicator species\n(w) Protection Scale\n(x) Management capacity of the protected area\n241\nRationale None provided\nInternational Union for the Conservation of Nature\nEcological criteria [(a) Uniqueness; [(b) Rarity;] (c) Special importance for the life history stages of species; (d) Special importance of the species found therein; (e) The importance for threatened, endangered or declining species or habitats; (f) Vulnerability, including to climate change and ocean acidification; (g) Fragility; (h) Sensitivity; (i) Biological diversity; (ibis) [and Pproductivity]; [(j) Representativeness;] [move to network criteria] (k) Dependency; [(l) Exceptional Nnaturalness;] (m) Importance for eEcological connectivity [and/or coherence]; (n) Important ecological processes occurring therein; (r) Slow recovery and resilience; [(q) Cumulative and transboundary impacts;] Social, cultural and economic criteria [(o) Economic and social factors;] [ (p) Cultural heritage factors;] (p bis) Baseline for monitoring studies (p ter) Long term research studies Criteria related to MPA network design (m) Ecological connectivity and/or coherence; (j) Representativeness; (s) Adequacy and viability; (t) Replication;\n242\n(u) Feasibility.] .\nRationale Recommend reorganizing criteria to separate out the different types of criteria for individual sites and those for design of MPA networks, similarly as used in the IMO’s PSSA guidelines for identifying “particularly sensitive sea areas”. (IMO A 24/Res.982, 2006. REVISED GUIDELINES FOR THE IDENTIFICATION AND DESIGNATION OF PARTICULARLY SENSITIVE SEA AREAS https://wwwcdn.imo.org/localresources/en/OurWork/Environment/Documents/A24Res.982.pdf) PSSA criteria have three categories: ecological criteria; social, cultural, and economic criteria; and scientific and educational criteria. For Annex I, IUCN suggests adding a fourth set of criteria for the design of representative networks of connected and ecologically coherent MPAs. Regarding criterion for “Productivity”: Suggest separating “productivity” from “biodiversity” as areas with high productivity may have lower diversity than other areas. Productivity plays an important role in fueling ecosystems and increasing the growth rates of organisms and their capacity for reproduction including a wide range of straddling or migratory species that may be temporary or periodic visitors.\nWorld Wide Fund for Nature (WWF) International\nANNEX I Open-ended list of iIndicative criteria for identification of areas for establishment\nas MPAs in ABNJ [(a) Uniqueness; [(b) Rarity;] (c) Special importance for the life history stages of species; (d) Special importance of the species found therein; (e) The importance for threatened, endangered or declining species or habitats; (f) Vulnerability, including to climate change and ocean acidification; (g) Fragility; (h) Sensitivity; (hh) Biological productivity (i) Biological diversity [and productivity]; [(j) Representativeness;] (k) Dependency; [(l) Exceptional naturalness;] (m) Ecological connectivity [and/or coherence]; (n) Important ecological processes occurring therein; [(o) Economic and social factors;]\n243\n[(p) Cultural factors;] [(q) Cumulative and transboundary impacts;] (r) Slow recovery; (rr) R and resilience; (s) Adequacy and viability; (t) Replication; (u) Feasibility.]\nRationale Annex I is only needed for MPA establishment if applied consistent with IUCN guidance. I.e., existing or potential uses need not be axiomatically excluded if they are controlled consistent with the need to protect the values for which the MPA was designated. Having such a list is important such that WWF is proposing that the brackets at the beginning and end of the list of criteria be removed. WWF is proposing that the Annex be named, ‘open-ended list …’ for the sake of clarity that the COP can decide to add to the list (see WWF proposal for Article 17 bis). Again, consistent with IUCN guidance, there is no need to unreasonably restrict inclusion of criteria on the list for fear of impact on existing uses. WWF therefore proposes that brackets be removed from: (b) rarity; (j) representativeness; (l) exceptional naturalness; ‘coherence’ in (m); and (p) cultural factors. WWF is also proposing that ‘biological productivity’ be retained as a criterion as the inevitable concentration of both ecological and economic considerations in such areas makes application of the MPA tool, consistent with IUCN guidance, a very attractive option. Inclusion of ‘biological productivity’ is also an effective substitute for ‘economic and social factors’. WWF is also suggesting separation of ‘slow recovery’ and ‘resilience’ as, while both are important, they are somewhat different in their character, likely location and expectations of effective management. Finally, WWF is proposing retention of (p) cultural factors as the appropriate criterion for addressing traditional knowledge and other interests of seafaring and coastal communities."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "Textual proposals submitted by delegations by 25 July 2022, for consideration at the fifth session of the Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (the Conference), in response to the invitation by the President of the Conference in her Note of 1 June 2022 (A/CONF.232/2022/5)",
    "creator" : "Acrobat PDFMaker 11 for Word"
  }
}

==> anc/index-builder/documents-json/7.pdf.json <==
{
  "name" : "7.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Statement on behalf of Mr. David Cooper, Acting Executive Secretary of the Convention on Biological Diversity following the conclusion of the negotiations at the Resumed fifth session of the Intergovernmental Conference on an international legally binding instrument under UNCLOS on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. 4 March 2023, New York, USA Congratulations to Conference President, Ambassador Rena Lee, the facilitators of negotiations, all delegations, and the UN Division for Ocean Affairs and the Law of the Sea who have worked together tirelessly over these past two weeks, and indeed for almost 20 years, to bring to a successful conclusion of the negotiations for a new international legally binding instrument under the UN Convention on the Law of the Sea (UNCLOS) on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. The finalization of these deliberations is a triumph of multilateralism and good news for the future of the ocean and the life therein. The new agreement will complement the Kunming-Montreal Global Biodiversity Framework and the other important outcomes adopted by the fifteenth meeting of the Conference of the Parties to the Convention on Biological Diversity in December 2022. The Kunming-Montreal Framework sets out a pathway to halt and reverse biodiversity loss and to put nature on the path of recovery by 2030, while ensuring fair and equitable benefit-sharing and the provision of adequate means of implementation, in order to achieve the 2050 Vision of living in harmony with nature. Urgent and scaled-up action is required to implement the Kunming-Montreal Framework. The new agreement will be a major contribution to our common efforts for the conservation and sustainable use across the ocean, including the targets of the Framework to protect 30% of the ocean, to promote sustainable use, and to tackle pollution and other drivers of biodiversity loss. It will also contribute to the fair and equitable sharing of benefits from the use of marine genetic resources. The CBD Secretariat has been actively engaged in these deliberations since the beginning and we look forward to continuing our collaboration to support the implementation of this agreement. Once again, our sincere congratulations to all of you for this historic achievement!",
    "authors" : [ ],
    "emails" : [ "secretariat@cbd.int" ],
    "sections" : [ {
      "heading" : null,
      "text" : "Secretariat of the Convention on Biological Diversity 413 Saint-Jacques Street, Suite 800\nMontreal, QC, H2Y 1N9, Canada Tel : +1 514 288 2220 | secretariat@cbd.int\nwww.cbd.int\nfollowing the conclusion of the negotiations at the Resumed fifth session of the Intergovernmental\nConference on an international legally binding instrument under UNCLOS on the conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction.\n4 March 2023, New York, USA\nCongratulations to Conference President, Ambassador Rena Lee, the facilitators of negotiations, all delegations, and the UN Division for Ocean Affairs and the Law of the Sea who have worked together tirelessly over these past two weeks, and indeed for almost 20 years, to bring to a successful conclusion of the negotiations for a new international legally binding instrument under the UN Convention on the Law of the Sea (UNCLOS) on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nThe finalization of these deliberations is a triumph of multilateralism and good news for the future of the ocean and the life therein. The new agreement will complement the Kunming-Montreal Global Biodiversity Framework and the other important outcomes adopted by the fifteenth meeting of the Conference of the Parties to the Convention on Biological Diversity in December 2022.\nThe Kunming-Montreal Framework sets out a pathway to halt and reverse biodiversity loss and to put nature on the path of recovery by 2030, while ensuring fair and equitable benefit-sharing and the provision of adequate means of implementation, in order to achieve the 2050 Vision of living in harmony with nature.\nUrgent and scaled-up action is required to implement the Kunming-Montreal Framework. The new agreement will be a major contribution to our common efforts for the conservation and sustainable use across the ocean, including the targets of the Framework to protect 30% of the ocean, to promote sustainable use, and to tackle pollution and other drivers of biodiversity loss. It will also contribute to the fair and equitable sharing of benefits from the use of marine genetic resources.\nThe CBD Secretariat has been actively engaged in these deliberations since the beginning and we look forward to continuing our collaboration to support the implementation of this agreement.\nOnce again, our sincere congratulations to all of you for this historic achievement!"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "Congratulations to Conference President, Ambassador Rena Lee, the facilitators of negotiations, all delegations, and the UN Division for Ocean Affairs and the Law of the Sea who have worked together tirelessly over these past two weeks, and indeed for almost 20 years, to bring to a successful conclusion of the negotiations for a new international legally binding instrument under the UN Convention on the Law of the Sea (UNCLOS) on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.",
    "creator" : null
  }
}

==> anc/index-builder/documents-json/8.pdf.json <==
{
  "name" : "8.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction",
    "authors" : [ "Liliana Rodriguez Cortes", "Elisabeth Mann" ],
    "emails" : [ "ioihq@ioihq.org.mt" ],
    "sections" : [ {
      "heading" : null,
      "text" : "Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (resumed fifth session) Agenda Item 5: General exchange of views 3 March, 2023 The International Ocean Institute Headquarters Liliana Rodriguez Cortes ------------------------\nThe International Ocean Institute (IOI) congratulates and thanks you, Madame\nPresident, all delegations, and the Secretariat, who worked tirelessly over the years to reach this stage of the process. The core values of the IOI and the vision of the IOI founder, the late Elisabeth Mann Borgese, are closely aligned with many of the elements considered during these negotiations and addressed by the current draft text of the Agreement. IOI recognizes that important work also lies beyond the Conference in helping States in the effective implementation of this Agreement. The IOI's long legacy of supporting intergovernmental negotiations and the implementation of their results through capacity building has never been more relevant. Elisabeth Mann Borgese's mantra, “we must save our oceans if we are to save ourselves1” is increasingly recognized as veritas, and the IOI remains committed to assist the international community, States and local communities towards the protection of marine biodiversity, as embodied within the concept of common heritage of humankind. Once again, Madame President, Distinguished Delegates, congratulations on the important progress achieved during this Session, we look forward to the eventual adoption of the Agreement. ioihq@ioihq.org.mt www.ioinst.org\n1 The Drama of the Oceans; Borgese, Elisabeth Mann; 1975; New York, H.N. Abrams"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : null,
    "creator" : "Microsoft Word"
  }
}

==> anc/index-builder/documents-json/9.pdf.json <==
{
  "name" : "9.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : "PACIFIC SMALL ISLAND DEVELOPING STATES",
    "authors" : [ ],
    "emails" : [ "psidschair@gmail.com" ],
    "sections" : [ {
      "heading" : null,
      "text" : "PACIFIC SMALL ISLAND DEVELOPING STATES UNITED NATIONS MEMBER STATES\nPermanent Mission of Palau to the United Nations 880 Third Avenue, 12th Floor New York, New York 10022 Phone no.: +1 (201) 523 – 6206 Email address: psidschair@gmail.com\nSTATEMENT FOR PSIDS - DAY 10 PLENARY - BBNJ RESUMED FIFTH\nCONFERENCE\nFriday 3 March, 2023\n(Check against delivery)"
    }, {
      "heading" : "Delivered by: Charles Reklai Mitchell (Palau)",
      "text" : "Thank you Mr. Vice President,\nI take the floor on behalf of the Pacific SIDS, as the Blue Pacific, to thank you, the President and the facilitators for all your efforts to bring us to this point. I speak for the 14 Pacific island developing states - Large Ocean States covering more than 20 million square kilometres of Ocean.\nVice President,\nIt is the final day of the Conference, and this is the first time PSIDS has taken the floor in plenary. We forgo pleasantries Mr Vice President, because we, like you, and like many others, we came here to work, not talk. But this being the final day, and in this room of tired but committed negotiators, there are a few things we really need to say:\n● The Pacific has been in this process since the very beginning, before the Prep Com,\nand even before the Open Ended Working Group. We were there because we saw, and still believe that there is a real and urgent need for a robust and ambitious, global ocean governance framework for biodiversity beyond national jurisdiction – one that protects the marine environment. An environment and Ocean which we rely on and are connected to on a spiritual and cultural level.\n● We also rely on the ocean for sustainable development and see the need for an\nambitious and futureproof access and benefits sharing regime. Of course all of this needs to be underpinned by capacity-building, transfer of marine technology, and adequate funding.\n● We reaffirm our strong commitment to conclude at this session. By “we”, I don't mean\n\"we the tired negotiators who left at 3am this morning\" - I mean our Pacific Leaders, which includes the Pacific small islands and our neighbours Australia and New Zealand, who called for the urgent conclusion of the negotiations for an international\nlegally binding instrument under UNCLOS for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdictions (BBNJ).1\n● At the pause of IGC5.1 in August 2022, the PSIDS delivered a statement expressing\nour sincere hope to preserve the hard won progress from that session. Even if it was a slow start in this session, we are pleased to see the building of critical momentum from the last few days (and hours) and call on all delegations, developed and developing, to redouble our efforts and make it to the finish line.\nBefore I conclude, Vice President, I wish to say, on behalf of the entire Pacific Family, that we appreciate all the efforts from you, the President, all the facilitators, DOALOS and everyone else who has made this an inclusive, transparent and effective process. Our very small delegations truly appreciate the work you all do to make this process work.\nAs always Vice President - you have our utmost commitment and faith to bring this ship into harbor.\nI thank you\n1 https://www.forumsec.org/2023/02/27/communique-pacific-islands-forum-special-leaders-retreat/"
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2023,
    "abstractText" : "● The Pacific has been in this process since the very beginning, before the Prep Com, and even before the Open Ended Working Group. We were there because we saw, and still believe that there is a real and urgent need for a robust and ambitious, global ocean governance framework for biodiversity beyond national jurisdiction – one that protects the marine environment. An environment and Ocean which we rely on and are connected to on a spiritual and cultural level.",
    "creator" : "Microsoft® Word for Microsoft 365"
  }
}

==> anc/index-builder/documents-json/testpdf.pdf.json <==
{
  "name" : "testpdf.pdf",
  "metadata" : {
    "source" : "CRF",
    "title" : null,
    "authors" : [ ],
    "emails" : [ ],
    "sections" : [ {
      "heading" : null,
      "text" : "i\nUnited Nations A/CONF.232/2022/INF.1\nGeneral Assembly Distr.: General 15 April 2020\nOriginal: English\nIntergovernmental Conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction Fourth session New York, 7-18 March 2022\nTextual proposals submitted by delegations by 20 February 2020, for\nconsideration at the fourth session of the Intergovernmental conference on an international legally binding instrument under the United\nNations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national\njurisdiction (the Conference), in response to the invitation by the President of the Conference in her Note of 18 November 2019\n(A/CONF.232/2020/3)\nArticle-by-article compilation\nii\nPREAMBLE .................................................................................................................................. 1 Australia, New Zealand, Norway, and the Pacific Small Island Developing States .............. 2 Core Latin American Group ................................................................................................... 2 Kenya ...................................................................................................................................... 3 Philippines .............................................................................................................................. 3 Republic of Korea ................................................................................................................... 4 Senegal .................................................................................................................................... 5 International Union for Conservation of Nature .................................................................... 5 Deep-Ocean Stewardship Initiative ........................................................................................ 5 International Chamber of Shipping ........................................................................................ 6\nPART I GENERAL PROVISIONS ............................................................................................ 8 ARTICLE 1 ................................................................................................................................. 9\nEuropean Union and its member States .................................................................................. 9 Core Latin American Group ................................................................................................. 10 Indonesia ............................................................................................................................... 11 Israel ..................................................................................................................................... 11 Kenya .................................................................................................................................... 13 Monaco ................................................................................................................................. 13 Philippines ........................................................................................................................... 14 Republic of Korea ............................................................................................................... 14 Senegal ................................................................................................................................. 16 South Africa ......................................................................................................................... 16 Turkey ................................................................................................................................... 17 United States of America .................................................................................................... 18 International Union for Conservation of Nature ............................................................. 20 Deep-Ocean Stewardship Initiative .................................................................................. 23 International Chamber of Shipping .................................................................................. 26 OceanCare ........................................................................................................................... 28 ARTICLE 2 ............................................................................................................................... 29 Core Latin American Group .............................................................................................. 29 Indonesia .............................................................................................................................. 29 Monaco ................................................................................................................................. 30 Republic of Korea ............................................................................................................... 30 South Africa ......................................................................................................................... 30 International Union for Conservation of Nature ............................................................. 30 Deep-Ocean Stewardship Initiative .................................................................................. 31 International Chamber of Shipping .................................................................................... 31 ARTICLE 3 ............................................................................................................................... 32\niii\nCore Latin American Group .............................................................................................. 32 Republic of Korea ............................................................................................................... 33 Senegal ................................................................................................................................. 33 Deep-Ocean Stewardship Initiative .................................................................................. 34 International Chamber of Shipping .................................................................................. 34 PROPOSAL FOR A NEW ARTICLE 3BIS ............................................................................. 36 Republic of Korea ............................................................................................................... 36 ARTICLE 4 ............................................................................................................................... 37 Core Latin American Group .............................................................................................. 37 El Salvador .......................................................................................................................... 39 Monaco ................................................................................................................................. 40 Republic of Korea ............................................................................................................... 40 Senegal ................................................................................................................................. 41 South Africa ......................................................................................................................... 41 United States of America .................................................................................................... 41 International Union for Conservation of Nature ............................................................. 42 International Chamber of Shipping .................................................................................. 42 ARTICLE 5 ............................................................................................................................... 43 European Union and its member States ........................................................................... 43 Australia, New Zealand, Norway, and the Pacific Small Island Developing States .... 43 Core Latin American Group .............................................................................................. 44 Israel..................................................................................................................................... 45 Monaco ................................................................................................................................. 46 Republic of Korea ............................................................................................................... 47 Senegal ................................................................................................................................. 47 South Africa ......................................................................................................................... 48 United States of America .................................................................................................... 48 International Union for Conservation of Nature ............................................................. 49 International Cable Protection Committee ...................................................................... 50 International Chamber of Shipping .................................................................................. 50 OceanCare ........................................................................................................................... 51 ARTICLE 6 .............................................................................................................................. 52 Core Latin American Group .............................................................................................. 52 Iceland .................................................................................................................................. 52 Monaco ................................................................................................................................. 54 Republic of Korea ............................................................................................................... 54 Senegal ................................................................................................................................. 55 United States of America .................................................................................................... 55 International Union for Conservation of Nature ............................................................. 55 International Chamber of Shipping .................................................................................. 56 PROPOSAL FOR A NEW ARTICLE 6BIS ............................................................................. 57 Iceland .................................................................................................................................. 57\nPART II MARINE GENETIC RESOURCES, INCLUDING QUESTIONS ON THE SHARING OF BENEFITS ......................................................................................................... 58\nARTICLE 7 ............................................................................................................................... 59 European Union and its member States ........................................................................... 59\niv\nIndonesia .............................................................................................................................. 59 Israel..................................................................................................................................... 60 Philippines ........................................................................................................................... 60 Republic of Korea ............................................................................................................... 61 Senegal ................................................................................................................................. 61 South Africa ......................................................................................................................... 61 United States of America .................................................................................................... 61 International Union for Conservation of Nature ............................................................. 62 Deep-Ocean Stewardship Initiative .................................................................................. 63 ARTICLE 8 ............................................................................................................................... 64 European Union and its member States ........................................................................... 64 Indonesia .............................................................................................................................. 64 Israel..................................................................................................................................... 65 Maldives ............................................................................................................................... 66 Philippines ........................................................................................................................... 66 Republic of Korea ............................................................................................................... 66 Senegal ................................................................................................................................. 67 South Africa ......................................................................................................................... 67 United States of America .................................................................................................... 68 International Union for Conservation of Nature ............................................................. 69 ARTICLE 9 ............................................................................................................................... 70 European Union and its member States ........................................................................... 70 Indonesia .............................................................................................................................. 70 Philippines ........................................................................................................................... 71 Republic of Korea ............................................................................................................... 71 United States of America .................................................................................................... 72 International Union for Conservation of Nature ............................................................. 73 ARTICLE 10 ............................................................................................................................. 74 European Union and its member States ........................................................................... 74 Indonesia .............................................................................................................................. 74 Philippines ........................................................................................................................... 76 Republic of Korea ............................................................................................................... 76 Senegal ................................................................................................................................. 77 United States of America .................................................................................................... 78 International Union for Conservation of Nature ............................................................. 80 Deep-Ocean Stewardship Initiative .................................................................................. 81 ARTICLE 10BIS ....................................................................................................................... 83 European Union and its member States ........................................................................... 83 Australia, Maldives, New Zealand, Norway, and the Pacific Small Island Developing States .................................................................................................................................... 83 Indonesia .............................................................................................................................. 84 Philippines ........................................................................................................................... 84 Senegal ................................................................................................................................. 84 United States of America .................................................................................................... 85 International Union for Conservation of Nature ............................................................. 85 ARTICLE 11 ............................................................................................................................. 86\nv\nEuropean Union and its member States ........................................................................... 86 Indonesia .............................................................................................................................. 87 Israel..................................................................................................................................... 89 Philippines ........................................................................................................................... 90 Republic of Korea ............................................................................................................... 91 Senegal ................................................................................................................................. 92 United States of America .................................................................................................... 92 International Union for Conservation of Nature ............................................................. 95 Deep-Ocean Stewardship Initiative .................................................................................. 96 ARTICLE 12 ............................................................................................................................. 97 European Union and its member States ........................................................................... 97 Indonesia .............................................................................................................................. 97 Israel..................................................................................................................................... 98 Philippines ........................................................................................................................... 98 Republic of Korea ............................................................................................................... 98 Senegal ................................................................................................................................. 99 United States of America .................................................................................................... 99 International Union for Conservation of Nature ............................................................. 99 ARTICLE 13 ........................................................................................................................... 101 European Union and its member States ......................................................................... 101 Indonesia ............................................................................................................................ 101 Israel................................................................................................................................... 103 Philippines ......................................................................................................................... 104 Republic of Korea ............................................................................................................. 104 Senegal ............................................................................................................................... 104 United States of America .................................................................................................. 104 International Union for Conservation of Nature ........................................................... 105 GENERAL COMMENTS ON PART II ................................................................................. 106 Indonesia ............................................................................................................................ 106 Pakistan .............................................................................................................................. 108 International Chamber of Commerce ............................................................................. 108\nPART III MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS, INCLUDING MARINE PROTECTED AREAS .............................................................. 112\nCore Latin American Group ............................................................................................... 113 ARTICLE 14 ........................................................................................................................... 114\nEuropean Union and its member States ......................................................................... 114 Core Latin American Group ............................................................................................ 114 Indonesia ............................................................................................................................ 116 Japan .................................................................................................................................. 117 Monaco ............................................................................................................................... 117 Philippines ......................................................................................................................... 118 Republic of Korea ............................................................................................................... 119 South Africa ....................................................................................................................... 120 United States of America .................................................................................................. 121 International Union for Conservation of Nature ........................................................... 122 Deep-Ocean Stewardship Initiative .................................................................................... 123\nvi\nInternational Chamber of Shipping .................................................................................... 123 ARTICLE 15 ........................................................................................................................... 125\nEuropean Union and its member States ......................................................................... 125 Core Latin American Group ............................................................................................ 126 Indonesia ............................................................................................................................ 127 Japan .................................................................................................................................. 128 Monaco ............................................................................................................................... 129 Philippines .......................................................................................................................... 130 Republic of Korea ............................................................................................................... 131 South Africa ....................................................................................................................... 132 United States of America .................................................................................................. 132 International Union for Conservation of Nature ........................................................... 134 International Chamber of Shipping .................................................................................... 136 ARTICLE 16 ........................................................................................................................... 139 European Union and its member States ......................................................................... 139 Indonesia ............................................................................................................................ 139 Israel................................................................................................................................... 140 Japan .................................................................................................................................. 141 Monaco ............................................................................................................................... 141 Republic of Korea ............................................................................................................... 142 Senegal ............................................................................................................................... 143 South Africa ....................................................................................................................... 143 United States of America .................................................................................................. 144 International Union for Conservation of Nature ........................................................... 144 International Chamber of Shipping ................................................................................ 145 ARTICLE 17 ........................................................................................................................... 146 European Union and its member States ......................................................................... 146 Core Latin American Group ............................................................................................... 147 Indonesia ............................................................................................................................ 147 Israel................................................................................................................................... 148 Japan .................................................................................................................................. 149 Monaco ............................................................................................................................... 150 Philippines ......................................................................................................................... 151 Republic of Korea ............................................................................................................. 152 Senegal ............................................................................................................................... 153 United States of America .................................................................................................. 153 International Union for Conservation of Nature ........................................................... 154 Deep-Ocean Stewardship Initiative ................................................................................ 155 International Cable Protection Committee .................................................................... 156 International Chamber of Shipping .................................................................................... 156 OceanCare ......................................................................................................................... 157 PROPOSAL FOR A NEW ARTICLE 17BIS ......................................................................... 159 European Union and its member States ......................................................................... 159 ARTICLE 18 ........................................................................................................................... 161 European Union and its member States ......................................................................... 161 Indonesia ............................................................................................................................ 163\nvii\nIsrael................................................................................................................................... 163 Japan .................................................................................................................................. 166 Monaco ............................................................................................................................... 166 Philippines ......................................................................................................................... 168 Republic of Korea ............................................................................................................. 169 South Africa ....................................................................................................................... 171 United States of America .................................................................................................. 171 International Union for Conservation of Nature ........................................................... 172 International Chamber of Shipping .................................................................................... 173 ARTICLE 19 ........................................................................................................................... 175 European Union and its member States ......................................................................... 175 Core Latin American Group ............................................................................................ 176 Indonesia ............................................................................................................................ 177 Japan .................................................................................................................................. 179 Monaco ............................................................................................................................... 180 Philippines ......................................................................................................................... 181 Republic of Korea ............................................................................................................... 182 Senegal ............................................................................................................................... 183 South Africa ....................................................................................................................... 183 United States of America .................................................................................................. 183 International Union for Conservation of Nature ........................................................... 185 International Chamber of Shipping .................................................................................... 187 ARTICLE 20 ........................................................................................................................... 189 European Union and its member States ......................................................................... 189 Core Latin American Group ............................................................................................ 190 Indonesia ............................................................................................................................ 190 Japan .................................................................................................................................. 191 Monaco ............................................................................................................................... 192 Republic of Korea ............................................................................................................... 193 Senegal ............................................................................................................................... 194 United States of America .................................................................................................. 194 International Union for Conservation of Nature ........................................................... 196 International Chamber of Shipping .................................................................................... 196 ARTICLE 21 ........................................................................................................................... 198 European Union and its member States ......................................................................... 198 Indonesia ............................................................................................................................ 198 Israel................................................................................................................................... 199 Japan .................................................................................................................................. 200 Monaco ............................................................................................................................... 201 Philippines ......................................................................................................................... 202 Republic of Korea ............................................................................................................. 202 Senegal ............................................................................................................................... 203 United States of America .................................................................................................. 203 International Union for Conservation of Nature ........................................................... 204 Deep-Ocean Stewardship Initiative ................................................................................ 204 International Chamber of Shipping .................................................................................... 205\nviii\nPROPOSAL FOR A NEW ARTICLE 21BIS ......................................................................... 207 Indonesia ............................................................................................................................. 207 GENERAL COMMENTS ON PART III ................................................................................ 208 Pakistan .............................................................................................................................. 208\nPART IV ENVIRONMENTAL IMPACT ASSESSMENTS ................................................ 209 ARTICLE 21BIS ..................................................................................................................... 210\nEuropean Union and its member States ......................................................................... 210 Philippines ......................................................................................................................... 210 Republic of Korea ............................................................................................................. 210 International Union for Conservation of Nature ........................................................... 210 ARTICLE 22 ........................................................................................................................... 212 European Union and its member States ......................................................................... 212 Indonesia ............................................................................................................................ 212 Israel................................................................................................................................... 212 Philippines ......................................................................................................................... 213 Republic of Korea ............................................................................................................. 213 Senegal ............................................................................................................................... 214 International Union for Conservation of Nature ........................................................... 214 International Chamber of Shipping .................................................................................. 214 ARTICLE 23 ........................................................................................................................... 216 European Union and its member States ......................................................................... 216 Indonesia ............................................................................................................................ 216 Israel................................................................................................................................... 217 Philippines ......................................................................................................................... 219 Republic of Korea ............................................................................................................. 220 Senegal ............................................................................................................................... 221 International Union for Conservation of Nature ........................................................... 221 International Cable Protection Committee .................................................................... 222 International Chamber of Shipping .................................................................................. 225 ARTICLE 24 ........................................................................................................................... 228 European Union and its member States ......................................................................... 228 Indonesia ............................................................................................................................ 228 Israel................................................................................................................................... 229 Philippines ......................................................................................................................... 230 Republic of Korea ............................................................................................................. 230 Senegal ............................................................................................................................... 231 International Union for Conservation of Nature ........................................................... 231 ARTICLE 25 ........................................................................................................................... 232 European Union and its member States ......................................................................... 232 Indonesia ............................................................................................................................ 232 Israel................................................................................................................................... 232 Republic of Korea ............................................................................................................. 233 Senegal ............................................................................................................................... 233 International Union for Conservation of Nature ........................................................... 233 Deep-Ocean Stewardship Initiative ................................................................................ 233 OceanCare ......................................................................................................................... 234\nix\nARTICLE 26 ........................................................................................................................... 235 European Union and its member States ......................................................................... 235 Philippines ......................................................................................................................... 235 Republic of Korea ............................................................................................................. 235 International Union for Conservation of Nature ........................................................... 235 OceanCare ......................................................................................................................... 236 ARTICLE 27 ........................................................................................................................... 237 European Union and its member States ......................................................................... 237 Philippines ......................................................................................................................... 237 Republic of Korea ............................................................................................................. 237 Senegal ............................................................................................................................... 237 International Cable Protection Committee .................................................................... 237 ARTICLE 28 ........................................................................................................................... 239 European Union and its member States ......................................................................... 239 Indonesia ............................................................................................................................ 239 Philippines ......................................................................................................................... 239 Senegal ............................................................................................................................... 240 Republic of Korea ............................................................................................................. 240 International Union for Conservation of Nature ........................................................... 240 International Chamber of Shipping .................................................................................. 240 ARTICLE 29 ........................................................................................................................... 242 European Union and its member States ......................................................................... 242 Israel................................................................................................................................... 242 Republic of Korea ............................................................................................................. 242 Senegal ............................................................................................................................... 242 International Union for Conservation of Nature ........................................................... 243 International Chamber of Shipping .................................................................................. 243 ARTICLE 30 ........................................................................................................................... 244 European Union and its member States ......................................................................... 244 Philippines ......................................................................................................................... 244 Republic of Korea ............................................................................................................. 244 Senegal ............................................................................................................................... 245 International Union for Conservation of Nature ........................................................... 245 International Cable Protection Committee .................................................................... 245 ARTICLE 31 ........................................................................................................................... 247 European Union and its member States ......................................................................... 247 Indonesia ............................................................................................................................ 247 Israel................................................................................................................................... 247 Philippines ......................................................................................................................... 248 Republic of Korea ............................................................................................................... 248 ARTICLE 32 ........................................................................................................................... 249 European Union and its member States ......................................................................... 249 Israel................................................................................................................................... 249 Philippines ......................................................................................................................... 250 Republic of Korea ............................................................................................................. 250 Senegal ............................................................................................................................... 251\nx\nInternational Union for Conservation of Nature ........................................................... 251 ARTICLE 33 ........................................................................................................................... 252\nEuropean Union and its member States ......................................................................... 252 Philippines ......................................................................................................................... 252 Republic of Korea ............................................................................................................. 252 Senegal ............................................................................................................................... 252 ARTICLE 34 ........................................................................................................................... 253 European Union and its member States ......................................................................... 253 Indonesia ............................................................................................................................ 253 Israel................................................................................................................................... 254 Philippines ......................................................................................................................... 255 Republic of Korea ............................................................................................................. 255 International Union for Conservation of Nature ........................................................... 256 PROPOSAL FOR A NEW ARTICLE 34BIS ...................................................................... 257 European Union and its member States ......................................................................... 257 ARTICLE 35 ........................................................................................................................... 258 European Union and its member States ......................................................................... 258 Indonesia ............................................................................................................................ 259 Israel................................................................................................................................... 259 Maldives ............................................................................................................................. 261 Philippines ......................................................................................................................... 261 Republic of Korea ............................................................................................................. 261 Senegal ............................................................................................................................... 263 Deep-Ocean Stewardship Initiative ................................................................................ 263 OceanCare ......................................................................................................................... 264 ARTICLE 36 ........................................................................................................................... 265 European Union and its member States ......................................................................... 265 Israel................................................................................................................................... 265 Republic of Korea ............................................................................................................. 265 International Union for Conservation of Nature ........................................................... 265 ARTICLE 37 ........................................................................................................................... 266 European Union and its member States ......................................................................... 266 Philippines ......................................................................................................................... 266 Republic of Korea ............................................................................................................... 266 ARTICLE 38 ........................................................................................................................... 267 European Union and its member States ......................................................................... 267 Philippines ......................................................................................................................... 267 Republic of Korea ............................................................................................................. 267 Senegal ............................................................................................................................... 268 Deep-Ocean Stewardship Initiative ................................................................................ 268 ARTICLE 39 ........................................................................................................................... 270 European Union and its member States ......................................................................... 270 Israel................................................................................................................................... 270 Philippines ......................................................................................................................... 270 Republic of Korea ............................................................................................................. 270 Senegal ............................................................................................................................... 271\nxi\nARTICLE 40 ........................................................................................................................... 272 European Union and its member States .............................................................................. 272 Philippines ......................................................................................................................... 272 Republic of Korea ............................................................................................................... 272 ARTICLE 41 ........................................................................................................................... 273 European Union and its member States ......................................................................... 273 Israel................................................................................................................................... 273 Philippines ......................................................................................................................... 274 Republic of Korea ............................................................................................................... 274 GENERAL COMMENTS ON SECTION IV ......................................................................... 275 Pakistan .............................................................................................................................. 275\nPART V CAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY ... 276 Core Latin American Group ............................................................................................ 277\nARTICLE 42 ........................................................................................................................... 278 European Union and its member States .............................................................................. 278 Core Latin American Group ............................................................................................ 279 Indonesia ............................................................................................................................ 280 Israel ................................................................................................................................... 280 Philippines ......................................................................................................................... 281 Republic of Korea ............................................................................................................... 282 Senegal ............................................................................................................................... 282 United States of America .................................................................................................. 282 International Union for Conservation of Nature ........................................................... 283 ARTICLE 43 ........................................................................................................................... 284 European Union and its member States ......................................................................... 284 Core Latin American Group ............................................................................................ 284 Indonesia ............................................................................................................................. 285 Israel ................................................................................................................................... 285 Philippines .......................................................................................................................... 286 Republic of Korea ............................................................................................................... 286 United States of America .................................................................................................. 287 International Union for Conservation of Nature ........................................................... 288 International Chamber of Shipping ................................................................................ 289 PROPOSAL FOR A NEW ARTICLE 43BIS ......................................................................... 290 Alliance of Small Island States ........................................................................................ 290 ARTICLE 44 ........................................................................................................................... 291 European Union and its member States .............................................................................. 291 Core Latin American Group ............................................................................................... 291 Indonesia ............................................................................................................................ 293 Israel................................................................................................................................... 293 Philippines ......................................................................................................................... 294 Republic of Korea ............................................................................................................... 295 Senegal ............................................................................................................................... 296 United States of America .................................................................................................. 296 International Union for Conservation of Nature ........................................................... 297 ARTICLE 45 ........................................................................................................................... 299\nxii\nEuropean Union and its member States ......................................................................... 299 Core Latin American Group ............................................................................................ 299 Indonesia ............................................................................................................................ 300 Maldives ............................................................................................................................. 301 Republic of Korea ............................................................................................................. 301 Senegal ............................................................................................................................... 301 United States of America .................................................................................................. 301 International Union for Conservation of Nature ........................................................... 302 ARTICLE 46 ........................................................................................................................... 303 European Union and its member States ......................................................................... 303 Core Latin American Group ............................................................................................ 303 Indonesia ............................................................................................................................ 304 Republic of Korea ............................................................................................................... 305 United States of America .................................................................................................. 305 International Union for Conservation of Nature ........................................................... 306 Deep-Ocean Stewardship Initiative ................................................................................ 306 ARTICLE 47 ........................................................................................................................... 308 European Union and its member States ......................................................................... 308 Core Latin American Group ............................................................................................ 309 Indonesia ............................................................................................................................ 309 Philippines ......................................................................................................................... 310 Republic of Korea ............................................................................................................. 310 Senegal ............................................................................................................................... 312 United States of America .................................................................................................. 312 International Union for Conservation of Nature ........................................................... 312 Deep-Ocean Stewardship Initiative ................................................................................ 313 GENERAL COMMENTS ON PART V ................................................................................. 314 Pakistan .............................................................................................................................. 314\nPART VI INSTITUTIONAL ARRANGEMENTS ........................................................... 315 ARTICLE 48 ........................................................................................................................... 316\nIndonesia ............................................................................................................................ 316 Monaco ............................................................................................................................... 316 Philippines ......................................................................................................................... 317 Republic of Korea ............................................................................................................. 318 Senegal ................................................................................................................................ 319 Turkey ................................................................................................................................. 319 United States of America .................................................................................................... 319 International Union for Conservation of Nature ........................................................... 321 ARTICLE 49 ........................................................................................................................... 323 Israel ................................................................................................................................... 323 Monaco ............................................................................................................................... 324 Philippines ......................................................................................................................... 325 Republic of Korea ............................................................................................................. 326 Senegal ............................................................................................................................... 327 United States of America .................................................................................................. 327 International Union for Conservation of Nature ........................................................... 328\nxiii\nDeep-Ocean Stewardship Initiative .................................................................................... 328 ARTICLE 50 ........................................................................................................................... 330\nMonaco ............................................................................................................................... 330 Republic of Korea ............................................................................................................. 331 Senegal ............................................................................................................................... 331 United States of America .................................................................................................. 331 PROPOSAL FOR A NEW ARTICLE 50BIS ......................................................................... 333 New Zealand (also on behalf of Australia, Canada, Norway, and the Pacific Small Island Developing States) .............................................................................................................. 333 ARTICLE 51 ........................................................................................................................... 334 Indonesia ............................................................................................................................ 334 Israel................................................................................................................................... 334 Philippines ......................................................................................................................... 336 Republic of Korea ............................................................................................................. 337 Senegal ............................................................................................................................... 339 United States of America .................................................................................................. 339 International Union for Conservation of Nature ........................................................... 342 Deep-Ocean Stewardship Initiative .................................................................................... 343 GENERAL COMMENTS ON PART VI ................................................................................ 345 Core Latin American Group ............................................................................................ 345\n[PART VII FINANCIAL RESOURCES [AND MECHANISM]] ................................. 347 ARTICLE 52 ........................................................................................................................... 348\nIndonesia ............................................................................................................................ 348 Israel................................................................................................................................... 349 Philippines ......................................................................................................................... 351 Republic of Korea ............................................................................................................. 351 Senegal ............................................................................................................................... 352 United States of America .................................................................................................. 352 International Union for Conservation of Nature ........................................................... 354\nPART VIII IMPLEMENTATION [AND COMPLIANCE] ................................................. 356 ARTICLE 53 ........................................................................................................................... 357\nUnited States of America .................................................................................................. 357 PART IX SETTLEMENT OF DISPUTES ........................................................................ 358\nARTICLE 54 ........................................................................................................................... 359 Senegal ............................................................................................................................... 359 ARTICLE 55 ........................................................................................................................... 360 International Union for Conservation of Nature ........................................................... 360 GENERAL COMMENTS ON PART IX ................................................................................ 361 El Salvador.......................................................................................................................... 361\nPART XI GOOD FAITH AND ABUSE OF RIGHTS ..................................................... 362 ARTICLE 57 ........................................................................................................................... 363\nSenegal ................................................................................................................................ 363 PART XII FINAL PROVISIONS ........................................................................................ 364\nxiv\nARTICLE 61 ........................................................................................................................... 365 United States of America .................................................................................................... 365 ARTICLE 62 ........................................................................................................................... 366 United States of America .................................................................................................... 366 ARTICLE 63 ........................................................................................................................... 367 Senegal ................................................................................................................................ 367 ARTICLE 64 ........................................................................................................................... 368 Senegal ............................................................................................................................... 368 ARTICLE 65 ........................................................................................................................... 369 United States of America .................................................................................................... 369 GENERAL COMMENTS ON PART XII .............................................................................. 370 Core Latin American Group ............................................................................................ 370\nANNEXES ................................................................................................................................. 372 ANNEX I ................................................................................................................................ 373\nEuropean Union and its member States ......................................................................... 373 Israel ................................................................................................................................... 373 Monaco ............................................................................................................................... 375 Philippines ......................................................................................................................... 375 United States of America .................................................................................................... 376 International Union for Conservation of Nature ........................................................... 376 ANNEX II ............................................................................................................................... 377 Republic of Korea ............................................................................................................. 377 United States of America .................................................................................................... 379 PROPOSAL FOR A NEW ANNEX BIS ................................................................................ 380 Indonesia ............................................................................................................................ 380"
    }, {
      "heading" : "GENERAL COMMENTS BY DELEGATIONS ON THE REVISED DRAFT TEXT OF",
      "text" : ""
    }, {
      "heading" : "AN AGREEMENT UNDER THE UNITED NATIONS CONVENTION ON THE LAW OF THE SEA ON THE CONSERVATION AND SUSTAINABLE USE OF MARINE BIOLOGICAL DIVERSITY OF AREAS BEYOND NATIONAL JURISDICTIONON . 382",
      "text" : "Core Latin American Group ............................................................................................... 383 Indonesia ............................................................................................................................. 384 Nicaragua ........................................................................................................................... 385 International Union for Conservation of Nature ................................................................ 388 International Chamber of Commerce ................................................................................. 389 International Chamber of Shipping .................................................................................... 390 OceanCare .......................................................................................................................... 392\n1\nPREAMBLE\n2"
    }, {
      "heading" : "Australia, New Zealand, Norway, and the Pacific Small Island Developing States",
      "text" : ""
    }, {
      "heading" : "Preamble",
      "text" : "New pp: Recalling the United Nations Declaration on the Rights of Indigenous Peoples, and affirming that nothing in this Agreement shall be construed as diminishing or extinguishing the existing rights of Indigenous Peoples and local communities.\nExplanatory text\n• The language of this joint proposal is adapted from the preambles of the Nagoya Protocol and the Central Arctic Ocean Fisheries Agreement; as well as from the preambles of UNFCCC COP Decision 2/CP.23 (on the Local Communities and Indigenous Peoples Platform (2017)) and UNFCCC COP Decision 2/CP.24 (on the Local Communities and Indigenous Peoples Platform (2018)), both of which were adopted by consensus.\n• The joint proposal aims to, among other things, safeguard the existing rights of Indigenous Peoples and local communities in the context of seeking, transmitting, and using their relevant traditional knowledge in connection with the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Preámbulo El último borrador presenta la siguiente adición por parte de la Presidencia: “Deseando actuar como administradores del océano en las zonas situadas fuera de la jurisdicción nacional en nombre de las generaciones presentes y futuras”. Al respecto, CLAM recibe con agrado que se haya tomado en cuenta la importancia de la equidad intergeneracional en el uso sostenible y conservación de la biodiversidad marina y se considera que tener una referencia expresa en el preámbulo resulta favorable para efectos de la interpretación y aplicación del instrumento. No obstante, la palabra “administradores” tiene diversas connotaciones incluyendo aquellas de cuidador e incluso representante, lo que puede confundir la interpretación del propio instrumento y el alcance de las obligaciones de los Estados. En ese sentido, CLAM considera que la redacción debería limitarse al reconocimiento del principio de equidad intergeneracional, quedando de la siguiente manera: “Deseando actuar de acuerdo con el principio de equidad intergeneracional en los océanos”\n3\n[English version]"
    }, {
      "heading" : "Preamble",
      "text" : "CLAM notes that the revised text includes the following statement: \"Desiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations\". CLAM welcomes the reference in the preamble to the intergenerational equity principle in sustainable use and conservation of marine resources, which CLAM believes is fortunate for the interpretation and application of the instrument as a whole. However, the word “stewards” has various connotations in Spanish language including those of custodian, keeper and even representative, which may confuse the interpretation of the instrument itself and the scope of the obligations of States. In that sense, CLAM considers that the wording should be limited to the recognition of the intergenerational equity principle, as follows: \"Desiring to act by the principle of intergenerational equity in the oceans\""
    }, {
      "heading" : "Kenya",
      "text" : ""
    }, {
      "heading" : "Preamble:",
      "text" : "A new paragraph should be inserted immediately before the paragraph that in part reads thus: ‘Desiring to act as stewards …’ The proposed paragraph should read as follows:\n‘Acknowledging the disastrous effect on States and their peoples caused by growing destruction of Biological Diversity, especially the impact on food security and livelihoods of those in Developing States and Small Island Developing States,’"
    }, {
      "heading" : "Philippines",
      "text" : "Additional Text = Red with underline\nPREAMBLE The States Parties to this Agreement, Recalling the relevant provisions of the United Nations Convention on the Law of the Sea,\nincluding the obligation to protect and preserve the marine environment,\n4\nStressing the need to respect the balance of rights, obligations and interests set out in the\nConvention, Stressing the need for the comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, Desiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations,\nEmphasizing the need to enhance cooperation to address marine environmental degradation and climate change-related impacts on marine biodiversity.\nRespecting the sovereignty, territorial integrity and political independence of all States, Desiring to promote sustainable development, Aspiring to achieve universal participation,\nHave agreed as follows:\nRepublic of Korea\nPreamble\nThe States Parties to this Agreement, Recalling the relevant provisions of the United Nations Convention on the Law of the Sea, including the obligation to protect and preserve the marine environment, Stressing the need to respect the balance of rights, obligations and interests set out in the Convention, Stressing the need for the comprehensive global regime under the United Nations Convention on the Law of the Sea to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, Desiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations, Recognizing the importance of promoting the voluntary sharing of benefits arising from the collection of marine genetic resources of areas beyond national jurisdiction on the basis of fair and reasonable terms and conditions, (moved from Article 7(a)) Noting the importance of rehabilitation and restoration of biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution, (moved from Article 14(e)) Emphasizing that the implementation of this Agreement should not undermine relevant legal instruments and frameworks and global, regional, subregional and sectoral bodies, Respecting the sovereignty, territorial integrity and political independence of all States,\n5\nDesiring to promote sustainable development, Aspiring to achieve universal participation, Have agreed as follows:"
    }, {
      "heading" : "Senegal",
      "text" : ""
    }, {
      "heading" : "Sur le Préambule",
      "text" : "Au regard de l’importance de l’accord, le préambule semble relativement bref. It doit être plus étoffé pour mettre en exergue tous les éléments de contexte"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : ""
    }, {
      "heading" : "Proposed text",
      "text" : "Recognizing the urgent need to enhance international cooperation to protect and restore the health, productivity and resilience of the ocean and marine ecosystems in areas beyond the limits of national jurisdiction, and to maintain their biodiversity\nAware that the conservation of marine biodiversity is a common concern and the shared responsibility of all States and that States have the obligation to protect and preserve the marine environment in ABNJ and to assist other States to do the same;\nRecognizing the ecological, social, economic, scientific, educational, and cultural importance and intrinsic value of biodiversity beyond national jurisdiction for maintaining ocean health"
    }, {
      "heading" : "Commentary",
      "text" : "The Preamble does not yet reflect the scale or scope of ambition reflected in the outcome document from Rio+20 (para. 158):\n“We therefore commit to protect, and restore, the health, productivity and resilience of oceans and marine ecosystems, and to maintain their biodiversity, enabling their conservation and sustainable use for present and future generations, and to effectively apply an ecosystem approach and the precautionary approach in the management, in accordance with international law, of activities impacting on the marine environment, to deliver on all three dimensions of sustainable development.”"
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Preamble\n6\n→ Interconnectivity and importance of biodiversity beyond national jurisdiction The draft text does not currently acknowledge the importance of BBNJ, the value of biodiversity or its components such as genetic resources, or the interconnections between BBNJ and coastal and atmospheric processes. The ocean is dynamic and interconnected, from the surface to the seafloor and from the coasts to the high seas. Timescales governing relevant ecosystems vary for each environment. Ecological connectivity, whether through carbon and energy flow or species’ dispersal and migration, plays a critical role in maintaining healthy ocean functions (DOSI, 2020). Biodiversity beyond national jurisdiction provides a suite of functions that maintain ecosystem integrity and benefit humans in myriad ways, including: carbon sequestration and storage, nutrient recycling, food provision, scientific inspiration, and cultural significance (DOSI 2019a; Hoagland et al., 2019; Rogers et al., 2014). The Preamble of the BBNJ agreement could make reference to the broad importance of biodiversity beyond national jurisdiction and the environmental, economic, cultural, social, and scientific value of biodiversity and genetic and biological resources of ABNJ."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Key to the document Blue bold = Proposal for addition Strikethrough = proposed deletion Blue Italics = additional comment or explanation from ICS\nPREAMBLE\nThe States Parties to this Agreement,\nRecalling the relevant provisions of the United Nations Convention on the Law of the Sea, including the obligation to protect and preserve the marine environment,\nStressing the need to respect the balance of rights, obligations and interests set out in the Convention,\nStressing the need for the comprehensive global regime to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,\nDesiring to act as stewards of the ocean in areas beyond national jurisdiction on behalf of present and future generations,\nRespecting the sovereignty, territorial integrity and political independence of all States,\nRespecting relevant legal instruments and frameworks and relevant global, regional, and sectoral bodies [in the achievement of the objectives],\nDesiring to promote sustainable development,\n7\nAspiring to achieve universal participation,\nHave agreed as follows:\n8\nPART I GENERAL PROVISIONS\n9\nARTICLE 1"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 1 Use of terms\nFor the purposes of this Agreement:\n1. “Access” means, in relation to marine genetic resources, the collection of marine genetic resources in areas beyond national jurisdiction.\n3. “Area-based management tool” means a spatial management tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives.\n6. “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, or from the repetition of similar activities over time.\n7. “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment.\n[8. “Marine genetic material” means any material of marine plant, animal, microbial or other origin containing functional units of heredity.]\n[9. Alt. 1. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin containing functional units of heredity of actual or potential value ]\n[9. Alt. 2. “Marine genetic resources” means marine genetic material of actual or potential value.]\n10. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific long-term conservation objectives.\n13. “Strategic environmental assessment” means the evaluation of the likely environmental, including [socioeconomic], effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.\n10"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 1 Términos Empleados 3. En la definición de “mecanismo de gestión basado en zonas geográficas”, en la versión en inglés del documento CLAM sugiere utilizar la palabra “measure” y no “tool”. Además, sugiere eliminar la última parte del texto de la definición que figura entre corchetes [y ofrecer mayor protección que en las zonas circundantes], pues pueden existir ABMTs más restrictivas en la zona contigua al área propuesta. CLAM propone que la definición lea: Por “mecanismo de gestión basado en zonas geográficas” se entiende cualquier medida para una zona geográficamente delimitada, mediante el cual se gestionan uno o varios sectores o actividades con el fin de alcanzar determinados objetivos de conservación y uso sostenible, de conformidad con este tratado”. (5 Bis). El CLAM solicita nuevamente a la Presidenta la incorporación de una definición sobre el término “Creación de Capacidades”, de acuerdo a la siguiente propuesta: “5bis. \"creación de capacidad\" se entiende toda actividad destinada a permitir o mejorar la formación académica, profesional y técnica; el intercambio de conocimientos y competencias; el acceso a infraestructuras físicas; el fortalecimiento institucional; la comunicación entre actores relevantes; el intercambio de información científica, de desarrollo tecnológico e innovación; y la sensibilización a través de información pública y conocimientos básicos sobre la biodiversidad marina en áreas fuera de la jurisdicción nacional.” La definición propuesta no se encuentra reflejada de esa forma en un documento, sino que se basa en una adaptación de conceptos incluidos en la Estrategia de Desarrollo de Capacidades de la COI 2015-2021 (Documento IOC/INF-1332 disponible a través de http://www.iocunesco.org/index.php?option=com_oe&task=viewDocumentRecord&docID=14939), tomando parte de los \"productos\" y \"actividades\" (o \"outputs\" y \"activities\"), para los fines de este instrumento internacional legalmente vinculante. (11.) CLAM solicita eliminar los ejemplos y la palabra “observación” sustituirla por “innovación”. De esta forma, el inciso 11 leería: [11. Por “tecnología marina” se entienden elementos como información y datos, suministrados en un formato de fácil utilización, sobre las ciencias marinas y las operaciones y servicios marinos conexos; manuales, directrices, criterios, normas y materiales de referencia; equipo de muestreo y metodología; instalaciones y equipo de observación (por ejemplo, equipo de teledetección, boyas, mareógrafos y medios de observación de los océanos a bordo de buques y de otra índole); equipo para observaciones, análisis y experimentos in situ y en laboratorio; computadoras y programas informáticos, incluidos modelos y técnicas de modelización; y experiencia, conocimientos, aptitudes, conocimientos técnicos, científicos y jurídicos y métodos analíticos relacionados con la investigación y la observación y la innovación científicas marinas.]\n11\n(14.) CLAM solicita la eliminación del término “transferencia de tecnología marina” pues ya se cuenta con los detalles en el artículo 45 sobre modalidades. [English version] Article 1 Use of terms The comments CLAM has in this regard are found in the respective Part, depending on the subject matter of the definition.\nIndonesia\nUse of terms (Article 1) 3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area, [other than a marine protected area,] through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas]. 7. (NOTE: Proposing the new alternative text from combination of alternative 1 and alternative 2): [7. “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment and taking into account interrelated [socioeconomic] [social and economic], cultural and human health impacts, both beneficial and adverse].\nIsrael\nArticle 1 Use of terms\nFor the purposes of this Agreement:\n[1. “Access” means, in relation to marine genetic resources, the collection of marine genetic resources [, including marine genetic resources accessed in situ, ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]]].]\n2. “Activity under a State’s jurisdiction or control” means an activity over which a State has effective control or exercises jurisdiction.\n3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are\n12\nmanaged with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas].\n4. “Areas beyond national jurisdiction” means the high seas and the Area.\n5. “Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n[6. “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.]\n[7. Alt. 1. “Environmental impact assessment” means a process to evaluate the environmental impact of an activity to be carried out in areas beyond national jurisdiction, with an effect on areas within or beyond national jurisdiction [7. Alt. 2. “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment.] [8. “Marine genetic material” means any material of marine plant, animal, microbial or other origin containing functional units of heredit y.] [9. Alt. 1. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin, [found in or] originating from areas beyond national jurisdiction and containing functional units of heredity with actual or potential value of their genetic and biochemical properties.] [9. Alt. 2. “Marine genetic resources” means marine genetic material of actual or potential value.] 10. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation and sustainable use objectives [and that affords higher protection than the surrounding areas]. [11. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges, shipboard and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge,\n13\nskills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.]\n12. (a) “States Parties” means States that have consented to be bound by this Agreement and for which this Agreement is in force.\n(b) This Agreement applies mutatis mutandis:\n(i) To any entity referred to in article 305, paragraph 1 (c), (d) and (e), of the Convention, and\n(ii) Subject to article 67, to any entity referred to as an “international organization” in annex IX, article 1, of the Convention that becomes a Party to this Agreement, and to that extent “States Parties” refers to those entities.\n[13. “Strategic environmental assessment” means the evaluation of the likely environmental, including health, effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.]\n[14. “Transfer of marine technology” means the transfer of the instruments, equipment, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]\n[15. “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources [, as well as the exploitation thereof].]"
    }, {
      "heading" : "Kenya",
      "text" : "Part I, Article 1:\nInsert a definition of ‘Biological Diversity in Areas Beyond National Jurisdiction’.\nWe propose that the definition encompasses / includes fish since they are the living organisms that have suffered arguably the most destruction from human activity and ever-increasing effort in the ocean; and whose conservation and sustainable use is directly linked to food and food security and thus the survival of humankind."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions\n14\nGreen: comments\nArticle 1 Use of terms\n3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area, based on the best available science, through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas]. 10. “Marine protected area” means is a type of area-based management tool a geographically defined marine area that is designated established and managed to achieve specific [long-term biodiversity] conservation and sustainable use objectives [and that affords higher protection than the surrounding areas]."
    }, {
      "heading" : "Philippines",
      "text" : "Additional Text = Red with underline\nArticle 1 Use of terms\nFor the purposes of this Agreement: [1. “Access” means, in relation to marine genetic resources, the collection of marine genetic resources [, including marine genetic resources accessed in situ, ex situ [and in silico] [[and] [as digital sequence information] of genetic resources or as [as genetic sequence data]]].]\nXXX [9. Alt. 1. “Marine genetic resources” means any genetic material of marine plant, animal, microbial or other origin, [found in or] originating from areas beyond national jurisdiction and containing functional units of heredity with actual or potential value of their genetic and biochemical properties.]\nXXX [15. “Utilization of marine genetic resources” means to conduct research and their potential uses [, as well as the exploitation commercialization thereof].]\nRepublic of Korea\nArticle 1 Use of terms\n15\nFor the purposes of this Agreement: [1. “Access” means, in relation to marine genetic resources, the collection of marine genetic\nresources.] [, including marine genetic resources accessed in situ, ex situ [and in silico] [[and] [as] [digital sequence information] [as genetic] sequence data [and information]]].] 12. “Activity under a State’s jurisdiction or control” means an activity over which a State has effective control or exercises jurisdiction. 23. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area, through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives. [and affording higher protection than that provided in the surrounding areas]. 34. “Areas beyond national jurisdiction” means the high seas and the Area. 45. “Convention” means the United Nations Convention on the Law of the Sea of 10 December\n1982. [6. “Cumulative impacts” means impacts on the same ecosystems resulting from different\nactivities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.] [7. Alt. 1. “Environmental impact assessment” means a process to evaluate the environmental impact of an activity [to be carried out in areas beyond national jurisdiction [, with an effect on areas within or beyond national jurisdiction]] [, taking into account [, inter alia,] interrelated [socioeconomic] [social and economic], cultural and human health impacts, both beneficial and adverse].] [57. Alt. 2. “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment.] [68. Marine genetic material” means any material of marine plant, animal, microbial or other origin containing functional units of heredity.] [79. Alt. 1. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin, [found in or] originating from areas beyond national jurisdiction and containing functional units of heredity with actual or potential value of their genetic and biochemical properties.] [79. Alt. 2. “Marine genetic resources” means marine genetic material of actual or potential value.] [810. “Marine protected area” means a geographically defined marine area that is designated and\nmanaged to achieve specific [long-term biodiversity] conservation and sustainable use objectives [and that affords higher protection than the surrounding areas].] [11. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges, shipboard and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.] 912. (a) “States Parties” means States that have consented to be bound by this Agreement and for which this Agreement is in force. 3/48\n16\n(b) This Agreement applies mutatis mutandis: (i) To any entity referred to in article 305, paragraph 1 (c), (d) and (e), of the Convention, and (ii) Subject to article 67, to any entity referred to as an “international organization” in annex IX, article 1, of the Convention that becomes a Party to this Agreement, and to that extent “States Parties” refers to those entities. [13. “Strategic environmental assessment” means the evaluation of the likely environmental, including health, effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.] [14. “Transfer of marine technology” means the transfer of the instruments, equipment, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.] [15. Alt. 1. “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources [, as well as the exploitation thereof].]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 1er : une liste assez longue de termes a été définie dont la plupart mérite d’être renforcé. C’est le cas de l’approche intégrée, des études d’impact environnemental, des ressources génétiques marines (RGM) entre autres ; (la signature de la convention va permettre au Sénégal d’avoir une définition officielle de certains termes de concepts). A ce niveau, et au point 7, la variante 2 est beaucoup plus décisive pour l’atteinte de l’objectif visé : protection de l’environnement de la zone. A l’alinéa 9, enlever « trouvé à » et garder issu des zones ne relevant pas."
    }, {
      "heading" : "South Africa",
      "text" : "Article 1. Definitions: 1. Access – we will provide input at 4th meeting. 3. Whilst we support the inclusion of text for a definition of area-based management tools we note that the current version would need to exclude the bracketed text which states [providing higher protection than that provided in the surrounding areas]. The reason for this is that two (or more) area based management areas may be adjacent to one another and thus they cannot all provide higher protection. A more focussed solution to this is proposed below. “Area-based management tool” means a tool through which one or several sectors or activities are managed within a geographically defined area, with the aim of achieving\n17\nparticular conservation and sustainable use objectives [, that result in higher protection than that provided outside of such defined areas]. 6. We strongly support inclusion of a definition on cumulative impacts and support the current version, including all square bracketed text. 7. EIAs – We can support Alt 2 version of the definition as is, or the Alt 1 version, which is more comprehensive but needs work. The Alt 1 version will need consideration of the following: the inclusion of ‘Economic’ is necessary. However ‘Social’ is already captured in ‘Cultural and Human health’. The words ‘Ecological’, or perhaps ‘Biophysical’, should be mentioned explicitly? Proposed language: ‘…interrelated biophysical, economic, cultural and human health impacts’ 8. Marine Genetic Material – will make inputs at the 4th meeting 10. Marine protected areas – suggest the first bracketed text should fall away, and the second bracket kept and amended as below: “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific conservation and sustainable use objectives [and that affords higher protection than that provided outside of such defined areas]. 11. Definition of Marine Technology supported, including all bracketed text. 13. Support inclusion of a definition of Strategic Environmental Assessment which should also explicitly include consideration of cumulative impacts. 14. The definition for transfer of marine technology should include expertise after the word methodologies. The reasoning here is that expertise is included in the definition of marine technology and without it being explicitly transferred, processes and methodologies may simply be manuals or instructions."
    }, {
      "heading" : "Turkey",
      "text" : "Article 1 Use of terms\n3. “Area-based management tool” means a tool for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas].\nRationale: During the Third Session of the Intergovernmental Conference, Turkey had explained its position that differentiation should be made between the establishment of “areabased management tools” and “marine protected areas”, due to temporal and spatial scale related\n18\nreasons. In that Session, we made proposals with regard to the relevant sections of the draft text (including Articles 14, 15, 16 and 17), in order to ensure that this differentiation is reflected consistently in the entire text.\nOur new proposal with regard to Article 1, paragraph 3 of the revised draft text is an additional proposal based on the same rationale.\nUnited States of America\nArticle 1 Use of terms\nFor the purposes of this Agreement:\n[1. “Access” means, in relation to marine genetic resources, the collection of marine genetic resources [, including marine genetic resources accessed in situ, ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]]].]\nU.S. requests to delete Article 1(1).\n3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas].\nU.S. suggested text for Article 1(3): “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area, which is based on the best available science, adaptable over time, and through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas].”\n[7. Alt. 1. “Environmental impact assessment” means a process to evaluate the environmental impact of an activity [to be carried out in areas beyond national jurisdiction [, with an effect on areas within or beyond national jurisdiction]] [, taking into account [, inter alia,] interrelated [socioeconomic] [social and economic], cultural and human health impacts, both beneficial and adverse].]\n[7. Alt. 2. “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment.]\n19\nU.S. suggested text for Article 1(7): “‘Environmental impact assessment’ means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment.”\n[9. Alt. 1. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin, [found in or] originating from areas beyond national jurisdiction and containing functional units of heredity with actual or potential value of their genetic and biochemical properties.]\n[9. Alt. 2. “Marine genetic resources” means marine genetic material of actual or potential value.]\nU.S. suggested text for Article 1(9): “‘Marine genetic resources’ means marine genetic material of actual or potential value.”\n10. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation and sustainable use objectives [and that affords higher protection than the surrounding areas].\nU.S. suggested text for Article 1(10): “‘Marine protected area’ means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation and sustainable use objectives and that affords higher protection than the surrounding areas would otherwise exist.”\n[11. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges, shipboard and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.]\nU.S. requests to delete Article 1(11). 12. (a) “States Parties” means States that have consented to be bound by this Agreement and for which this Agreement is in force.\n(b) This Agreement applies mutatis mutandis:\n(i) To any entity referred to in article 305, paragraph 1 (c), (d) and (e), of the Convention, and\n20\n(ii) Subject to article 67, to any entity referred to as an “international organization” in annex IX, article 1, of the Convention that becomes a Party to this Agreement, and to that extent “States Parties” refers to those entities.\nU.S. suggested text for Article 1(12)(b): “(b) This Agreement applies mutatis mutandis: (i) To any entity referred to in article 305, paragraph 1 (c), (d) and (e), of the Convention, and (ii) Subject to article 67, to any entity referred to as an “international organization” in annex IX, article 1, of the Convention that becomes a Party to this Agreement, and to that extent “States Parties” refers to those entities., that becomes a Party to this Agreement, and to that extent “States Parties” refers to those entities.”\n[13. “Strategic environmental assessment” means the evaluation of the likely environmental, including health, effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.]\nU.S. requests to delete Article 1(13).\n[14. “Transfer of marine technology” means the transfer of the instruments, equipment, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]\nU.S. requests to delete Article 1(14). [15. “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources [, as well as the exploitation thereof].]\nU.S. requests to delete Article 1(15)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 1 Use of terms\nProposed text\n21\n1. “Access” means, in relation to marine genetic resources, collecting, taking, obtaining or exploiting marine genetic resources [and associated data] for their utilization.\n3. “Area-based management tool” means a management measure tool, including a marine protected area, for a [geographically defined area through which one or several sectors or activities are managed to ensure the with the aim of achieving particular conservation and sustainable use of marine biodiversity objectives [and affording higher protection than that provided in the surrounding areas].\n[4. “Areas beyond national jurisdiction” include means the high seas and its superjacent airspace, and the Area.][no definition] Insertion: “Derivative” means a naturally occurring biochemical compound resulting from the genetic expression or metabolism of biological or genetic resources, even if it does not contain functional units of heredity. Insertion: \"Conservation\" means the conservation of ecosystems and natural habitats and the maintenance and recovery of viable populations of species. 9. “Marine genetic resources” means material of marine plant, animal, microbial or other origin containing functional units of heredity and utilized within the meaning of this Part. 10. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation. and sustainable use objectives [and that affords higher protection than the surrounding areas]. 11. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges, shipboard and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to the conservation and sustainable use of marine biodiversity, including but not limited to marine scientific research and observation. 13. “Strategic environmental assessment” means the integrated evaluation of the likely environmental, including health, effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.]l effects of proposed plans or programmes, or of proposed technologies or novel activities, including potential cumulative effects. 13 bis. Insertion. \"Sustainable use\" means the use of components of biological diversity in a way and at a rate that does not lead to the loss of or long-term decline in biological diversity and is assessed to ensure such use does not cause significant adverse impacts,\n22\nindividually or cumulatively, thereby maintaining its potential to meet the needs and aspirations of present and future generations. [14. “Transfer of marine technology” means the transfer of the instruments, equipment, expertise, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]"
    }, {
      "heading" : "15. “Utilization” means, in relation to genetic resources, to conduct research and development for any purpose on the genetic and/or biochemical composition of genetic resources, [and derivatives] and on second, third and fourth generation genetic resources.",
      "text" : ""
    }, {
      "heading" : "Commentary",
      "text" : "1(1) It is problematic to see multiple definitions of DSI in different fora. In order to ensure that this process is aligned with the CBD DSI process, the definition of “Associated data” could be determined by the decision-making body at a later date. 1(3) The ABMT definition should be more closely aligned with the CBD art. 8 which focuses on a broad range of measures to promote in situ conservation of nature. 1(4) ABNJ is not defined in UNCLOS and should not be defined in this text. UNCLOS defines the marine areas that are subject to varying levels of national jurisdiction; what remains is beyond national jurisdiction. Accordingly, a definition adds nothing to the term itself. On the other hand, this definition omits air space, which is referenced in UNCLOS (e.g., art. 78(1), 87(b), 135, 212(1), and which should therefore be included if ABNJ is defined. 1(6) It is important that “cumulative impacts” be “cumulative” across different uses (within a sector or across sectors) at any time as well as over time. The wording of the draft article is confusing because it refers to climate change and acidification as activities, which they are not. These are “impacts” themselves even if they have (cascading) consequences. 1(9) The definition of MGR follows the CBD (art. 2) where one definition relies on another one. Consolidating the definition is more straightforward and simple and avoids the problem of defining actual or potential value. Defining in terms of “utilization” allows better differentiation between commodities and genetic resources. It is still compatible with the CBD definition. 1(10) The definition of “MPA” should be consistent with the IUCN definition to ensure comparable reporting in the World Database on Protected Areas (WDPA) and compatible protection standards within and beyond national jurisdictions. (IUCN WCPA, 2018). Most important elements are persistence (long term) and a primary objective of conservation. Activities should be managed consistently with that objective (IUCN WCPA 2019). 1(11)/1(14) 1(11) “marine technology” and 1(14) “transfer of marine technology” should be better linked. For example, in the definition of ‘marine technology transfer’ [14] reference should be made to expertise. The draft definition of “marine technology” reflects the IOC Criteria and Guidelines on the Transfer of Marine Technology and therefore has a focus on\n23\nmarine sciences and related services. While these forms of technology will be important for the BBNJ agreement, other relevant forms of technology (such as monitoring, control and surveillance technologies) may not be currently captured in the definition. The definition could be made broader. 1(13) The draft definition of SEA describes the process of an SEA but does not provide a definition of an SEA. Moreover, in the draft text, there is no difference between EIA and SEA definitions, except that in SEA, the text refers to the details of the structure (scope) and process (participation, etc.) which apply also (but are not described) in the EIA paragraph above. The integrated aspect of SEA should be emphasized. Suggested additional terms to define: In addition to “sustainable use” it would be helpful to include definitions for “science-based”, “best available science”, “ecosystem approaches”, “precautionary approach/principle”. These appear under art. 5 (General principles and approaches) but it would be an opportunity to clarify and unify terminology (e.g. refer to CBD COP Decision V/6)"
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 1, Use of Terms → Definitions of “marine genetic material” and “marine genetic resources” are open to interpretation The draft text currently includes definitions of “marine genetic material” and “marine genetic resources”: [8. “Marine genetic material” means any material of marine plant, animal, microbial or other origin containing functional units of heredity] [9.Alt. 1.“Marine genetic resources” means any material of marine plant, animal, microbial or other origin, [found in or] originating from areas beyond national jurisdiction and containing functional units of heredity with actual or potential value of their genetic and biochemical properties.] [9.Alt. 2.“Marine genetic resources” means marine genetic material of actual or potential value.] Ensuring that such definitions align with those under the Convention on Biological Diversity and the Nagoya Protocol has merit. However, as noted in the DOSI commentary on the first draft text of the BBNJ agreement, these definitions are open to interpretation. Specifically, ‘functional units of heredity’, and ‘genetic and biochemical properties’ are ambiguous and require scientific clarity. Clarity on the meaning of “value” would help interpret the definition of marine genetic resources as per article 1 [9]. The value of marine genetic resources could be seen as scientific, educational, ecological, environmental, and cultural (DOSI 2019b). The meaning of “actual or\n24\npotential value” is ambiguous, in the absence of any other reference to value in the text. For example, the Forest Genetic Resources Plan (FAO, 2014) broadly defines genetic resources as genetic material of “actual or potential economic, environmental, scientific or societal value”. Similarly, the BBNJ agreement could make reference to the multiple dimensions of value. → Definitions of “marine technology” and “transfer of marine technology” may be too limited The draft text currently includes the following definition of marine technology: [11. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges, shipboard and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.] This definition reflects the 2005 IOC Criteria and Guidelines on the Transfer of Marine Technology and encompasses a broad range of equipment, knowledge, and information for marine scientific research. All of these forms of technology will be important for building capacity for the conservation and sustainable use of BBNJ. However, this definition does not appear to cover all forms of technology relevant to the conservation and sustainable use of BBNJ. For example, monitoring, control, and surveillance technologies could offer crucial tools for implementing the BBNJ agreement; some practitioners may not consider these tools as marine scientific research, thus placing them outside the scope of the present definition of marine technology. Other examples that may fall outside of the scope as currently defined include environmentally-sound technologies for sustainable use of BBNJ such as those for the conduct of environmental impact assessments, manage human activities involved with the acquisition or utilization of marine resources or decision-making support tools for spatial conservation planning. To “future-proof” this definition and avoid the need for an exhaustive list in the face of rapidly advancing techniques, the designation of appropriate technology could be a duty of the Scientific and Technical Body. However, if a list is incorporated into the text, we urge the inclusion of the following categories of useful tools / technologies: research submersibles, remotely operated and autonomous vehicles, camera sleds, seafloor samplers, equipment for in situ and laboratory observations, analysis and experimentation (including field-based genetic isolation, amplification, sequencing, and imaging technologies). → The draft text currently includes the following definition of ‘transfer of marine technology’: [14. “Transfer of marine technology” means the transfer of the instruments, equipment, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]\n25\nThe current definition includes some, but not all, forms of technology referred to in the draft definition of technology at paragraph [11]. In particular, it excludes skills, expertise, or information. Consideration could be given to broadening the definition to include these additional elements. Furthermore, the reference to the transfer of technologies “required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean” may be overly restrictive because: (i) technologically-limited states might not produce knowledge but would make use of knowledge produced by others, and (ii) the conservation and sustainable use of biodiversity may require more than improved study and understanding of the nature and resources of the ocean - but rather more proactive measures to monitor human activities, such as for the implementation of area-based management tools. In order to capture the full range of technologies potentially needed to enable the conservation and sustainable use of BBNJ, this definition could be expanded, e.g: “Transfer of marine technology” means the transfer of the instruments, equipment, vessels, processes and methodologies required to produce and/or use knowledge to improve the study and understanding of the nature and resources of the ocean and enable the conservation and sustainable use of biodiversity beyond national jurisdiction. → Strategic environmental assessment Strategic environmental assessments are an important tool for planning and could usefully advance scientific research and technology transfer. For this reason, paragraph [13] represents an important part of the draft BBNJ agreement, as does the reference to Strategic environmental assessments in Article 28. → Marine protected area The draft text currently provides the following draft definition of Marine Protected Area: 10. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation and sustainable use objectives [and that affords higher protection than the surrounding areas]. The text in square brackets would facilitate the conservation and sustainable use goals put forth elsewhere in the draft text. Marine protected can address a range of objectives (Day et al., 2012), however, fully protected marine reserves are demonstrably best for conserving biological diversity, as they protect communities and the ecological processes that sustain them from direct and indirect forms of human disturbance (Sala et al. 2018). Given the importance of connectivity in marine systems (DOSI, 2020), allowing for networks of protected areas that consider geographically distributed and/or shifting habitats and species distributions would be helpful in achieving a range of “conservation and sustainable use objectives.”\n26"
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 1 Use of terms\nFor the purposes of this Agreement:\n[1. “Access” means, in relation to marine genetic resources, the collection of marine genetic resources [, including marine genetic resources accessed in situ, ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]]].]\n2. “Activity under a State’s jurisdiction or control” means an activity over which a State has effective control or exercises jurisdiction.\n[2bis “Activity” means all activities of exploration for and exploitation of the resources in areas beyond national jurisdiction]\n3. “Area-based management tool” means a tool, including a marine protected area, for a geographically defined area through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives [and affording higher protection than that provided in the surrounding areas].\n4. “Areas beyond national jurisdiction” means the high seas and the Area.\n5. “Convention” means the United Nations Convention on the Law of the Sea of 10 December 1982.\n[6. “Cumulative impacts” means impacts on the same ecosystems resulting from different activities, including past, present or reasonably foreseeable activities, or from the repetition of similar activities over time, including climate change, ocean acidification and related impacts.]\n[7. Alt. 1 . “E n v iro n m en tal imp act asses sm en t” m ean s a p ro cess to ev alu ate th e environmental impact of an activity [to be carried out in areas beyond natio nal jurisdiction [, with an effect on areas within or beyond national jurisdiction]] [, taking into account [, inter alia,] interrelated [socioeconomic] [social and economic], cultural and human health impacts, both beneficial and adverse].]\n[7. Alt. 2. “Environmental impact assessment” means a process for assessing the potential effects of planned activities, carried out in areas beyond national jurisdiction, under the jurisdiction or control of States Parties that may cause substantial pollution of or significant and harmful changes to the marine environment.] ICS prefers this option.\n[7bis “Planned Activity” means] ICS does not have any drafting to propose here, but suggests that it would be useful if States considered what is meant by “Planned Activity” as distinct from “Activity” or “Activities” under the Convention.\n[8. “Marine genetic material” means any material of marine plant, animal, microbial or other origin containing functional units of heredity.]\n[9. Alt. 1. “Marine genetic resources” means any material of marine plant, animal, microbial or other origin, [found in or] originating from areas beyond national jurisdiction and containing\n27\nfunctional units of heredity with actual or potential value of their genetic and biochemical properties.]\n[9. Alt. 2. “Marine genetic resources” means marine genetic material of actual or potential value.]\n10. “Marine protected area” means a geographically defined marine area that is designated and managed to achieve specific [long-term biodiversity] conservation and sustainable use objectives [and that affords higher protection than the surrounding areas].\n[11. “Marine technology” means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards, reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges, shipboard and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computer and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation.]\n12. (a) “States Parties” means States that have consented to be bound by this Agreement and for which this Agreement is in force.\n(b) This Agreement applies mutatis mutandis:\n(i) To any entity referred to in article 305, paragraph 1 (c), (d) and (e), of the Convention, and\n(ii) Subject to article 67, to any entity referred to as an “international organization” in annex IX, article 1, of the Convention that becomes a Party to this Agreement, and to that extent “States Parties” refers to those entities.\n[13. “Strategic environmental assessment” means the evaluation of the likely environmental, including health, effects, which comprises the determination of the scope of an environmental report and its preparation, the carrying out of public participation and consultations, and the taking into account of the environmental report and the results of the public participation and consultations in a plan or programme.] This definition is very unclear and is not understood by ICS.\n[14. “Transfer of marine technology” means the transfer of the instruments, equipment, vessels, processes and methodologies required to produce and use knowledge to improve the study and understanding of the nature and resources of the ocean.]\n[15. “Utilization of marine genetic resources” means to conduct research and development on the genetic and/or biochemical composition of marine genetic resources [, as well as the exploitation thereof].]\n28"
    }, {
      "heading" : "OceanCare",
      "text" : "Our recommended text is in bold, and replaces original text (strikethrough)\n[6. “Cumulative effects impacts ” means effects impacts on the same ecosystems resulting from different activities and effects, including past, present or reasonably foreseeable activities and effects, or from the repetition of similar activities over time, including climate change, ocean acidification and related effects impacts, and transboundary effects including pollution.]"
    }, {
      "heading" : "Comments",
      "text" : "The term ‘effect’ is a term used in UNCLOS whereas ‘impact’ is not. Similarly, transboundary pollution is easily defined and can be readily measured through scientific investigation, whereas transboundary impact is vague and it may be difficult to establish criteria acceptable to all parties. Moreover, transboundary pollution is referred to in an extensive body of existing international law, whereas transboundary impact is not.\nA possible definition of transboundary pollution could read as follows: “Transboundary pollution” for the purposes of this Instrument means the introduction, directly or indirectly, of substances or energy, including acoustic energy, into the marine environment (a) that is generated by human activities in, or adjacent to, areas beyond national jurisdiction, (b) that disperses across more than one jurisdiction, including dispersing into areas beyond national jurisdiction from areas within national jurisdiction, and (c) that results in, or is likely to result in, significant harm to marine biological diversity beyond national jurisdiction.\n29\nARTICLE 2"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 2 Objetivo General Se observa con agrado la inclusión de la referencia “objetivo general” en tanto que permite que todas las secciones que conforman el instrumento internacionalmente vinculante, se interpreten e implementen desde la perspectiva de uso sostenible y conservación de la biodiversidad marina, a la par de la promoción de la cooperación y coordinación internacional. CLAM considera que el objetivo de este instrumento vinculante es de aplicación y observancia constante, continua y progresiva por lo que la referencia a [largo plazo] en la redacción del objetivo no estaría en concordancia con esta visión. En este sentido, se sugeriría no considerar [largo plazo] en la redacción. [English version] Article 2 General objective CLAM welcomes the addition of « general » to the « objective », since CLAM considers that all sections of the international legally binding instrument shall be interpreted and implemented as from the perspective of sustainable use and conservation of marine biodiversity, along with the promotion of international cooperation and coordination. CLAM considers that the objective of this binding instrument is of constant, continuous and progressive application and observance. Thus the reference to“[long-term]” would not be in accordance with this vision. In this regard, it would be suggested not to consider “[long-term]” in the wording.\nIndonesia\nGeneral Objective (Article 2) The objective of this Agreement is to ensure the [long-term] conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\n30"
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 2 General objectives\nThe objective of this Agreement is to ensure the [long-term] conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 2 General Objective\nThe objective of this Agreement is to ensure the [long-term] conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction through effective implementation of the relevant provisions of the Convention and further international cooperation and coordination."
    }, {
      "heading" : "South Africa",
      "text" : "Article 2. Support text without the words [long-term] in the square bracket. This is because conservation may also involve short and medium term objectives and measures."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 2 General objective"
    }, {
      "heading" : "Commentary",
      "text" : "2. Additional objectives, obligations or principles could be included, in this article or other articles, Such objectives could include:\n• Promote the protection of ecosystems, natural habitats and maintenance of viable populations of species in natural surroundings\n31\n• Apply internationally agreed scientific criteria and guidelines • Integrate conservation and sustainable use into decision-making • Adopt measures to avoid or minimize adverse impacts • Cooperate to establish a system of MPAs and adopt other effective conservation\nmeasures. These provisions may be based on the provisions of UNCLOS art. 194.5, CBD art. 8 & 10, UNFSA art. 10; Aichi Target 11; UNGA res. 61/105."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 2, General objective → ‘Long-term’ conservation and sustainable use Much of the life in the deep-sea is slow-growing and long-lived (e.g. some corals can live up to thousands of years); the physical and chemical processes that support these ecosystems take place over similarly long periods. Conservation and sustainable use measures for BBNJ should include the provision of a “long-term” vantage, recognizing the extended timescales required for deep-sea environments to recover from disturbance."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 2 General objective\nThe objective of this Agreement is to ensure the [long-term] conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction through strengthening and enhancing international cooperation and coordination and promoting a holistic and cross-sectoral approach in the implementation of the principles and relevant provisions of the Convention. effective implementation of the relevant provisions of the Convention and further international cooperation and coordination.\n32\nARTICLE 3"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 3 Aplicación (1) CLAM considera que el ámbito de aplicación geográfica de este instrumento debe ser las áreas marinas fuera de la jurisdicción nacional (en armonía con lo establecido en el artículo 1.4), tal como está planteado en el último borrador del proyecto de instrumento vinculante. (2) CLAM hace una lectura de que dicha mención se refiere a la inmunidad soberana de los buques estatales en términos de lo establecido en el artículo 236 de la CONVEMAR. En este sentido CLAM se permite hacer las siguientes observaciones:\n• Esta referencia a la inmunidad soberana no tiene cabida en el artículo referente a la aplicación geográfica del instrumento.\n• Durante la tercera Conferencia Intergubernamental NO hubo consenso sobre la conveniencia de incluir esta cláusula. Varias delegaciones, entre ellas el CLAM, manifestaron reparos sobre su contenido.\n• Esta inmunidad jurisdiccional de los buques ya está reconocida, no solo en el marco de la CONVEMAR sino de otros tratados y regímenes sobre los océanos. Por consiguiente, sería innecesaria la inclusión de esta cláusula en el instrumento.\n• Ahora bien, dicha salvaguarda se hace en el marco de disposiciones ambientales – protección y preservación del medio marino- y el instrumento BBNJ prevé una aplicación material más amplia (acceso y uso de recursos genéticos marinos, a los que no se hace alusión ni en la CONVEMAR ni en otros instrumentos sobre la navegación, seguridad de buques y de la vida humana en el mar).\nDado que una parte considerable de la investigación científica marina se realiza con buques estatales, la aceptación de tal artículo implicaría, por ejemplo, dejar fuera de la regulación del instrumento a las actividades relacionadas a los recursos genéticos marinos, el acceso a los mismos y el consecuente reparto de utilidades que se deriven por su acceso y utilización. Derivado de las consideraciones anteriores, CLAM solicita eliminar esta cláusula o en su caso, mantenerla en corchetes para su discusión en la cuarta conferencia y de ninguna manera darla por acordada como sugiere la versión revisada al dejarla sin corchetes. [English version] Article 3 Application 3.1. CLAM considers that the geographical scope of this instrument should be marine areas beyond national jurisdiction (in accordance with the content of the article 1.4), as stated in the latest draft of the binding instrument.\n33\n3.2. CLAM observes that this numeral refers to sovereign immunity for state vessels in terms of article 236 of UNCLOS. In this sense, CLAM wishes to call your attention to the following considerations:\n• Reference to sovereign immunity has no place in an article referring to the geographical application of the instrument.\n• During the Third Intergovernmental Conference there was NO consensus on including this clause. Several delegations, including CLAM, expressed objections about its content.\n• This jurisdictional immunity of vessels is already recognized, not only within the framework of UNCLOS but also by other treaties and regimes governing the oceans. Therefore, the presence of this clause in the BBNJ instrument is unnecessary.\n• This legal protection is made within the framework of environmental provisions - protection and preservation of the marine environment - and the BBNJ instrument provides for a broader material application (access and use of marine genetic resources, to which no reference is made either in UNCLOS or other instruments on navigation, ship safety and human life at sea).\nGiven that a considerable part of marine scientific research is carried out by state vessels, the acceptance of such an article would imply, for example, not considering the activities related to marine genetic resources, their access and the consequent distribution of benefits from access and utilization. In terms of the abovementioned, CLAM requests to eliminate this clause or, where appropriate, keep it in square brackets for further discussion during the fourth conference. In no circumstance this article 3.2 shall be considered as accepted and agreed by the delegations as it is suggested in the revised text by not keeping the square brackets."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 3 Application Scope\nThis Agreement applies to the activities under the States’ jurisdiction or control in areas beyond national jurisdiction."
    }, {
      "heading" : "Senegal",
      "text" : "Article 3 : il doit être intitulé « champs d’application », étant entendu que ce terme prend en compte aussi bien le champ d’application géographique que le champ d’application territorial ;\n34"
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 3, Application → Clarify implications for publicly-funded marine scientific research 2. This Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government non-commercial service… A substantial proportion of fundamental research into biodiversity beyond national jurisdiction, including the properties of marine genetic resources, initially takes place on State-owned or - operated research vessels on non-commercial service (Oldham et al., 2014). Measures should be taken to ensure that this provision does not have unintended consequences, missing opportunities to strengthen scientific best-practice by incorporating information about marine scientific research and resulting data into regional and global repositories and reference collections that play important roles in sharing benefits from marine genetic resources. International scientific cooperation and benefit-sharing would improve if all research-based activity on the high seas - State-enabled or otherwise - adhered to provisions of this agreement especially in relation to information sharing (Rabone et al., 2019) that include LDC, SIDS, and developing countries institutions."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 3 Application\n1.This Agreement applies to activities (defined in Article 1) in areas beyond national jurisdiction."
    }, {
      "heading" : "2. It shall not apply to activities:",
      "text" : "(a) Undertaken or permitted by States to occur within their national jurisdiction [unless those activities pose a risk of substantial negative impacts to biodiversity or significant and harmful changes to the marine environment in areas beyond national jurisdiction];\n(b) Enumerated in Article 87(1) Freedom of the High Seas, [subject to certain further\nlimitations and requirements] [set forth herin as may be necessary from time to time] to protect and conserve biodiversity, marine resources and the environment;\n(c) Related to mining in the Area as governed by the provisions of Part XI and the Agreement relating thereto; (d) Related to fishing, as governed by Part VII and the United Nations Fish Stocks\nAgreement;\n35\n(e) Subject to the regulation or supervision of specialized agencies of the United Nations or the programs instituted thereby; (f) Subject to the regulation or supervision by, or under the jurisdiction of, recognised\nglobal, regional, sub-regional or sectoral bodies, agreements, treaties or other binding agreements among States.\n3. This Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government noncommercial service. However, each State Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.\n36\nPROPOSAL FOR A NEW ARTICLE 3BIS\nRepublic of Korea\nArticle 3 bis\nThis Agreement does not apply to any warship, naval auxiliary, other vessels or aircraft owned or operated by a State and used, for the time being, only on government non-commercial service. However, each State Party shall ensure, by the adoption of appropriate measures not impairing the operations or operational capabilities of such vessels or aircraft owned or operated by it, that such vessels or aircraft act in a manner consistent, so far as is reasonable and practicable, with this Agreement.\n37\nARTICLE 4"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 4 Relación entre el presente Acuerdo y la Convención y los instrumentos y marcos jurídicos pertinentes y los órganos mundiales, regionales, subregionales y sectoriales competentes CLAM prefiere el uso de la palabra competentes en lugar de existentes, en tanto que la primera tiene un alcance más amplio que permite la inclusión de otros instrumentos, organismos y marcos no solo existentes o en vigor actualmente, sino aquellos que puedan surgir en el futuro. BBNJ debe permitir la armonización legislativa y la participación de otros instrumentos y organismos internacionales para garantizar que no exista una sobrerregulación o interferencia en otras jurisdicciones y ámbitos de aplicación. Este tratado debe procurar la complementariedad e integralidad en la aplicación a través de la cooperación dispuesta en el artículo 6. La negociación de BBNJ está basada, entre otros principios, en el de cooperación entre los instrumentos existentes en áreas fuera de la jurisdicción y en el de no socavar las competencias de estos. Lo anterior se deberá ver claramente reflejado en los artículos 4 y 6, buscando articular los mecanismos ya existentes con la nueva institucionalidad de BBNJ. BBNJ debe respetar los derechos de jurisdicción y deberes de los Estados Ribereños derivados de la Convención, de manera compatible con ella y el régimen jurídico aplicable. Adicionalmente se debe garantizar el estatus jurídico de los Estados no CONVEMAR, que no podrá ser afectado por las disposiciones del instrumento BBNJ, de conformidad con el carácter universal del tratado. (2) CLAM solicita la eliminación de las referencias a áreas geográficas específicas:\nArtículo 4.2. Los derechos y la jurisdicción de los Estados ribereños en todas las zonas bajo su jurisdicción nacional, [incluida la plataforma continental dentro de las 200 millas marinas y más allá y la zona económica exclusiva,] se respetarán de conformidad con la Convención.\nLo anterior por cuanto no es competencia de este instrumento la definición de límites o alcances de los espacios marítimos. (3) CLAM considera que la clave para cumplir el mandato de no menoscabar, recae en el respeto pleno de las competencias de los foros, organismos e instrumentos pertinentes. En ese sentido se sugiere mantener la referencia fuera de los corchetes para quedar de la siguiente manera:\nArtículo 4.3. El presente Acuerdo se interpretará y aplicará de manera que respete las competencias y no menoscabe los instrumentos y marcos jurídicos pertinentes ni de los órganos mundiales, regionales, subregionales y sectoriales competentes.\n38\n(4) Finalmente, CLAM está de acuerdo con mantener el artículo 4.4 que reitera la universalidad del instrumento de conformidad con lo establecido en las Resoluciones 69/292 y 72/249 y en consecuencia solicita retirar los corchetes de esta cláusula. [English version] Article 4. Relationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies CLAM prefers the use of the word relevant rather than existing, as it provides for a broader scope than the organisms, bodies and instruments currently in force, and allows a future relationship with those that may arise at some point. BBNJ should allow legislative harmonization and the participation of other international instruments and organizations to ensure that there is no over-regulation or interference in other jurisdictions or competences. This treaty should ensure complementarity and comprehensiveness in accordance to article 6 on cooperation. BBNJ's negotiation is based, among others, on the cooperation between existing instruments in areas beyond the jurisdiction and on the not undermining of competences principle. This principle should be clearly reflected in articles 4 and 6, for the interest of an effective articulation between the existing mechanisms and the new institutional organization of BBNJ. BBNJ shall harmoniously observe the sovereign rights, jurisdiction and duties of the coastal States as stated in the Convention, in terms of the applicable legal regime. Furthermore, the legal status of non-UNCLOS States shall be guaranteed in terms of the universal nature of the treaty. Such non-UNCLOS status shall not be affected by the provisions of the BBNJ instrument. 4.2. CLAM requests the removal of references to specific geographic areas as it is not on BBNJ jurisdiction to outline the limits or scope of maritime spaces:\nArticle 4.2 The rights and jurisdiction of coastal States in all areas under national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention. 4.3. CLAM considers that the key for achieving the mandate of not undermining is to fully observe the competencies of the relevant forums, organisms and instruments. In that sense it is suggested to keep the reference to such competencies in the text as follows:\nArticle 4.3 This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n4.4. Finally, CLAM agrees to maintain article 4.4, echoing the universality of the instrument in accordance with the provisions of Resolutions 69/292 and 72/249. Therefore, CLAM requests to remove the square brackets of this clause.\n39\n."
    }, {
      "heading" : "El Salvador",
      "text" : "En relación al artículo 4 “Relación entre el presente Acuerdo y la Convención y los Instrumentos y marcos jurídicos pertinentes y los órganos mundiales, regionales, subregionales y sectoriales competentes”:\n[4. La situación jurídica de quienes no sean partes en la Convención o en otros acuerdos conexos con respecto a esos instrumentos no se verá afectada por el presente Acuerdo.]\nEl Salvador solicita que se levanten los corchetes, para que se reitera la universalidad del instrumento de conformidad con lo establecido en las resoluciones 69/292 y 72/249, las cuales son fundamento y base del Instrumento Internacional jurídicamente vinculante en el marco de la Convención de las Naciones Unidas sobre el Derecho del Mar, relativo a la conservación y el uso sostenible de la diversidad biológica marina de las zonas situadas fuera de la jurisdicción nacional.\nEste es un artículo fundamental para los Estados que no son Parte de la Convención de las Naciones Unidas sobre el Derecho del Mar y que desean ser Parte de este instrumento jurídicamente vinculante, el cual debe ser un instrumento universal.\n[English version] In relation to Article 4 “Relationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies”.\n[4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement]\nEl Salvador requests that the square brackets be lifted, so that the universality of the instrument be reiterated in accordance with the provisions of resolutions 69/292 and 72/249. Those provisions are the basis of the legally binding International Instrument in the framework of the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity in areas outside national jurisdiction.\nThis is a fundamental article for States that are not Parties to the United Nations Convention on the Law of the Sea, but wish to be a party of this legally binding Instrument, which must be a universal instrument.\n40"
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 4\nRelationship between this Agreement and the Convention and relevant legal instruments and frameworks and\nrelevant global, regional, subregional and sectoral bodies\n1. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention.\n2. The rights and jurisdiction of coastal States in all areas under national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention.\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine the effectiveness of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n[4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 4 Relationship between this Agreement and the Convention and other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies\n1. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the\nConvention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention. 2. The rights and jurisdiction of coastal States in all areas under national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention. 3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. [4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.]\n41"
    }, {
      "heading" : "Senegal",
      "text" : "Article 4 : les dispositions entre crochets des points 3 et 4 méritent d’être validées ;"
    }, {
      "heading" : "South Africa",
      "text" : "Article 4 The current definition is not supported, as it has undergone deletion of previous text which was important. The text which was deleted was trying to achieve a very important aspect, namely that unless this treaty has priority when it comes to the conservation and sustainable use of biodiversity, other legal instruments and bodies can still pursue their own agendas potentially to the detriment of the implementation of this agreement. We would keep in most of the deleted mark-up text, apart from the clause ...are supportive of. This treaty, to achieve its potential, needs to have priority when it comes to the conservation and sustainable use of biodiversity in ABNJ.\nUnited States of America\nArticle 4\nRelationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies\n3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\nU.S. suggested text for Article 4(3): “This Agreement shall be interpreted and applied in a manner that [respects the competences of and] does not undermine relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.”\n[4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.]\nU.S. suggested text for Article 4(4): “The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.”\n42"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 4 Relationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies"
    }, {
      "heading" : "Proposed text",
      "text" : "3. This Agreement shall be interpreted and applied in a manner that [respects the competences of and] promotes coherence and cooperation and does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies."
    }, {
      "heading" : "Commentary",
      "text" : "4(3) There is still value in text that promotes coherence and coordination as was addressed in prior draft text."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 4\nRelationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies\n1. Nothing in this Agreement shall prejudice the rights, jurisdiction and duties of States under the Convention. This Agreement shall be interpreted and applied in the context of and in a manner consistent with the Convention.\n2. The rights and jurisdiction of coastal States in all areas under national jurisdiction, including the continental shelf within and beyond 200 nautical miles and the exclusive economic zone, shall be respected in accordance with the Convention.\n3. This Agreement shall be interpreted and applied in a manner that fully [respects the competences of and] does not undermine relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n[4. The legal status of non-parties to the Convention or any other related agreements with regard to those instruments is not affected by this Agreement.]\n43\nARTICLE 5"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 5 General [principles] [and] [approaches]\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following:\n(…)\n[(c) The principle of the common heritage of mankind;]"
    }, {
      "heading" : "Australia, New Zealand, Norway, and the Pacific Small Island Developing States",
      "text" : "Article 5: General [principles] [and] [approaches] In order to achieve the objective of this Agreement, States Parties shall be guided by the following:\n(i) bis The respect, promotion and consideration of their respective obligations on the rights of Indigenous Peoples and local communities when taking action to address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\nExplanatory text\n• The language of this joint proposal is adapted from the preambles of UNFCCC COP Decision 2/CP.23 (on the Local Communities and Indigenous Peoples Platform (2017)) and of UNFCCC COP Decision 2/CP.24 (on the Local Communities and Indigenous Peoples Platform (2018)), both of which were adopted by consensus. • The joint proposal aims to, among other things, ensure the operationalization of the obligations of States with respect to the existing rights of Indigenous Peoples and local communities in the context of seeking, transmitting, and using their relevant traditional knowledge in connection with the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n44"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 5 [Principios] [y] [Enfoques] generales Para CLAM es importante mantener aquellos principios que permitan que el fin y objeto del tratado se cumpla, garantizando el uso sostenible y conservación de la biodiversidad y del ecosistema marino. Se debe tener en cuenta que este no es un escenario de negociación de cuáles son los principios ambientales reconocidos y vinculantes. No obstante, sería oportuno reflexionar sobre el alcance jurídico de cada uno de ellos dentro del Derecho Internacional, a saber; los principios bajo un estatus normativo -38.1.c del Estatuto CIJ- y; enfoques de carácter informativo, como guías de implementación. Derivado de este alcance jurídico diferenciado, se sugiere que la redacción de este artículo establezca, de manera jerárquica, primero los principios, posteriormente los enfoques y concluir con las pautas de conducta. Entre los principios, enfoques y criterios a considerar en el trabajo CLAM considera importante incluir, como mínimo, los siguientes:"
    }, {
      "heading" : "PRINCIPIOS",
      "text" : "• Patrimonio común de la humanidad • Desarrollo sostenible • Quien contamina, paga • Buena vecindad • Equidad\nENFOQUES\n• Ecosistémico"
    }, {
      "heading" : "OTROS CRITERIOS",
      "text" : "• Rendición de cuentas • Flexibilidad, pertinencia y eficacia.\nFinalmente, CLAM se congratula de la inclusión del principio de patrimonio común de la humanidad como principio rector de la interpretación y aplicación del instrumento BBNJ y pide mantenerse como la base para el instrumento BBNJ. [English version] Article 5 General [principles] [and] [approaches] It is important for CLAM to maintain those principles that ensure compliance of the purpose and objective of the treaty at the same time that they warrant the sustainable use and conservation of biodiversity and the marine ecosystem.\n45\nCLAM believes that this BBNJ negotiation does not aim to determine which are the recognized and binding environmental principles. However, it would be appropriate to reflect their legal force in terms of the International Law, namely; the principles under a normative status - 38.1.c of the Statute of the International Court of Justice - and; approaches of an informative character as implementation guides. Derived from this differentiated legal scope, it is suggested that the wording of this article establish, in a hierarchical manner, first the principles, then the approaches and conclude with the practices guidelines. CLAM suggests including, no less than the following principles, approaches and criteria:"
    }, {
      "heading" : "PRINCIPLES",
      "text" : "• Common heritage of mankind • Sustainable development • The polluter pays • Good neighbourliness • Equity\nAPPROACHES\n• Eco systemic OTHER CRITERIA\n• Accountability • Flexibility, relevance and efficiency.\nFinally, CLAM welcomes the inclusion of the principle of common heritage of mankind as the guiding principle of the interpretation and application of the BBNJ instrument and requests to maintain this principle as the basis for the BBNJ instrument.\nIsrael\nArticle 5 General [principles] [and] [approaches]\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following:\n[(a) The principle of non-regression;]\n(b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should , in principle,bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment];\n46\n[(c) The principle of the common heritage of mankind;]\n(d)\n(e) The precautionary [principle]\n(f) An ecosystem approach;\n[(g) An integrated approach;]\n(h) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity;\n(i) The use of the best available science\n(j) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 5 General [principles] [and] [approaches]\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following: [(a) The principle of non-regression;] (b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should [, in principle,] bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment]; [(c) The principle of the common heritage of mankind;] [(d) The principle of equity;] (e) The precautionary [principle] [approach]; (f) An ecosystem approach;\nCommented [A1]: We (Israel) propose that this be the language adopted throughout the document. This proposal comes up a number of times. We propose this globally. Consistently throughout the document.\n47\n[(g) An integrated approach;] (h) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity; (i) The use of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities]; (j) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 5 General [principles] [and] [approaches]\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following: [(a) The principle of non-regression;] (a)(b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should [, in principle,] bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment]; [(c) The principle of the common heritage of mankind;]; [(d) The principle of equity;]; (b)(e) The precautionary [principle] [approach]; (c)(f) An ecosystem approach; (d)[(g) An integrated approach [principle];] (e)(h) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity; (i) The use of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities]; (f)(j) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another."
    }, {
      "heading" : "Senegal",
      "text" : "Article 5 : les crochets du titre doivent être enlevés et consacrer ainsi le titre en ces termes « Approches et principes généraux » car tous ces deux termes sont pris en compte dans les dispositions de cet article. Au point e), la précaution est plus une approche qu’un principe ; au point b), le pollueur doit assumer ;\n48"
    }, {
      "heading" : "South Africa",
      "text" : "Article 5. General principles and approaches (b) Support the simple version of the polluter pays principle. (c) Strongly support the principle of the common heritage of mankind. Do not support other versions of text to replace this or additional text to qualify it. (f) Support an ecosystem approach (i) support the longer version, namely: The use of the best available scientific information and the relevant traditional knowledge of indigenous peoples and local communities.\nUnited States of America\nArticle 5 General [principles] [and] [approaches]\nU.S. suggested text for Article 5 title: “General [principles] [and] [approaches]”\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following:\n[(a) The principle of non-regression;]\n(b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should [, in principle,] bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment];\n[(c) The principle of the common heritage of mankind;]\n[(d) The principle of equity;]\n(e) The precautionary [principle] [approach];\n(f) An ecosystem approach;\n[(g) An integrated approach;]\n(h) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity;\n(i) The use of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities];\n49\n(j) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another.\nU.S. suggested text for Article 5: “In order to achieve the objective of this Agreement, States Parties [shall] should be guided by the following principles or approaches: [(a) The principle of non-regression;] (b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should [, in principle,] bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment]; [(c) The principle of the common heritage of mankind;] [(d) The principle of equity;] (e) The precautionary [principle] [approach]; (f) An ecosystem approach; [(g) An integrated approach;] (h) An approach that builds marine ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity; (i) The use of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities]; (j) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 5 General [principles] [and] [approaches]"
    }, {
      "heading" : "Commentary",
      "text" : "5. This list is missing many key principles and obligations from UNCLOS. UNCLOS Part XII starts with Article 192: General obligation. States have the obligation to protect and preserve the marine environment. Moreover, some of these principles will require some elaboration to clarify. For example, the Principle of Equity may need some more explanations, e.g.: equity in recognition, and representation (in decision-making) as well as distribution of costs and\n50\nbenefits (c.f. CBD). It may also not be clear what is meant by an integrated approach or the “non-transfer” of damage or hazards in the case of marine migratory species."
    }, {
      "heading" : "International Cable Protection Committee",
      "text" : "Article 5 General [principles] [and] [approaches]\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following:\n[(a) The principle of non-regression;]\n(b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should [, in principle,] bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment];\n[(c) The principle of the common heritage of mankind;]\n[(d) The principle of equity;]\n(e) The precautionary [principle] [approach];\n(f) An ecosystem approach;\n[(g) An integrated approach;]\n(h) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity; (i) The use of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities]; (j) The non-transfer, directly or indirectly, of damage or hazards from one area to\nanother and the non-transformation of one type of pollution into another; (k) An approach that does not restrict the freedoms of the high seas more\nthan necessary to achieve the objective of this Agreement."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 5 General [principles] [and] [approaches]\nIn order to achieve the objective of this Agreement, States Parties shall be guided by the following:\n[(a) The principle of non-regression;]\n51\n(b) [The polluter pays principle] [The endeavour to promote the internalization of environmental costs and the use of economic instruments, taking into account the approach that the polluter should [, in principle,] bear the cost of pollution, with due regard to the public interest and without distorting international trade and investment]; ICS believes that the second alternative is clearer and a similar approach should be taken to define or reference the other principles.\n[(c) The principle of the common heritage of mankind;]\n[(d) The principle of equity;]\n(e) The precautionary [principle] [approach];\n(f) An ecosystem approach;\n[(g) An integrated approach;]\n(h) An approach that builds ecosystem resilience to the adverse effects of climate change and ocean acidification and restores ecosystem integrity;\n(i) The use of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities];\n(j) The non-transfer, directly or indirectly, of damage or hazards from one area to another and the non-transformation of one type of pollution into another."
    }, {
      "heading" : "OceanCare",
      "text" : "Our recommended text is in bold, and replaces original text (strikethrough)\nAdd additional paragraph\n(k) Take all appropriate and effective measures to prevent, reduce, mitigate and control transboundary pollution from proposed or existing activities."
    }, {
      "heading" : "Commentary",
      "text" : "Consistent with the obligation expressed in Article 194(2) to ensure activities under States’ jurisdiction or control are so conducted as not to cause damage by pollution to other States and their environment, and that pollution arising from incidents or activities under their jurisdiction or control does not spread beyond the areas where they exercise sovereign rights in accordance with the Convention.\n52\nARTICLE 6"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 6 Cooperación Internacional\n(3) CLAM no considera que el instrumento se deba enfocar en el establecimiento de nuevas organizaciones, sino que debe favorecer la coordinación entre los organismos existentes, por lo que solicita la eliminación del numeral 3.\n[English version] Article 6 International Cooperation\n6.3 CLAM does not consider that the instrument should establish new organizations, but favour coordination between existing organizations. Therefore, requests the elimination of numeral 3."
    }, {
      "heading" : "Iceland",
      "text" : "Iceland has from the outset advocated a BBNJ Agreement based on a regional approach, where the agreement mandates cooperation and coordination among regional and sectoral bodies and where decision making would remain with these existing types of bodies. Similar positions have been presented by several other States in the negotiations. As this option is not adequately reflected in the current draft, Iceland hereby presents the following proposal for draft language. The proposal is based on a proposal presented by Norway earlier in the process, with a few amendments and additions to the original Norwegian proposal. As this approach would result in decision making regarding ABMTs and EIAs being at the regional level, it would follow that there would not be a need to include language in the Agreement relating to several points, including adopting at a global level decisions on individual ABMTs or EIAs nor regarding a global Scientific and Technical Body. In order to accommodate different views, Iceland is willing to discuss the possibility of these provisions being maintained in some form, with their scope of application being limited to regions where no regional consultation process is in place. Amendments from the original Norwegian proposal are highlighted in the following text.\nArticle 6 International cooperation\nNew para 4\n4. International cooperation regarding Parts III and IV of this Agreement shall be conducted in the following manner:\n53\na) States Parties shall establish regional consultation processes to enhance cooperation and coordination among relevant international legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and coordination among associated conservation and management measures adopted under such instruments and frameworks and by such bodies.\nb) Relevant international legal instruments and frameworks and global, regional and sectoral bodies with competence under international law to control human activities in areas beyond national jurisdiction, including intergovernmental organizations for the protection of the marine environment, regional fisheries management organizations, the International Maritime Organization, the International Seabed Authority, shall, as appropriate, participate in regional consultation processes established pursuant to this Article.\nc) The participants in the regional consultation process shall formalise the processes either as a formal international body or by giving one of the participants the role of administrating and coordinating the work of the process including organising meetings and reporting to the Conference of the Parties.\nd) States Parties shall work through relevant legal instruments and frameworks and\nrelevant global, regional, subregional and sectoral bodies to adopt measures regarding area-based management tools, including marine protected areas and environmental impact assessments in line with Parts III and IV of this Agreement.\ne) Where there is no regional body with a mandate to establish conservation and\nmanagement measures to protect biodiversity from specific human activities in ABNJ, particularly if there is evidence that the biodiversity may be under threat or where a new activity is being developed, relevant coastal States and States operating in adjacent areas beyond national jurisdiction in the region shall cooperate to establish such a body to ensure conservation and sustainable use of such biodiversity and shall participate in the work of the body. Pending agreement on such bodies, States shall observe the provisions of this Agreement and shall act in good faith and with due regard to the rights, interests and duties of other States.\nf) When a regional body has been established pursuant to subparagraph (e), States\noperating in areas beyond national jurisdiction and relevant coastal States shall give effect to their duty to cooperate by becoming members of such body or by agreeing to apply the conservation and management measures established by such body. States having a real interest in the activities concerned may become members of such body. The terms of participation in such body shall not preclude such States from membership; nor shall they be applied in a manner which discriminates against any State or group of States having a real interest in the activities concerned.\n54\ng) Any State intending to propose that action be taken by a regional body having competence with respect to biodiversity should, where such action would have a significant effect on conservation and management measures already established by a competent intergovernmental body, consult through that body with its members. To the extent practicable, such consultation should take place prior to the submission of the proposal to the intergovernmental body."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 6 International cooperation\n1. States Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and members thereof in the achievement of the objective of this Agreement. 2. States Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement. [3. States Parties shall cooperate to establish new global, regional and sectoral bodies, where necessary.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 6 International cooperation\n1. States Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and members thereof in the achievement of the objective of this Agreement. 2. States Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\n55\n[3. States Parties shall cooperate to establish new global, regional and sectoral bodies, where necessary.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 6 : le point 3 entre crochets doit être validé ;\nUnited States of America\nArticle 6 International cooperation\n1. States Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and members thereof in the achievement of the objective of this Agreement.\nU.S. suggested text for Article 6(1): “States Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction including, as appropriate, through strengthening and enhancing cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and members thereof in the achievement of the objective of this Agreement.”\n2. States Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\nU.S. requests to delete Article 6(2).\n[3. States Parties shall cooperate to establish new global, regional and sectoral bodies, where necessary.]\nU.S. requests to delete Article 6(3)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 6 International cooperation\n56"
    }, {
      "heading" : "Proposed text",
      "text" : "2. States Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement. [3. States Parties shall cooperate to establish new global, regional and sectoral bodies, where necessary to support the objective of this Agreement.]"
    }, {
      "heading" : "Commentary",
      "text" : "6(2) There is a need for a more ambitious text regarding the promotion of international cooperation in MSR and transfer of marine technology to recognise that the current state of international cooperation in MSR is inadequate (see comment on art. 4(4) above)."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 6 International cooperation\n1. States Parties shall cooperate under this Agreement for the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through strengthening and enhancing cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and members thereof in the achievement of the objective of this Agreement. Text for a cooperation and coordination mechanism or drafting on how cooperation will be achieved should be included here or later in the Agreement.\n2.States Parties shall promote international cooperation in marine scientific research and in the development and transfer of marine technology consistent with the Convention in support of the objective of this Agreement.\n[3. States Parties shall cooperate to establish new global, regional and sectoral bodies, where necessary.]\n57\nPROPOSAL FOR A NEW ARTICLE 6BIS"
    }, {
      "heading" : "Iceland",
      "text" : "There appears to be a common understanding that the BBNJ Agreement, or at least Part II (MGR) of the Agreement, should not apply to use of fish and other biological resources as commodity. Furthermore, in light of the well known “not undermine” principle in Article 4 of the Agreement it should be clear that decisions on ABMTs and EIAs under the BBNJ Agreement are not meant to amount to fisheries management. To clarify that the BBNJ Agreement is not intended to deal with regular fisheries management or undermine the existing international legal framework for fisheries Iceland proposes inserting the following, new Article into Part I of the current draft.\nArticle 6bis\nThis Agreement does not apply to conservation and management of fish stocks.\n58\nPART II1 MARINE GENETIC RESOURCES,\nINCLUDING QUESTIONS ON THE SHARING OF BENEFITS\n1 Note by the secretariat: General comments made by delegations on Part II are included at the end of this Part.\n59\nARTICLE 7"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 7"
    }, {
      "heading" : "Objectives",
      "text" : "The objectives of this Part are to:\na) Promote the scientific understanding of marine genetic resources in areas beyond national jurisdiction as a fundamental contribution to the implementation of the Agreement for the conservation and sustainable use of marine biodiversity.\n(b) Promote the generation of knowledge and technological innovations, including by promoting and facilitating the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance with the Convention;\n(c) Build the capacity of developing States that might need and request technical assistance, to collect and conserve marine genetic resources of areas beyond national jurisdiction;\n(d) Promote the [fair and equitable] sharing of benefits arising from the collection of marine genetic resources of areas beyond national jurisdiction;\n(e) Promote the development and transfer of marine technology\nIndonesia\nObjectives (Article 7)\n[(a) Promote the [fair and equitable] sharing of benefits arising from [the [collection of], [access\nto] and [the [utilization of] marine genetic resources of areas beyond national jurisdiction;]\n[(b) Build the capacity of developing States Parties, in particular archipelagic States, least\ndeveloped countries, landlocked developing countries, geographically disadvantaged States, small\nisland developing States, coastal African States and developing middle-income countries, to\n[collect,] [access,] and utilize marine genetic resources of areas beyond national jurisdiction;]\n(e) Contribute to the realization of a sustainable utilization and a just and equitable international\neconomic order.\n60\nIsrael\nArticle 7 Objectives\nThe objectives of this Part are to:\n[(a) Promote the sharing of benefits arising from the utilization of marine genetic resources of areas beyond national jurisdiction;]\n[(b) Build the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries, to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction;]\n[(c) Promote the generation of knowledge and technological innovations, including by promoting and facilitating the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance wi th the Convention;]\n[(d) Promote the development and transfer of marine technology [, subject to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology].]\nPhilippines\nArticle 7 Objectives\nThe objectives of this Part are to: XXX\n[(b) Build the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, environmentally vulnerable states, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries, to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction;]\n61\nRepublic of Korea\nArticle 7 Objectives\nThe objectives of this Part are to:\n[(a) Promote the [fair and equitable] sharing of benefits arising from the [collection of] [access to] [utilization of] marine genetic resources of areas beyond national jurisdiction;] (moved to Preamble)\n[(b) Build the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries, to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction;]\n[(c) Promote the generation of knowledge and technological innovations, including by promoting and facilitating the development and conduct of marine scientific research in areas beyond national jurisdiction, in accordance with the Convention;]\n[(d) Promote the development and transfer of marine technology [, subject to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology];]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 7: au point a), les termes « juste et équitable » doivent être maintenus pour préserver les intérêts des États sous-développés ou géographiquement désavantages. Au point b), le terme entre crochets « collecté » doit être retiré au profit du terme « avoir accès » car ce dernier n’exclut pas le premier."
    }, {
      "heading" : "South Africa",
      "text" : "Noting that we are still preparing additional specific inputs.\nUnited States of America\nArticle 7\nObjectives\nThe objectives of this Part are to:\n[(a) Promote the [fair and equitable] sharing of benefits arising from the [collection of] [access to] [utilization of] marine genetic resources of areas beyond national jurisdiction;]\n62\nU.S. suggested text for Article 7(a): “Promote the [fair and equitable] sharing of benefits arising from the [collection of] [access] [utilization of] marine genetic resources of areas beyond national jurisdiction;”\n[(b) Build the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries, to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction;]\nU.S. suggested text for Article 7(b): “Build the capacity of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middle-income countries, to [collect,] [access] and utilize marine genetic resources of areas beyond national jurisdiction;”\n[(d) Promote the development and transfer of marine technology [, subject to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology].]\nU.S. suggested text for Article 7(d): “Promote the development and voluntary transfer of marine technology on mutually agreed terms and conditions, and [, subject to all legitimate interests, including, inter alia, the rights and duties of holders, suppliers and recipients of marine technology];”\nU.S. suggested text for Article 7(d)(bis) MOVED FROM Article 8(2)(d): “Promote marine scientific research in areas beyond national jurisdiction.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 7 Objectives"
    }, {
      "heading" : "Proposed text:",
      "text" : "(c/d) Promote the generation, development and transfer of marine technology and marine scientific research in areas beyond national jurisdiction subject to all legitimate interests, including, inter alia, the owners of intellectual property rights and the rights and duties of holders, suppliers and recipients of marine technology. States shall ensure that intellectual property rights shall be subject to specific limitations which are permitted under international intellectual property framework in furtherance of technology transfer related to marine technology under this Agreement."
    }, {
      "heading" : "Commentary:",
      "text" : "7(a) The inclusion of “fair and equitable” is important to move away from a focus on commercial reward and to ensure that there is wider benefit to all including those with less capacity to be involved in generating benefit in the first place.\n63\n7(b) The listing of States is unnecessary and lacks flexibility to allow for future inclusion of other types of States. 7(c) and 7(d) Should be combined and cover generation, development and transfer of knowledge and technological innovation, which could be worded so as to cover results of work with MGR. The reference to “rights and duties” should clearly cover IP rights and limits which can be imposed on them under the international IP regime. This article does not engage directly with the issue of information sharing with regards to MSR and the delay that could be involved while a patent application is being prepared. There is no reference to time. If a patent is granted, there will need to have been a sharing of information at some point. More concerning is the prospect of the choice to keep information a trade secret. One option to address this is to establish a period during which secrecy is permitted and after which information must be available to all. A disclosure within this period may be permitted (in line with public interest defences) if the information is used to contribute to ecologically sustainable practices. (see comment on art. 45)."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 7, Objectives\nThe draft text refers to four objectives [a], [b], [c], [d], all currently in square brackets, that can be broadly summarised as follows: (a) Promote benefit sharing; (b) Build capacity; (c) Promote generation of knowledge and technology including marine scientific research; and (d) Promote development and transfer of technology and capacity. All of these objectives are consistent with scientific best practice relating to BBNJ (Rabone et al., 2019) and could usefully contribute to the conservation and sustainable use of BBNJ, such as by advancing scientific understanding of marine genomics and access to such knowledge. In this context, these factors are relevant and appropriate objectives that should be included in the text.\n64\nARTICLE 8"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 8\nScope of Application of the provisions of this Part\n1. The provisions of this Partshall apply to marine genetic resources collected in areas beyond national jurisdiction after the entry into force of this Agreement for the respective Party.\n[(a) Marine genetic resources, insofar as they are collected for the purposes of being the subject of research into their genetic properties;]\n[2. The provisions of this [Part] [Agreement] shall not apply to:\n[(a) The use of fish and other biological resources as a commodity.]\nIndonesia\nApplication (Article 8)\n1. The provisions of this [Part][Agreement] shall apply to:\n[(a) Marine genetic resources, including fish, and its derivatives, insofar as they are collected\nand accessed for the purpose of conducting research into their genetic properties;]\n(b) Marine genetic resources, including fish, and its derivatives - [collected] and [accessed] in\nsitu, [and] [accessed] ex situ [and in silico], [[and] [as digital sequence information] [as genetic\nsequence data]] [and their utilization];\n[(c) Derivatives.]]\n[(d}(c) Marine scientific research.]]\n3. The provisions of this Agreement shall apply to marine genetic resources, including fish, and\nits derivatives [collected] and [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as\ndigital sequence information] [as genetic sequence data]] [and their utilization] after its entry into\nforce, including those resources [collected] and [accessed] in situ before its entry into force, but\nCommented [A2]: Internal consultations on Article 8.1 (a) are still ongoing.\nCommented [A3]: Internal consultations on Article 8.2 (a) are still ongoing.\nCommented [A4]: Moved up as para 1.\n65\naccessed ex situ or [in silico] [[and] [as digital sequence information] [as genetic sequence data]]\n[or utilized] after its entry into force it.]\nIsrael\n[Article 8 Application]\n[1. The provisions of this [Part] [Agreement] shall apply to: [(a) Marine genetic resources, insofar as they are collected for the purposes of being the subject of research into their genetic properties;] (b) Marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their commercial utilization]; [(c) Commercial derivatives.]] [2. The provisions of this [Part] [Agreement] shall not apply to: [(a) The use of fish and other biological resources as a commodity.] [(b) Marine genetic resources accessed ex situ [or in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization];] [(c) Derivatives;] [(d) Marine scientific research.]] [3. The provisions of this Agreement shall apply to marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization] after its entry into force, including those resources [collected] [accessed] in situ before its entry into force, but accessed ex situ or [in silico] [[and] [as digital sequence information] [as genetic sequence data]] [or utilized] after it.]\n66"
    }, {
      "heading" : "Maldives",
      "text" : "Article 8, 1 (a):\n[1. The provisions of this [Part] [Agreement] Part shall apply to:\n[(a) marine genetic resources both accessed in and originating from areas beyond national jurisdiction, insofar as they are collected for the purposes of being the subject of research into their genetic properties;]\nPhilippines\n[Article 8\nApplication]\n[1. The provisions of this [Part] [Agreement] shall apply to:\n[(a) Marine genetic resources, insofar as they are collected accessed for the purpose of conducting research into their genetic properties;]\n(b) Marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information of genetic resource] or [as genetic sequence data]] [and their utilization];\n[(c) Derivatives.]]\n[2. The provisions of this [Part] [Agreement] shall not apply to:\n[(a) The use of fish and other biological resources as a commodity food source.]\nXXX\n[3. The provisions of this Agreement shall apply to marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information of genetic resource] or [as genetic sequence data]] [and their utilization] after its entry into force, or including those resources [collected] [accessed] in situ before its entry into force, but accessed ex situ or [in silico] [[and] [as digital sequence information of genetic resource] or [as genetic sequence data]] [or utilized] after it.]\nRepublic of Korea\nArticle 8 Application\n1. The provisions of this [Part] [Agreement] shall apply to:\n[(a) [The use of fish [samples] and other biological resources for research into their genetic properties] [Marine genetic resources, including fish, insofar as they are collected for the purposes of being the subject of research into their genetic properties];]\n67\n(b) Marine genetic resources [collected] [accessed] in situ [and [accessed] ex situ [and [in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization];\n[(c) Derivatives.]]\n1. The provisions of this Part shall apply to marine genetic resources collected in situ after its entry into force of this Agreement, insofar as they are collected for the purpose of being the subject of research into their genetic properties. (moved from paragraph 3 and streamlined)\n[2. The provisions of this [Part] [Agreement] shall not apply to:\n[(a) The use of fish and other biological resources as a commodity.\n[(b) Marine genetic resources accessed collected ex situ [or in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization];]\n[(c) Derivatives;]\n[(d) Marine scientific research.]]\n3. The provisions of this Agreement shall apply to marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as] [digital sequence information] [as genetic] sequence data]] [and their utilization] after its entry into force, including those resources [collected] [accessed] in situ before its entry into force, but accessed ex situ or [in silico] [[and] [as digital sequence information] [as genetic sequence data]] [or utilized] after it.]"
    }, {
      "heading" : "Senegal",
      "text" : "A l’article 8 : l’application fait plutôt référence à la partie I de l’Accord."
    }, {
      "heading" : "South Africa",
      "text" : "Article 8. South Africa notes that Part 2 on genetic resources clearly seems to now be purely about genetics and not sustainable utilization of biological resources. References to fish are clearly being culled. For example paragraph 2 proposed that This [Part] [Agreement] shall not apply to the use of fish and other biological resources as a commodity.\nIn this we can support This Part not applying to fish etc, but NOT the whole agreement. Clearly some of the area-based management tools may need to include measures on fish and fishing if they are to be effective in ensuring conservation and sustainable use in abnj.\n68\nUnited States of America\n[Article 8\nApplication]\n[1. The provisions of this [Part] [Agreement] shall apply to:\nU.S. suggested text for 8(1): “The provisions of this [Part] [Agreement] shall apply to:”\n[(a) Marine genetic resources, insofar as they are collected for the purposes of being the subject of research into their genetic properties;]\nU.S. requests to delete Article 8(1)(a).\n(b) Marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization];\nU.S. suggested text for Article 8(1)(b): “Marine genetic resources [collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization] after entry into force of this Agreement for the State Party concerned, using funding from the State Party, insofar as they are collected for the purposes of being the subject of research into their genetic properties.”\n[(c) Derivatives.]]\nU.S. requests to delete Article 8(1)(c).\n[2. The provisions of this [Part] [Agreement] shall not apply to:\n[(b) Marine genetic resources accessed ex situ [or in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization];]\nU.S. suggested text for Article 8(2)(b): “Marine genetic resources accessed ex situ [or in silico] [[and] [as digital sequence information, including] [as genetic sequence data]] [and their utilization] of marine genetic resources.”\n[(d) Marine scientific research.]]\nU.S. suggested text for Article 8(2)(d) MOVE TO Article 7(d)(bis): “Promote marine scientific research in areas beyond national jurisdiction.”\n[3. The provisions of this Agreement shall apply to marine genetic resources[collected] [accessed] in situ, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization] after its entry into force, including those resources [collected] [accessed] in situ before its entry into force, but accessed ex situ or [in silico] [[and] [as digital sequence information] [as genetic sequence data]] [or utilized] after it.]\n69\nU.S. suggested text for Article 8(3): “For each State Party, Tthe provisions of this Agreement shall apply to marine genetic resources [collected] [accessed] in situ for research into their genetic properties using funding by the State Party, [and] [accessed] ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data]] [and their utilization] after its entry into force for that State Party, including those resources [collected] [accessed] in situ before its entry into force, but accessed ex situ or [in silico] [[and] [as digital sequence information] [as genetic sequence data]] [or utilized] after it.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 8 Application]"
    }, {
      "heading" : "Commentary:",
      "text" : "8 It should apply to “MGR and associated data” in order to allow the inclusion of Omics data.\nSee e.g. Draft NOAA ‘Omics Strategy\n8(1)(a) Including derivatives makes this agreement consistent with Nagoya and allows for the very real possibility of the discovery of derivatives which have as much value as DSI, e.g. chemical structures which can be synthesised in the lab.\nIt is not clear how to ascertain that resources were collected “for the purposes of being the subject of research into their genetic properties”. They may be collected for taxonomy and there may be a change of use.\n8(1)(b) and 8(2)(b) Engaging with DSI is very important to future proof and indeed present proof the agreement. DSI is an essential tool for conservation and use of MGR. Currently DSI is shared in an open fashion and restrictions are likely to impede ability to develop conservation measures and new MGR-based products and processes.\n8(3) There should be no retrospective application to MGR or DSI.\nThe definition of DSI needs to be the same across all fora to prevent ‘jurisdiction shopping’ (see comment on art. 1.1)\n70\nARTICLE 9"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 9\nActivities with respect to marine genetic resources of areas beyond national jurisdiction]\n1. Activities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by all States, irrespectively of their geographical location, and competent international organizations in accordance with this Part and the rights, obligations and interests under the Convention.\n[2. In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State under the jurisdiction of which such resources are found.]\n[4. The utilization of marine genetic resources of areas beyond national jurisdiction shall be for the benefit of mankind as a whole, taking into consideration the interests and needs of developing States, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.]"
    }, {
      "heading" : "Indonesia",
      "text" : "Activities with respect to marine genetic resources of areas beyond national jurisdiction (Article\n9)\n4bis: The utilization of marine genetic resources including fish and its derivatives of\nareas beyond national jurisdiction shall be conserved and sustainably used for the benefit\nof mankind taking into consideration the interests and needs of developing States, in\nparticular the archipelagic States, least developed countries, landlocked developing countries,\ngeographically disadvantaged States, small island developing States, coastal African States and\ndeveloping middle-income countries.\nCommented [A5]: Internal consultations on Article 9.2 are still ongoing.\nCommented [A6]: Internal consultations on Article 9.4 are still ongoing.\n71\nPhilippines\n[Article 9 Activities with respect to marine genetic resources of areas beyond national jurisdiction]\nXXX [2. In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State under the jurisdiction of which such resources are found in situ.] [3. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or ALLOW natural or juridical person under its control and jurisdiction, or by itself, appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized.] [4. The utilization of marine genetic resources of areas beyond national jurisdiction shall be for the benefit of mankind as a whole, taking into consideration the interests and needs of developing States, in particular the least developed countries, landlocked developing countries, environmentally vulnerable states, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.] XXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 9 Activities with respect to marine genetic resources of areas beyond national jurisdiction\n[1. Activities with respect to marine genetic resources of areas beyond national jurisdiction may be carried out by States Parties and their natural or juridical persons under the conditions laid down in this Agreement.]\n[2. In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State under the jurisdiction of which such resources are found.]\n[3. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or natural or juridical person appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized.]\n[4. The utilization of marine genetic resources of areas beyond national jurisdiction shall be for the benefit of mankind as a whole, taking into consideration the interests and needs of developing States, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.]\n[25. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.]\n72\nUnited States of America\n[Article 9\nActivities with respect to marine genetic resources of areas beyond national jurisdiction]\n[2. In cases where marine genetic resources of areas beyond national jurisdiction are also found in areas within national jurisdiction, activities with respect to those resources shall be conducted with due regard for the rights and legitimate interests of any coastal State under the jurisdiction of which such resources are found.]\nU.S. requests to delete Article 9(2).\n[3. No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or natural or juridical person appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized.]\nU.S. suggested text for Article 9(3): “No State shall claim or exercise sovereignty or sovereign rights over marine genetic resources of areas beyond national jurisdiction [, nor shall any State or natural or juridical person appropriate any part thereof]. No such claim or exercise of sovereignty or sovereign rights [nor such appropriation] shall be recognized.”\n[4. The utilization of marine genetic resources of areas beyond national jurisdiction shall be for the benefit of mankind as a whole, taking into consideration the interests and needs of developing States, in particular the least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.]\nU.S. requests to delete Article 9(4).\n[5. Activities with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.]\nU.S. suggested text for Article 9(5): “Activities conducted in areas beyond national jurisdiction with respect to marine genetic resources of areas beyond national jurisdiction shall be carried out exclusively for peaceful purposes.”\n73"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 9 Activities with respect to marine genetic resources of areas beyond national jurisdiction]"
    }, {
      "heading" : "Commentary:",
      "text" : "9(2) The meaning of due regard in this situation could refer to process or substantive rights. If the intention is to allow for notification of coastal States, or to provide information (etc…), this could be more clearly spelled out, with due regard as a backstop. It may be best to leave it so that whichever jurisdiction the actual material was obtained from is applied. 9(3) This could raise a patent issue if there were to be direct patenting of MGR, but even the loosest application of patent law should not lead to this. It could depend on what is meant by appropriation – e.g. setting on one a path to an innovation, although that is not the standard meaning and is likely not what is meant here. 9(4) Is not inconsistent with the existence of patents building on MGR as development and sharing of innovation can be consistent with the benefit of all (eventually) 9(5) This provision may be difficult to monitor and enforce. As an example, marine toxins are studied for their effect on human health, but they could easily be subverted to be used as biowarfare agents (in fact, the OPCW register mentions compounds with such properties). Military funding is a significant source of funding for biotechnology research.\n74\nARTICLE 10"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 10\nCollection ofmarine genetic resources of areas beyond national jurisdiction1. All States, irrespectively of their geographical location, and competent international organizations have the right to collect marine genetic resources of areas beyond national jurisdiction in accordance with the Convention.\n2.In situ collection ofmarine genetic resources within the scope of this Part shall be organised together with a prior information to the Clearing House Mechanism, in accordance with article 11 para 1.2 to enhance transparency.\n3. States Parties shall promote cooperation on collection of marine genetic resources of areas beyond national jurisdiction.\n[3. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that ex situ access to marine genetic resources within the scope of this Part is free and open [, subject to articles 11 and 13].]\n[5. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States [and any other relevant State] concerned, with a view to avoiding infringement of the rights and legitimate interests of [that] [those] State[s].]\n[6. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that marine genetic resources of areas beyond national jurisdiction utilized within their jurisdiction have been [collected] [and] [accessed] in accordance with this Part.]"
    }, {
      "heading" : "Indonesia",
      "text" : "Collection of and access to marine genetic resources of areas beyond national jurisdiction (Article 10)\n[1. In situ [collection of and [access to] marine genetic resources, including fish, and its\nderivatives within the scope of this Part shall be subject to [Alt. 1. [prior] [and] [post-\ncruise] notification to the secretariat [, which shall include an indication of the location\nCommented [A7]: Internal consultations on Article 10.3 are still ongoing.\nCommented [A8]: Internal consultations on Article 10.5 are still ongoing.\nCommented [A9]: Internal consultations on Article 10.6 are still ongoing.\n75\nand date of [collection] [access], the resources to be [collected] and [accessed], the purposes\nfor which the resources will be utilized and the entity that will [collect] [access] the\nresources] [of [collection of] [access to] marine genetic resources, including fish, and its\nderivatives, of areas beyond national jurisdiction].]\n[Alt. 2. a [permit] [licence] issued in the manner and under the terms and conditions set forth in\nparagraph 2.]]\n[2. States Parties shall take the necessary legislative, administrative and or policy measures, as\nappropriate, to ensure that in situ [collection and of] [access to] marine genetic resources,\nincluding fish, and its derivatives within the scope of this Part shall be subject to:\n(a) An indication of the geographical coordinates of the location where marine genetic\nresources were [collected] [accessed];\n(g) Other relevant terms and conditions as may be determined by the Conference of the\nParties, including in relation to [the collection of] [ and access to] marine genetic resources,\nincluding fish, and its derivatives in ecologically and biologically significant areas, vulnerable\nmarine ecosystems, and other specially protected areas, and in particular areas requiring\nmeasures subject to Article 16,] in order to ensure the conservation and sustainable use of the\nresources therein.]\n[3. States Parties shall take the necessary legislative, administrative and or policy measures,\nas appropriate, to ensure that ex situ access to marine genetic resources, including fish and its\nderivatives within the scope of this Part is free and open [, subject to articles 11 and 13].]\n[4. States Parties shall take the necessary legislative, administrative and or policy measures, as\nappropriate, to ensure that access to [marine genetic resources, including fish, and its\nderivatives in silico [[and] [digital sequence information] and [genetic] sequence data [and\ninformation]] is facilitated [, subject to Aarticles 11 and 13].]\n[5. States Parties shall take the necessary legislative, administrative and or policy measures,\nas appropriate, to ensure that activities with respect to marine genetic resources, including\nfish, and its derivatives of areas beyond national jurisdiction that may result in the utilization\nof marine genetic resources found in areas both within [subject to consent of the Coastal\nStates] and beyond national jurisdiction are subject to the prior notification and consultation\n76\nof the Ccoastal States [and any other relevant State] concerned, with a view to avoiding\ninfringement of the rights and legitimate interests of [that] [those] State[s].]\n[6. States Parties shall take the necessary legislative, administrative and or policy measures,\nas appropriate, to ensure that marine genetic resources, including fish, and its derivatives of\nareas beyond national jurisdiction utilized within their jurisdiction have been [collected] [and]\n[accessed] in accordance with this Part.]\nPhilippines\n[Article 10 [Collection of] [and] [Access to] marine genetic resources of areas beyond national\njurisdiction]\nXXX\n[4. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that access to [marine genetic resources in silico] [[and] [digital sequence information] of genetic resource or [genetic sequence data]] is facilitated [, subject to articles 11 and 13].]\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 10 [Collection of] [and] [Access to] marine genetic resources of areas beyond national jurisdiction\n[1. States Parties shall notify the secretariat within 60 days after the completion of the cruise of the information on in situ [collection of] [access to] marine genetic resources within the scope of this Part.\n2. Such information shall include an indication of the location and date of [collection] [access], the resources to be [collected] [accessed], the purposes for which the resources will be utilized and the entity that has collected [collect] [access] the resources] [of [collection of] [access to] marine genetic resources of areas beyond national jurisdiction].]\n[Alt. 2. a [permit] [licence] issued in the manner and under the terms and conditions set forth in paragraph 2.]]\n[2. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that in situ [collection of] [access to] marine genetic resources within the scope of this Part shall be subject to:\n77\n(a) An indication of the geographical coordinates of the location where marine genetic resources were [collected] [accessed];\n(b) Capacity-building;\n(c) The transfer of marine technology;\n(d) The deposit of samples, data and related information in open source platforms, such as databases, repositories or gene banks;\n(e) Contributions to the special fund;\n(f) Environmental impact assessments;\n(g) Other relevant terms and conditions as may be determined by the Conference of the Parties, including in relation to [collection of] [access to] marine genetic resources in ecologically and biologically significant areas, vulnerable marine ecosystems and other specially protected areas, in order to ensure the conservation and sustainable use of the resources therein.]\n[3. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that ex situ access to marine genetic resources within the scope of this Part is free and open [, subject to articles 11 and 13].]\n[4. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that access to [marine genetic resources in silico] [[and] [digital sequence information] [genetic] sequence data]] is facilitated [, subject to articles 11 and 13].]\n[5. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States [and any other relevant State] concerned, with a view to avoiding infringement of the rights and legitimate interests of [that] [those] State[s].]\n[6. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that marine genetic resources of areas beyond national jurisdiction utilized within their jurisdiction have been [collected] [and] [accessed] in accordance with this Part.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 10 point 1 : la variante 2 ne peut être envisagée dans la mesure où le régime de liberté de la haute mer s’oppose à toute délivrance de licence ou permis. La variante 1 est assez bien élaborée pour règlementer l’accès aux RGM, tout en n’excluant pas une contribution au fonds spécial et une notification préalable à l’occasion de l’accès à ces ressources (ceci va permettre d’avoir une traçabilité des RGM, de même que le point 2 du même Article). Concernant les mesures législatives, administratives et politiques que les États doivent prendre, l’option présentée au point 5 semble la plus adéquate et doit être préférée à celles des points 3, 4 et 6.\n78\nUnited States of America\n[Article 10\n[Collection of] [and] [Access to] marine genetic resources of areas beyond national jurisdiction]\nU.S. suggested text for Article 10 title: “ [Collection of] [and] [Access to] marine genetic resources of areas beyond national jurisdiction”\n[1. In situ [collection of] [access to] marine genetic resources within the scope of this Part shall be subject to [Alt. 1. [prior] [and] [post-cruise] notification to the secretariat [, which shall include an indication of the location and date of [collection] [access], the resources to be [collected] [accessed], the purposes for which the resources will be utilized and the entity that will [collect] [access] the resources] [of [collection of] [access to] marine genetic resources of areas beyond national jurisdiction].]\nU.S. requests to delete Article 10(1).\n[Alt. 2. a [permit] [licence] issued in the manner and under the terms and conditions set forth in paragraph 2.]]\nU.S. requests to delete Article 10 (1) (Alt 2).\n[2. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that in situ [collection of] [access to] marine genetic resources within the scope of this Part shall be subject to:\n(a) An indication of the geographical coordinates of the location where marine genetic resources were [collected] [accessed];\n(b) Capacity-building;\n(c) The transfer of marine technology;\n(d) The deposit of samples, data and related information in open source platforms, such as databases, repositories or gene banks;\n(e) Contributions to the special fund;\n(f) Environmental impact assessments;\n79\n(g) Other relevant terms and conditions as may be determined by the Conference of the Parties, including in relation to [the collection of] [access to] marine genetic resources in ecologically and biologically significant areas, vulnerable marine ecosystems and other specially protected areas, in order to ensure the conservation and sustainable use of the resources therein.]\nU.S. suggested text for Article 10(2): “States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that in situ [collection of] [access to] marine genetic resources within the scope of this Part shall be subject to the benefit sharing provisions as set forth in Article 11;\n(a) An indication of the geographical coordinates of the location where marine genetic resources were [collected] [accessed];\n(b) Capacity-building;\n(c) The transfer of marine technology;\n(d) The deposit of samples, data and related information in open source platforms, such as databases, repositories or gene banks;\n(e) Contributions to the special fund;\n(f) Environmental impact assessments;\n(g) Other relevant terms and conditions as may be determined by the Conference of the Parties, including in relation to [the collection of] [access to] marine genetic resources in ecologically and biologically significant areas, vulnerable marine ecosystems and other specially protected areas, in order to ensure the conservation and sustainable use of the resources therein.”\n[3. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that ex situ access to marine genetic resources within the scope of this Part is free and open [, subject to articles 11 and 13].]\nU.S. suggested text for Article 10(3): MOVE TO ARTICLE 11(3)(b)(bis): “States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that ex situ access to marine genetic resources within the scope of this Part collected as set forth in Article 10 is made publicly available consistent with scientific best practices free and open [, subject to articles 11 and 13].”\n[4. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that access to [marine genetic resources in silico] [[and] [digital sequence information] [genetic sequence data]] is facilitated [, subject to articles 11 and 13].]\n80\nU.S. suggested text for Article 10(4): MOVE TO ARTICLE 11(3)(b)(ter): “States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that access to [marine genetic resources in silico] [[and] [digital sequence information] [ genetic sequence data]] of marine genetic resources collected as set forth in Article 10 is made facilitated publicly available consistent with scientific best practices [, subject to articles 11 and 13].”\n[5. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that activities with respect to marine genetic resources of areas beyond national jurisdiction that may result in the utilization of marine genetic resources found in areas both within and beyond national jurisdiction are subject to the prior notification and consultation of the coastal States [and any other relevant State] concerned, with a view to avoiding infringement of the rights and legitimate interests of [that] [those] State[s].]\nU.S. requests to delete Article 10(5).\n[6. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that marine genetic resources of areas beyond national jurisdiction utilized within their jurisdiction have been [collected] [and] [accessed] in accordance with this Part.]\nU.S. requests to delete Article 10(6)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 10 [Collection of] [and] [Access to] marine genetic resources of areas beyond national jurisdiction]"
    }, {
      "heading" : "Proposed text:",
      "text" : "10(2)(c) The transfer of marine technology including through the imposition of limits on intellectual property rights and compulsory licensing as is consistent with the international intellectual property framework and in particular to enable research for any purposes and the use of underlying technology and innovation for energy transition or ecologically sustainable products. Commentary: 10(1) This provision should include prior notification of listed items with an update post cruise.\n10(2)(c) Private IP rights over relevant technology could restrict the effective transfer of marine technology - reference could be made to TRIPS art. 9, 30 and 31 that provide exceptions and compulsory licensing provisions, in particular regarding ongoing research by anyone for any purpose and the sharing of patents for use for energy transitions or ecologically sustainable products. This would not remove all reliance on rights, depending on the activity or the need for some payment but it would engage directly with the issue. Silence on this matter in UNFCCC agreements has been unproductive, and challenges remain at WTO and UNFCCC regarding the\n81\npower of intellectual property (see Brown monograph 2019 Intellectual Property, Climate Change and Technology, in particular ch. 1). See wording from CBD (and TRIPS above) (and see IUCN contribution on art 12 at end IGC 3 but note that the reference there to restrictions in the context of plant life, human life, avoiding serious prejudice to the environment is quite wide.\n10(2)(d) What is meant by open source? Does this mean functionally accessible and interoperable or does it mean free of charge or free of restriction as to onward use? There may be claims that information submitted to the banks, etc. is secret, that collections of such data are subject to database rights and that a software which operates for banks, etc. currently or in the future is subject to a patent. This could restrict the workability of this solution. Benefit sharing: combining intellectual property, trade secrets, science and an ecosystem focused approach, edited collection from Malmo conference May 2019).\n• This provision may be better used in the benefit sharing section. • A formal definition of the terms (open access, open source…) should clarify the provision. Another issue arises from the common practice of providers of material requesting a handling charge to send materials reducing the burden on them.\n10(3) There is a lack of clarity with regards to the definition of free and open (see comments on art. 10(2)(d) above).\n10(4) Providing for access to DSI is critical to prevent fragmentation of databases. The value rests with the collection of information, not individual sequences.\n10(5) This section is highly problematic. In case of conflict, it is unclear where the burden of proof would lie. If one develops a product from an MGR found in ABNJ and that it is subsequently found in the EEZ of a coastal state, will they have to share benefits? The same problem arises when something found in an MGR from an ABNJ is also found in a terrestrial species in a landlocked state. This is inapplicable. The whole issue of adjacency and rights of coastal States is irrelevant. The jurisdiction where the GR is found should govern how benefit sharing is applied."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 10, ‘Collection’ / ‘Access’ → Pre-cruise notification Prior notification would be broadly consistent with scientific best practice (Rabone et al., 2019), thereby avoiding unnecessary hindrances to scientific research activities while delivering transparency. Much of this information is already made publicly available on national Research Vessel Planning websites - a clearinghouse could make such information more easily discoverable and streamline international best practice approaches. However, a permit or license scheme, especially for in situ collection of samples for marine genetic resources, would require resources and an institutional mechanism to review proposals and make decisions. There are concerns that this could be overly restrictive and cause delays.\n82\n→ Post-cruise notification (In situ collection of or access to MGR) [2.States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that in situ[collection of] [access to] marine genetic resources within the scope of this Part shall be subject to: (a) An indication of the geographical coordinates of the location where marine genetic resources were [collected] [accessed]; After sample collection, it would be useful to include more than just geographical coordinates in the reporting platform. Metadata such as depth, temperature, sampling equipment, time, and date would all enhance the inter-operability of data sets. The precise parameters to be reported should be regularly updated in accordance with evolving standards and practices and could be set by the Scientific and Technical Body. → ‘Collection’ and ‘access’ Here and at several points throughout the text, the option of ‘collection’ or ‘access’ is presented. Both of these terms should be defined in order to clarify their intended meaning and enable informed decision-making - currently the term “collection” is not defined. One interpretation is that collection means ‘in situ’ access and physical recovery, such as collecting a sample containing marine genetic material from the high seas. However, without collection, there can be no other forms of access. A further possible point of confusion is that “collection” also means repository of samples (e.g. a museum collection, scientific reference collection).\n83\nARTICLE 10BIS"
    }, {
      "heading" : "European Union and its member States",
      "text" : "[Article 10bis\nAccess to traditional knowledge of indigenous peoples and local communities associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction]\n[States Parties shall take legislative, administrative or policy measures, as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction that is held by indigenous peoples and local communities shall only be accessed with the prior and informed consent or approval and involvement of these indigenous peoples and local communities. The clearing -house mechanism may act as an intermediary to facilitate access to such traditional knowledge. Access to such traditional knowledge shall be on mutually agreed terms.]"
    }, {
      "heading" : "Australia, Maldives, New Zealand, Norway, and the Pacific Small Island Developing States",
      "text" : "[Article 10bis: Access to traditional knowledge of indigenous peoples and local communities associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction] [States Parties shall take legislative, administrative or policy measures, as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction that is held by indigenous peoples and local communities shall only be accessed with the free, prior and informed consent or approval and involvement of these indigenous peoples and local communities. The clearing-house mechanism may act as an intermediary to facilitate access to such traditional knowledge. Access to and utilization of such traditional knowledge shall be on mutually agreed terms.]\nExplanatory text\n• The proposed amendments to article 10bis are in boldface, green, and underlined, as above. • The proposed amendments aim to, among other things, reflect current international law\nand practice regarding consent from Indigenous Peoples and local communities pertaining to accessing their traditional knowledge; and ensure mutually agreed terms are established for the utilization of as well as access to such traditional knowledge, in line with current international law and practice pertaining to traditional knowledge associated with genetic resources.\nCommented [A10]: Internal consultations on Article 10bis are still ongoing.\n84"
    }, {
      "heading" : "Indonesia",
      "text" : "Access to traditional knowledge of indigenous peoples and local communities associated with\nmarine genetic resources, including fish, and its derivatives [accessed] and [collected] in areas\nbeyond national jurisdiction (Article 10bis)\n[States Parties shall take legislative, administrative and or policy measures, as appropriate, with\nthe aim of ensuring that traditional knowledge associated with marine genetic resources,\nincluding fish, and its derivatives [collected] [accessed] accessed and collected in areas\nbeyond national jurisdiction that is held by indigenous peoples and local communities shall\nonly be accessed with the prior and informed consent and approval, or approval and\ninvolvement of these indigenous peoples and local communities. The clearing-house mechanism\nmay act as an intermediary to facilitate access to such traditional knowledge. Access to such\ntraditional knowledge shall be on mutually agreed terms and serves as a mean for fair and\nequitable benefit sharing purposes subject to Article 11.]\nPhilippines\n[Article 10bis Access to traditional knowledge of indigenous peoples and local communities associated\nwith marine genetic resources [collected] [accessed] in areas beyond national jurisdiction]\n[States Parties shall take legislative, administrative or policy measures, as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction that is held by indigenous peoples and local communities shall only be accessed with the free prior and informed consent or approval and involvement of these indigenous peoples and local communities. The clearing-house mechanism may act as an intermediary to facilitate access to such traditional knowledge. Access to such traditional knowledge shall be on mutually agreed terms.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 10 bis : les crochets doivent être retirés afin de valider les dispositions de cet article qui parle des connaissances traditionnelles des peuples autochtones (connaissances empiriques).\n85"
    }, {
      "heading" : "United States of America",
      "text" : "[Article 10bis\nAccess to traditional knowledge of indigenous peoples and local communities associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction]\n[States Parties shall take legislative, administrative or policy measures, as appropriate, with the aim of ensuring that traditional knowledge associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction that is held by indigenous peoples and local communities shall only be accessed with the prior and informed consent or approval and involvement of these indigenous peoples and local communities. The clearing-house mechanism may act as an intermediary to facilitate access to such traditional knowledge. Access to such traditional knowledge shall be on mutually agreed terms.]\nU.S. is still considering Article 10bis."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 10bis Access to traditional knowledge of indigenous peoples and local communities associated with marine genetic resources [collected] [accessed] in areas beyond national jurisdiction]"
    }, {
      "heading" : "Commentary:",
      "text" : "10bis. This article is important, but much of the traditional knowledge will be known from the EEZ and be applicable in ABNJ. How can this be covered legally?\n86\nARTICLE 11"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 11\n[Fair and equitable] sharing of benefits\n3. States Parties, that have collectedmarine genetic resources of areas beyond national jurisdiction shall ensure that benefits arising from such collection are shared [in a fair and equitable manner] with other States Parties, in accordance with this Part.\n1. Benefits arising from the collection ofmarine genetic resources of areas beyond national jurisdiction shall be shared in accordance with the following scheme:\n1.2 State Parties shall ensure that prior to the collection of marine genetic resources in areas beyond national jurisdiction the following information shall be transmitted to the Clearing House Mechanism:\na) the nature and objectives of the project;\nb) the resources to be targeted and the purpose for which the resources will be collected;\nc) the geographical areas in which the project is to be conducted;\nd) the expected date of first appearance and final departure of the research vessels, or deployment of the equipment and its removal, as appropriate;\ne) the name of the sponsoring institution, its director, and the person in charge of the project; and\nf) the extent to which it is considered that States that may need and request technical assistance, in particular developing countries, should be able to participate or to be represented in the project;\ne) additionally, information concerning proposed major programs and their objectives could also be transmitted to the Clearing House Mechanism.\n1.3 State Parties shall ensure that the following information shall be transmitted to the Clearing House Mechanism, as soon as it becomes available but no later than 3 years from the collection of marine genetic resources:\na) the repository or database where environmental meta-data, taxonomic information and genetic sequence data related to marine genetic resources, when available, were deposited;\nb) where the original samples, if available, are held.\n1.4 Non-monetary benefits, including access to samples and sample collections; sharing of information, such as pre -cruise information, post-cruise notification; and transfer of technology and capacity - building, shall be shared upon collection of marine genetic resources of areas\nCommented [A11]: Moved below as para. 3.\n87\nbeyond national jurisdiction. Samples and data shallbe made available in open access no later than three years from the collectionof marine genetic resources. Samples and genetic sequence data related to marine genetic resources of areas beyond national jurisdiction shall be stored, made available, published and used taking into account current international practice in these fields.\n2. States Parties shall ensure that the data referred to above and samples, when available, are deposited in publicly available and open access database, biorepositories or gene banks, taking into account current international practice in these fields.\n3. States Parties that have collected marine genetic resources of areas beyond national jurisdiction shall ensure that benefits arising from such collection are shared [in a fair and equitable manner] with other States Parties in accordance with this Part.\n4. Benefits shared in accordance with this Part shall be used:\n(a) To contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(b) To promote scientific research and facilitate the collection of marine genetic resources of areas beyond national jurisdiction; and\n(c) To build capacity of States that may require and need technical assistance to collectand conserve and use marine genetic resources of areas beyond national jurisdiction ]\n(d) To create and strengthen the capacity of States Parties to conserve and use sustainably marine biological diversity of areas beyond national jurisdiction(e) To support the transfer of marine technology;\n5. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits are shared in accordance with this Part."
    }, {
      "heading" : "Indonesia",
      "text" : "Fair and equitable sharing of benefits (article 11)\n[1 States Parties, including their nationals, that have [collected], [accessed], and [utilized], as\nwell as subsequent applications and commercialization of marine genetic resources, including\nfish and its derivatives, of areas beyond national jurisdiction [shall] [may] share benefits arising\ntherefrom [in a fair and equitable manner] with other States Parties, with consideration for\nthe special requirements of developing States Parties, in particular archipelagic States, least\ndeveloped countries, landlocked developing countries, geographically disadvantaged States,\n88\nsmall island developing States, coastal African States and developing middle-income countries\n[, in accordance with this Part].]\n[2. Benefits [shall] [may] include [monetary and] non-monetary benefits subject to ANNEX\n... (with reference to Nagoya Protocol Annex on Monetary and Non-Monetary Benefits).]\n[3. Benefits arising from [the collection, of] [access to, and] [the utilization of] marine genetic\nresources, including fish, and its derivatives, of areas beyond national jurisdiction [shall]\n[may] be shared at different stages, in accordance with the following provisions;\n[(a) Monetary benefits [, Alt. INDONESIA including and not limited to access to\nsamples and sample collections, sharing of information, such as pre-cruise or pre-research\ninformation, [shall] [may] be shared against an embargo period for [marine genetic resources,\nincluding fish, and its derivatives, in silico] [digital sequence information] [genetic sequence\ndata] or upon the commercialization of products that are based on marine genetic resources,\nincluding fish, and its derivatives, of areas beyond national jurisdiction [in the form of\nmilestone payments] The rate of payments of monetary benefits shall be determined by the\nConference of the. [Payments shall be made to the special fund];]\n[(b) Non-monetary benefits [, such as access to samples and sample collections, sharing\nof information, such as pre-cruise or pre-research information, post-cruise or post-research\nnotification, transfer of technology and capacity building,] [shall] [may] be shared upon\n[collection of] [access to], [utilization] of marine genetic resources, including fish and its\nderivatives, of areas beyond national jurisdiction. Samples, data and related information [shall]\n[may] be made available in open access [through the clearing-house mechanism [upon\n[collection] [access] [after […] 5 years]]]. [[Marine genetic resources, including fish and its\nderivatives, in silico] [Digital sequence information] [Genetic sequence data] related to\nmarine genetic resources, including fish and its derivatives, of areas beyond national\njurisdiction [shall] [may] be published and used taking into account current international\npractice in the field.]]\n4. Benefits shared in accordance with this Part shall be used:\n[(a) To contribute to the conservation of marine biological diversity, of areas beyond\nnational jurisdiction and sustainable use of its component;]\n89\n[(b) To promote scientific research and facilitate [the collection and [access to] marine\ngenetic resources, including fish, and its derivatives, of areas beyond national jurisdiction;]\n[(c) To build capacity to [collect and access] and utilize marine genetic resources of areas\nbeyond nation al jurisdiction [, including through common funding or pool funding for research\ncruises and collaboration in sample collection and data access where adjacent coastal States\n[shall] be invited to participate, taking into account the varying economic circumstances of\nStates that wish to participate];]\n[(d) To create and strengthen the capacity of States Parties to conserve and use sustainably\nmarine biological diversity of areas beyond national jurisdiction, with a focus on small island\ndeveloping States;]\n[(e) To support the transfer of marine technology;]\n[(f) To assist developing States Parties in attending the meetings of the Conference of the\nParties.]]\n[5. States Parties shall take the necessary legislative, administrative and policy measures, as\nappropriate, with the aim of ensuring that benefits arising from [the collection and access\nto] [the utilization of] marine genetic resources, including fish, and its derivatives, of areas\nbeyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in\naccordance with this Agreement.]\nIsrael\n[Article 11\nSharing of benefits\n[1. States Parties, including their nationals, that have [collected] [accessed][utilized] marine genetic resources of areas beyond national jurisdiction [may] share benefits arising therefrom with other States Parties, with consideration for the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries,geographically disadvantaged States,\n90\nsmall island developing States, coastal African States and developing middle-income countries [, in accordance with this Part].]\n[5. States Parties may take the necessary legislative, administrative or policymeasures, as appropriate, with the aim of ensuring that benefits arising from the utilization of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement.]"
    }, {
      "heading" : "Philippines",
      "text" : "Article 11 [Fair and equitable] sharing of benefits]\n[1. States Parties, including their nationals, that have [collected] [accessed] or [utilized] marine genetic resources of areas beyond national jurisdiction [shall] [may] share benefits arising therefrom [in a fair and equitable manner] with other States Parties, with consideration for the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, environmentally vulnerable states, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries [, in accordance with this Part].]\n[2. Benefits [shall] [may] include [monetary and] non-monetary and/or monetary benefits.] [3. Benefits arising from [the collection of] [access to] or [the utilization of] marine genetic resources of areas beyond national jurisdiction [shall] [may] be shared at different stages, in accordance with the following provisions: [(a) Monetary benefits [shall] [may] be shared against an embargo period for [marine genetic resources in silico] [digital sequence information of genetic resource] or [genetic sequence data] or upon the commercialization of products that are based on marine genetic resources of areas beyond national jurisdiction [in the form of milestone payments]. The rate of payments of monetary benefits shall be determined by the Conference of the Parties. [Payments shall be made to the special fund];]\n[(b) Non-monetary benefits [, such as access to samples and sample collections, sharing of information, such as pre-cruise or pre-research information, post-cruise or post-research notification, transfer of technology and capacity-building,] [shall] [may] be shared upon [the collection of] [access to] and [the utilization of] marine genetic resources of areas beyond national jurisdiction. Samples, data and related information [shall] [may] be made available in open access [through the clearing-house mechanism [upon [collection] [access] [after […] years]]]. [[Marine genetic resources in silico] [Digital sequence information of genetic resource] or [Ggenetic sequence data] related to marine genetic resources of areas beyond national jurisdiction [shall] [may] be published and used taking into account current international practice in the field.]]\nXXX\n91"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 11 [Fair and equitable] Voluntary sharing of benefits\n[1. States Parties, including their nationals, that have [collected] [accessed] [utilized] marine genetic resources of areas beyond national jurisdiction [shall] [may] share benefits arising therefrom [in a fair and equitable manner] with other States Parties, with consideration for the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries [, in accordance with this Part].] 1. States Parties shall promote, on a voluntary basis, sharing of non-monetary benefits arising from collection of marine genetic resources of areas beyond national jurisdiction with consideration for developing States Parties, in particular, least developed countries and landlocked developed countries.\n[2. Benefits [shall] [may] include [monetary and] non-monetary benefits.]\n[23. Non-monetary benefits arising from the [collection of] [access to] [utilization of] marine genetic resources of areas beyond national jurisdiction [shall] [may] be shared at different stages, in accordance with the following provisions:\n(a) Access to samples and sample collections, sharing of information, such as pre-cruise or pre-research information, post-cruise or post-research notification, transfer of technology and capacity-building,] [shall] [may] be shared upon after [collection of] [access to], utilization of marine genetic resources of areas beyond national jurisdiction.\n(b) Samples, data and related information [shall] [may] be made publicly available in open access [through the clearing-house mechanism [upon after [collection] [access] within reasonable period of time [[marine genetic resources in silico] [Digital sequence information].\n(c) [Genetic sequence data related to marine genetic resources of areas beyond national jurisdiction [shall] [may] be published and used taking into account current international practice in the field.]\n[3 4 . Benefits shared in accordance with this Part shall be used\n[(a) To contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;]\n[(b) To promote scientific research and facilitate [collection of] [access to] marine genetic resources of areas beyond national jurisdiction;]\n[(c) To build capacity of States Parties to [collect] and conserve [access] and utilize marine genetic resources of areas beyond national jurisdiction [, including through common funding or pool funding for research cruises and collaboration in sample collection and data access where adjacent coastal States [shall] [may] be invited to participate, taking into account the varying economic circumstances of States that wish to participate];]\n92\n[(d) To create and strengthen the capacity of States Parties to conserve and use sustainably marine biological diversity of areas beyond national jurisdiction, with a focus on small island developing States;]\n[(e) To support the transfer of marine technology;]\n[(f) To assist developing States Parties in attending the meetings of the Conference of the Parties.]]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 11 : Le partage juste et équitable doit être mis en exergue et les avantages doivent être aussi bien monétaires que non monétaires.\nUnited States of America\n[Article 11\n[Fair and equitable] sharing of benefits]\n[1. States Parties, including their nationals, that have [collected] [accessed] [utilized] marine genetic resources of areas beyond national jurisdiction [shall] [may] share benefits arising therefrom [in a fair and equitable manner] with other States Parties, with consideration for the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries [, in accordance with this Part].]\nU.S. suggested text for Article 11(1): “States Parties shall take measures, as appropriate, to ensure that benefits arising from the collection of, including their nationals, that have [collected] [accessed] [utilized] marine genetic resources of areas beyond national jurisdiction are shared[shall] [may] share benefits arising therefrom [in a fair and equitable manner] with other States Parties, with consideration for the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middle-income countries [, in accordance with this Part].”\n[2. Benefits [shall] [may] include [monetary and] non-monetary benefits.]\nU.S. requests to delete Article 11(2).\n93\n[3. Benefits arising from the [collection of] [access to] [utilization of] marine genetic resources of areas beyond national jurisdiction [shall] [may] be shared at different stages, in accordance with the following provisions:\nU.S. suggested text for Article 11(3): “Benefits arising from the [collection of] [access to] [utilization of] marine genetic resources of areas beyond national jurisdiction [shall] [may] be shared at different stages, in accordance with the following provisions:”\n[(a) Monetary benefits [shall] [may] be shared against an embargo period for [marine genetic resources in silico] [digital sequence information] [genetic sequence data] or upon the commercialization of products that are based on marine genetic resources of areas beyond national jurisdiction [in the form of milestone payments]. The rate of payments of monetary benefits shall be determined by the Conference of the Parties. [Payments shall be made to the special fund];]\nU.S. requests to delete Article 11(3)(a).\n[(b) Non-monetary benefits [, such as access to samples and sample collections, sharing of information, such as pre-cruise or pre-research information, post-cruise or post-research notification, transfer of technology and capacity- building,] [shall] [may] be shared upon [collection of] [access to], [utilization] of marine genetic resources of areas beyond national jurisdiction. Samples, data and related information [shall] [may] be made available in open access [through the clearing-house mechanism [upon [collection] [access] [after [...] years]]]. [[Marine genetic resources in silico] [Digital sequence information] [Genetic sequence data] related to marine genetic resources of areas beyond national jurisdiction [shall] [may] be published and used taking into account current international practice in the field.]]\nU.S. suggested text for Article 11(3)(b): “Non-monetary benefits [, such as access to samples and sample collections, sharing of information, such as pre-cruise or preresearch information, post-cruise or post-research notification, voluntary transfer of marine technology on mutually agreed terms, and capacity-building,] [shall] [may] be shared upon after [collection of] [access to], [utilization] of marine genetic resources of areas beyond national jurisdiction. Samples, data and related information [shall] [may] be made publicly available in open access [through the clearing-house mechanism [upon [collection] [access] [after [...] years]]] within a reasonable period of time, consistent with scientific best practices. [[Marine genetic resources in silico] [Digital sequence information] [, including Genetic sequence data] related to of marine genetic resources of areas beyond national jurisdiction [shall] [may] be published and used made publicly available taking into account current international consistent with scientific best practices in the field.”\nU.S. suggested text for 11(3)(b)(bis), MOVED FROM Article 10(3): “States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that ex situ access to marine genetic resources within the scope of this Part\n94\ncollected as set forth in Article 10 is made publicly available consistent with scientific best practices free and open [, subject to articles 11 and 13].”\nU.S. suggested text for 11(3)(b)(ter), MOVED FROM Article 10(4): “States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that access to [marine genetic resources in silico] [[and] [digital sequence information] [ genetic sequence data]] of marine genetic resources collected as set forth in Article 10 is made facilitated publicly available consistent with scientific best practices [, subject to articles 11 and 13].”\n[4. Benefits shared in accordance with this Part shall be used:\n[(a) To contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;]\n[(b) To promote scientific research and facilitate [the collection of] [access to] marine genetic resources of areas beyond national jurisdiction;]\n[(c) To build capacity to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction [, including through common funding or pool funding for research cruises and collaboration in sample collection and data access where adjacent coastal States [shall] [may] be invited to participate, taking into account the varying economic circumstances of States that wish to participate];]\n[(d) To create and strengthen the capacity of States Parties to conserve and use sustainably marine biological diversity of areas beyond national jurisdiction, with a focus on small island developing States;]\n[(e) To support the transfer of marine technology;]\n[(f) To assist developing States Parties in attending the meetings of the Conference of the Parties.]]\nU.S. suggested text for Article 11(4): “Benefits shared in accordance with this Part shall be used:\n[(a) To contribute to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;]\n[(b) To promote scientific research and facilitate [the collection of] [access to] marine genetic resources of areas beyond national jurisdiction;]\n[(c) To build capacity to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction [, including through voluntary common funding or pool funding for research cruises and collaboration in sample collection and data access\n95\nwhere adjacent coastal States [shall] [may] be invited to participate, taking into account the varying economic circumstances of States that wish to participate];]\n[(d) To create and strengthen the capacity of States Parties to conserve and use sustainably marine biological diversity of areas beyond national jurisdiction, with a focus on small island developing States;]\n[(e) To support the voluntary transfer of marine technology on mutually agreed terms;]\n[(f) To assist developing States Parties in attending the meetings of the Conference of the Parties.]”\n[5. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, with the aim of ensuring that benefits arising from [the collection of] [access to] [the utilization] of marine genetic resources of areas beyond national jurisdiction by natural or juridical persons under their jurisdiction are shared in accordance with this Agreement.]\nU.S. requests to delete Article 11(5)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 11 [Fair and equitable] sharing of benefits]"
    }, {
      "heading" : "Commentary:",
      "text" : "11(1) It is important to emphasize that benefits should be shared in a fair and equitable manner. Art. 11(2) is not necessary, given art. 11(3). It will be important to make clear decisions about what monetary and non-monetary benefits are covered and how. 11(3)(a) The rate of payments of monetary benefits could be determined by the COP. The ILBI could specify that different rates must be determined by nature of use of MGR (e.g. lower if products encourage sustainable activity). This would set down a marker consistent with fair and equitable benefit sharing and with overall principles, and also with 11(4), while still leaving details to be discussed and adopted at the COP. Benefit sharing: combining intellectual property, trade secrets, science and an ecosystem-focused approach, chapter to edited collection from Malmo conference May 2019).). Since both monetary and non-monetary benefits cost money, the true cost of ‘non-monetary benefits’ should be recognised and factored in any calculations on levels of benefit provided. 11(3)(a)/11(3)(b) DSI can be shared without loss of materials, whereas MGR are limited and may be collected for specific research project. Therefore, an embargo on physical MGR makes more sense than an embargo for DSI. Sharing of MGR should be based on availability, suitability of material and non-competing use. 11(3)(b) seems to cover this better (current international practice in the field).\n96\n11(3)(b) See comments under art. 10(2)(d) above on open access\n11(4) This provision is really positive. It will be important to find ways to monitor these benefits and ensure that their value is factored into benefit calculations. Art. 11(5) needs to ensure that this information is not kept by each State, but shared via a clearing house mechanism in order to ensure transparency. This open clause could be seen as enabling States to rely on provision from TRIPS discussed in comments on art. 10(2)(c) above."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 11, ‘Sharing of benefits’ [(c) To build capacity to [collect] [access] and utilize marine genetic resources of areas beyond national jurisdiction [, including through common funding or pool funding for research cruises and collaboration in sample collection and data access where adjacent coastal States [shall] [may] be invited to participate, taking into account the varying economic circumstances of States that wish to participate];] Research cruises are essential aspects of the discovery, investigation, and monitoring of marine genetic resources and the broader systems they impact. The development of a mechanism to facilitate collaborative scientific research cruises that specifically incorporates the interests and needs of developing States, including adjacent coastal States would support the agreement’s capacity building goals. Clarifying that these research cruises are “scientific research cruises” would be a useful addition to signal the intent of fundamental research rather than commercially motivated activities.\n97\nARTICLE 12"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 12"
    }, {
      "heading" : "Intellectual property rights",
      "text" : "1. States Parties shall respect intellectual property rights in the implementation of this Agreement in a manner consistent with the rights and obligations of States Parties under relevant agreements. . This provision shall be interpreted in a manner that respects the competences and does not interfere nor modify existing legal instruments.\nIndonesia\nIntellectual property rights (Article 12)"
    }, {
      "heading" : "1. State Parties shall implement this Agreement in a manner consistent with the rights and obligations of States under the relevant agreement concluded under the auspices of the",
      "text" : "World Intellectual Property Organization and World Trade Organization.\n[1. 2. States Parties shall cooperate to ensure that intellectual property rights are supportive of\nand do not run counter to the objectives of this Agreement [, and that no action is taken in the\ncontext of intellectual property rights that would undermine benefit-sharing and the traceability\nof marine genetic resources, including fish and its derivatives, of areas beyond national\njurisdiction].]\n[2.3 [Marine genetic resources including fish and its derivatives, [collected, accessed, and\nutilized] in accordance with this Agreement shall not be subject to patents except where such\nresources are modified by human intervention resulting in a product capable of industrial\napplication.] [Unless otherwise stated in a patent application or other official filing or recognized\npublic registry, the origin of marine genetic resources, including fish, and its derivatives\nutilized in patented applications shall be presumed to be of areas beyond national jurisdiction.]]\n98\n[3.4. States Parties shall take the necessary legislative, administrative and policy measures, as\nappropriate, to ensure that:\n(a) [Applicants for patents on inventions that utilize or have utilized] marine genetic\nresources, including fish, and its derivatives of areas beyond national jurisdiction\ndisclose the origin of the marine genetic resources that they utilize;\n(c)(b) Intellectual property rights applications related to the utilization of marine genetic\nresources, including fish, and its derivatives of areas beyond national jurisdiction that do\nnot comply with this Part are not approved.]\nIsrael\n[Article 12\nPhilippines\n[Article 12 Intellectual property rights]\nXXX\n[2. [Marine genetic resources [collected] [accessed] and/or [utilized] in accordance with this Agreement shall not be subject to patents and other intellectual property rights except where such resources are modified by human intervention resulting in a product capable of industrial application.] [Unless otherwise stated in a patent application or other official filing or recognized public registry, the origin of marine genetic resources utilized in patented applications shall be presumed to be of areas beyond national jurisdiction.]]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 12 Intellectual property rights\nROK requests to delete Article 12\nCommented [A12]: We (Israel) think Section 12 exceeds the scope of this agreement and so including it might cause fragmentation and overlap with other existing intellectual property agreements\n99"
    }, {
      "heading" : "Senegal",
      "text" : "Article 12 : le point 1 mérite d’être validé dans sa globalité ; (signaler que parfois comme dans le point 2a et 2b, il y a des coquilles qui apparaissent comme « de zones » à la place de « des zones » pour harmoniser).\nUnited States of America\n[Article 12\nIntellectual property rights]\nU.S. requests to delete Article 12."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 12 Intellectual property rights]"
    }, {
      "heading" : "Commentary:",
      "text" : "12(1) See comments under art. 10(2)(c) and art. 11(5). This wording could work or it could be seen as ensuring a maximalist approach to IP and there could be reluctance to pursue flexibilities in TRIPS because of fear as to approaches which would be better. It would be preferable to opt for clarity.\nThere is a lot of scholarship on this in the domain of health, see e.g. Carlos Correa, 2000; Carlos Correa, 2002; Daniel J. Gervais, ‘Trips 3.0: Policy Calibration and Innovation Displacement’ in Chantal Thomas and Joel P Trachtman (eds), Developing Countries in the WTO Legal System (Oxford University Press, New York, 2009) and Abdulqawi (eds, 3 ed) Intellectual Property and International Trade: The TRIPS Agreement (Wolters Kluwer, Netherlands, 2016).\n12(2) The first sentence of this provision repeats internationally accepted limits on patenting. There is a concern that a requirement that there must be disclosure of origin to get a patent, then this is a new ground for validity and this would be moving beyond the requirements of TRIPS. The presumption avoids concerns that a new requirement for validity would be imposed, (which would be inconsistent with TRIPS) and does not create a new procedural requirement (which could be problematic under the Patent Cooperation Treaty (see Chiarolla, 2018). For this to work, however, there needs to be a link between this and the benefit sharing provisions (art. 11) and this point may be better made there.\n12(3) This provision links to the legal issues highlighted in comments to art. 12(2). There could\n100\nbe a requirement that States do it, many already do (see WIPO, disclosure requirements table) and research shows it would not be expensive (see Castalia (2018). Economic Evaluation of Disclosure of Origin Requirements).\nA focus on users and collection of information elsewhere could be a different solution but this may be practically difficult. If patent offices are seen as the easiest way of collecting this for all use and not only for patents (reference to users is important), this could be made clear. Patent offices could just be a collection house rather than there being any link with patent law. The disclosure of origin could be introduced at national level to meet requirements under Nagoya and it could be delivered in patent offices. This must not, however, be linked with the validity of there being a patent.\n12(3)(a) Disclosure of origin is essential to show you did not obtain material from AWNJ so you do not have to comply with the NP.\n12(3)(b) Would be a problem under TRIPS.\n101\nARTICLE 13"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 13"
    }, {
      "heading" : "Transparency system for benefit-sharing",
      "text" : "1. The Scientific and Technical Body shall collect information on current marine genetic resources practices in areas beyond national jurisdiction to submit guidelines to the Conference of the Parties. Based on its findings, the Conference of the Parties may recognise these as voluntary guidelines or best practices on the collection and sharing of samples and data related to marine genetic resources collection of areas beyond national jurisdiction.\n2. Transparency on the sharing of benefits arising of marine genetic resources collection of areas beyond national jurisdiction shall be carried out through the Clearing House Mechanism through the publication and dissemination of pre-cruise information and post-cruise notification.\n3. States Parties shall take the necessary measures, as appropriate, to ensure that benefits have been shared in accordance with the system described under article 11 and that following information is transmitted to the Clearing House Mechanism on:\n• pre cruise-information (before the collection of marine genetic resources),\n• post-cruise notification (after the collection of marine genetic resources),\n• modalities foreseen to facilitate access to databases, including digital sequence data, to repositories and gene banks no later than 3 years after the marine genetic resources collection in areas beyond national jurisdiction\n• scientific data and information and the transfer of knowledge.\nIndonesia\nMonitoring and Reporting (Article 13)\n[1. The Conference of the Parties shall adopt appropriate rules, guidelines or a code of conduct\nfor the utilization of marine genetic resources, including fish, and its derivatives of areas\nbeyond national jurisdiction.]\n102\n[2. Monitoring and reporting of the utilization of marine genetic resources, including fish,\nand its derivatives of areas beyond national jurisdiction shall be carried out through the\n[clearing-house mechanism] [Scientific and Technical Body] [obligatory prior electronic\nnotification system managed by the secretariat and mandated existing international institutions\nset forth in Part […]].]\n[3. States Parties shall take the necessary legislative, administrative and policy measures, as\nappropriate, to ensure that:\n[(a) An identifier is assigned to marine genetic resources, including fish, and its\nderivatives [collected] and [accessed] in situ. In the case of marine genetic resources\naccessed ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence\ndata]], such an identifier shall be assigned when databases, repositories and gene banks\nsubmit the list mentioned in article 51 (3) (b) to the clearing-house mechanism;]\n[(b) Databases, repositories and gene banks within their jurisdiction are required to\n[notify the [clearing-house mechanism] [Scientific and Technical Body]] [send a\nnotification through the obligatory prior electronic notification system managed by the\nsecretariat and mandated existing international institutions set forth in Part […]] when\nmarine genetic resources, including fish, and its derivatives of areas beyond national\njurisdiction, including derivatives, are accessed;]\n[(c) Proponents of marine scientific research in areas beyond national jurisdiction [shall]\nsubmit periodic status reports [to the clearing-house mechanism] and [to the Scientific and\nTechnical Body] [through the obligatory prior electronic notification system managed by\nthe secretariat and mandated existing international institutions set forth in Part […]], as\nwell as research findings, including data collected and all associated documentation.]]\n[4. States Parties shall make available to the clearing-house mechanism information on the\nlegislative, administrative and policy measures that have been adopted in accordance with this\nPart.]\n[5. States Parties shall submit reports to the Conference of the Parties about their utilization\nof marine genetic resources, including fish, and its derivatives of areas beyond national\njurisdiction. The Conference shall review such reports and make recommendations.]\n103\nIsrael\n[Article 13\nMonitoring]\n[1. The Conference of the Parties shall adopt appropriate rules, guidelines or a code of conduct for the utilization of marine genetic resources of areas beyond national jurisdiction.] [2. Monitoring of the utilization of marine genetic resources of areas beyond national jurisdiction shall be carried out through the Scientific and Technical Body [3. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that:\n[(a) An identifier is assigned to marine genetic resources [collected] in situ. In the case of marine genetic resources accessed ex situ [and in silico] [[and] [as digital sequence information and/or genetic sequence data]], such identifier shall be assigned when databases, repositories and gene banks submit the list mentioned in article 51 (3) (b) to the clearing-house mechanism;]\n[(b) Databases, repositories and gene banks within their jurisdiction are required to [notify the [clearing-house mechanism] [Scientific and Technical Body ]] [send a notification through the obligatory prior electronic notification system managed by the secretariat and mandated existing international institutions set forth in Part […]] when marine genetic resources of areas beyond national jurisdiction, including derivatives, are accessed;]\n[(c) Proponents of marine scientific research in areas beyond national jurisdiction submit periodic status reports [to the clearing-house mechanism] [to the Scientific and Technical Body] [through the obligatory prior electronic notification system managed by the secretariat and mandated existing international institutions set forth in Part […]], as well as research findings, including data collected and all associated documentation.]] [4. States Parties shall make available to the clearing-house mechanism information on the legislative, administrative and policy measures that have been adopted in accordance with this Part.] [5. States Parties shall submit reports to the Conference of the Parties about their utilization of marine genetic resources of areas beyond national jurisdiction. The Conference shall review such reports and make recommendations.]\n104\nPhilippines\n[Article 13 Monitoring]\nXXX\n[3. States Parties shall take the necessary legislative, administrative or policy measures, as appropriate, to ensure that:\n[(a) An identifier is assigned to marine genetic resources [collected] [accessed] in situ. In the case of marine genetic resources accessed ex situ [and in silico] [[and] [as digital sequence information of genetic resource] or [as genetic sequence data]], such an identifier shall be assigned when databases, repositories and gene banks submit the list mentioned in article 51 (3) (b) to the clearinghouse mechanism;]\nXXX\nRepublic of Korea\nArticle 13 Monitoring"
    }, {
      "heading" : "ROK requests to delete Article 13",
      "text" : ""
    }, {
      "heading" : "Senegal",
      "text" : "Article 13 : les dispositions pour le suivi doivent être adoptées dans leur ensemble ; le nom de l’organe habilité et les modalités relèveront du consensus. Au point 3 a), « sous forme de données de séquençage génétique » : cette forme est beaucoup plus connue et maîtrisée par rapport à la génétique. Au point 3 c), opter pour un organe scientifique et technique pour un plus grand contrôle de l’existence des données RGM.\nUnited States of America\n[Article 13 Monitoring]\nU.S. requests to delete Article 13.\n105"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 13 Monitoring]"
    }, {
      "heading" : "Commentary:",
      "text" : "13(3)(a) There is a distinction between traceability and track and trace. The former is achievable and relies on the end user having the identifier when publishing/patenting etc. Track and trace will be very onerous and difficult to achieve, compliance will also be an issue. It should be clear how this process covers digital sequence information. 13(3)(b) may be too onerous. It should be sufficient to provide the identifier to the user that accesses the ex-situ materials. Sending that information to the clearing house every time someone access materials from an ex-situ collection is overly complicated. 13(3)(c) This system is used in national systems, such as in Fiji, for monitoring compliance with the Nagoya Protocol. It is not clear how it will work in a multilateral system. Who will collect, check and curate information? Most MSR will have a null return each year unless there is a change of use. 13(5) This is potentially very onerous. How can states collect this information?\n106\nGENERAL COMMENTS ON PART II\nIndonesia\nIndonesia’s background position\n1. Based on rapidly developing science, especially in the marine and genetic resources, it is solid to argue that genetic resources taken from fish has the potential for a significant economical value.2\n2. Indonesia notes that the genetic potential of certain fishes has been widely used for fisheries aquaculture development activities in many places. It is also certain to be increasingly developed in the future. The possibility of fish becoming one of the main pillars of aquaculture and used or marine scientific research purposes in the future is undoubtedly very high.3\n3. Fish that live in high seas, in the depths of the ocean underwater volcanoes, and other extreme deep sea environments store powerful genetic potential for medicine. Examples include deep sea fish oil as candidate treatment for rheumatoid arthritis. Many publications suggest that deep sea biological resources as potential ingredients for novel-anticancer drugs.4\n4. Fish is considered as an essential marine genetic resource that is very useful in determining ecosystem stability in marine and coastal areas.5 The existence of large number of fish in the ecosystem is also used to as a very crucial indicator to the climate change.6 This indication can support the global research on the climate change through genetic and material genetic approach.7\n2 Anake Kijjoa and Pichan Sawangwong, Drugs and Cosmetics from the Sea, Marine Drugs Vol. 2(2) (2004) https://doi.org/10.3390/md202073; Refik Tanakol (et. al), Fatty Acid Composition of 19 Species of Fish from the Black Sea and the Marmara Sea, Lipids Vol. 34(3) (1999) https://doi.org/10.1007/s11745-999-0366-8; Ane Jorem and Morten Walloe Tvedt, Bioprospecting in the High Seas: Existing Rights and Obligations in View of a New Legal Regime for Marine Areas Beyond National Jurisdiction, The International Journal of Marine and Coastal Law Vol. 29(4) (2014) https://doi.org/10.1163/15718085-12341319; Gorka Merino (et. al), Can Marine Fisheries and Aquaculture Meet Fish Demand from a Growing Human Population in a Changing Climate?, Global Environmental Change Vol. 22(4) (2012) https://doi.org/10.1016/j.gloenvcha.2012.03.003) 3 J. Casey (et. al), The Role of Genetics in Fisheries Management under the EU Common Fisheries Policy, Journal of Fish Biology Vol. 89(6) (2016) https://doi.org/10.1111/jfb.13151 4 Anders Goksoyr and Lars Forlin, The Cytochrome P-450 System in Fish, Aquatic Toxicology and Environmental Monitoring, Aquatic Toxicology Vol.22(4) (1992) https://doi.org/10.1016/0166-445X(92)90046-P; Vidar Berg (et. al), Organochlorines in Deep-Sea Fish from the Nordfjord, Vol. 38(2) (1999) https://doi.org/10.1016/S00456535(98)00191-X; Marianne Synnes, Bioprospecting of Organisms from the Deep Sea: Scientific and Environmental Aspects, Clean Technologies and Environmental Policy (2006) https://doi.org/10.1007/s10098-006-0062-7 5 Leopoldo Diaz-Perez (et. al), Coral Reef Health Indices versus the Biological, Ecological and Functional Diversity of Fish and Coral Assemblages in the Caribbean Sea, PLOS ONE 11(11) (2016) https://journals.plos.org/plosone/article?id=10.1371/journal.pone.0161812 6 Sylvain Bonhommeau (et. al), Impact of Climate on Eel Populations of the Northern Hemisphere, Marine Ecology Progress Series Vol. 373 (2008) http://DOI.10.3354/meps07696; Kuan-Mei Hsiung and Shingo Kimura, Impacts of Global Warming on Larval and Juvenile Transport of Japanese Eels (Anguilla japonica), Deep Sea Research Part II: Topical Studies in Oceanography https://doi.org/10.1016/j.dsr2.2019.104685. 7 Sebastian N. Politis (et. al), Temperature Effects on Gene Expression and Morphological Development of European eel, Anguilla Anguilla larvae, PLoS ONE Vol. 12 (2017) https://doi.org/10.1371/journal.pone.0182726; Anderw Goksoyr and Lars Forlin, The cytochrome P-450 system in fish, aquatic toxicology and environmental monitoring,\n107\n5. Archipelagic states, as Indonesia, are very rich of endemic species and highly migratory fish such as Latimeria menadoensis,8 Hemiscyllium halmahera,9 Anguilla boorneensis endemic to Kalimantan Island and being ancestral to eels,10 highly migratory fish being closely related to eels (genus Anguilla),11 and tuna (genus Thunnus).12 This unique characteristic cannot be found in other coastal areas and become a strong attraction to the researchers globally to unlock the unfound potential in research and technology that would be used not only for economical purposes but also humanity and peace purposes.13 It is undeniable that fish, in the largest world laboratory such as archipelagic states,14 need to be strongly governed in the dimension of ILBI BBNJ.\n6. Indonesia is of the view that the regulation of fish as part of the MGR in the ILBI BBNJ will not lead to complications in regulating the status of fish within the area beyond national jurisdiction. In fact, a complete arrangement in terms of fish as a commodity product both with the regulation on fish as an MGR will provide a strong certainty in the future for the management of fisheries. A complete arrangement will eliminate the presence of gray areas of fish caught for consumption reasons but lead to bioprospecting activities. Indonesia believes that this interest is also shared by most of coastal States and archipelagic States in the world.\n7. Furthermore, Indonesia noted and respected various concerns that regulating fish as part of the MGR would cause difficulties at the level of implementation in the field, specifically how to sort or monitor fish caught for commodity consumption or for bioprospecting. In this regard, Indonesia is of the view that these concerns are answered by ensuring a comprehensive clearing house mechanism and traceability mechanism through the ILBI BBNJ.\n8. The discussion on the threshold of the number of fish caught for consumption or bioprospecting commodities becomes invalid when a rigid tracebility is formed together. It is a fact that for the sake of bioporospecting fish, it does not always require a large number of specimens, it even requires only a small portion of fish, or even for some purposes, the genetic / fish DNA can be obtained from only taking a few samples from the living environment.\nAquatic Toxicology Vol. 22(4) (1992) https://doi.org/10.1016/0166-445X(92)90046-P; Vidar Berg (et. Al), Organochlorines in deep-sea fish from the Nordfjord, Chemosphere Vol. 38(2) (1999) https://doi.org/10.1016/S00456535(98)00191-X 8 Kadarusman (et. Al), A thirteen-million-year divergence between two lineages of Indonesian coelacanths, Scientific Reports Vol 10 (2020) https:// https://doi.org/10.1038/s41598-019-57042-1 9 Christine L. Dudgeon (et. al), Walking, Swimming or hitching a ride? Phylogenetics and biogeography of the walking shark genus Hemiscyllium, Marine and Freshwater Research (2020) https://doi.org/10.1071/MF19163 10 Jun Aoyama (et. al), Molecular Phylogeny and Evolution of the Freshwater Eel, Genus Anguilla , Molecular Phylogenetics and Evolution, Vol. 20(3) (2001) https://doi.org/10.1006/mpev.2001.0959 11 K. Tsukamoto, Oceanic migration and spawning of anguillid eels, Journal of Fish Biology Vol. 74(9) (2009) https://doi.org/10.1111/j.1095-8649.2009.02242.x 12 Toby A. Patterson (et. al), Migration dynamics of juvenile southern bluefin tuna, Scientific Reports Vol. 8 (2018) https://www.nature.com/articles/s41598-018-32949-3; David E. Richardson (et. al), Discovery of a spawning ground reveals diverse migration strategies in Atlantic Bluefin tuna (Thunnus thynnus), PNAS Vol. 113(12) (2016) https://doi.org/10.1073/pnas.1525636113 13 Kent E. Carpenter (et. al), Comparative Phylogeography of the Coral Triangle and Implications for Marine Management, Journal of Marine Sciences (2011) https://doi.org/10.1155/2011/396982 14 Michael J. Miller, High Biodiversity of leptocephali in Tomini Bay Indonesia in the center of the Coral Triangle, Regional Studies in Marine Science Vol. 8(1) (2016) https://doi.org/10.1016/j.rsma.2016.09.006\n108"
    }, {
      "heading" : "Pakistan",
      "text" : ""
    }, {
      "heading" : "Pakistan Stance/Proposal on the discussion on MGRs of BBNJ",
      "text" : "Pakistan may support the following provisions given in draft agreement discussed in different deliberation/negotiations/discussions given above\n• The concept/definition of that MGRs in BBNJ fall under the common heritage regime and definition given in draft agreement. • Establishment of benefit-sharing trust fund to promote access, utilization of MGRs, capacity building, marine technology transfer and training in developing countries. • Optimum/judicious utilization of monetary and non-monetary benefits through the sustainable use of resources, equitable benefit-sharing related to MGRs in BBNJ. • The set of rules and regulations which will govern/monitor the judicious utilization of monetary and non-monetary benefits. • The inventions, scientific processes and products must be subjected to Intellectual property rights as per provisions given by WIPO. • The activities carrying out in BBNJ including commercial and noncommercial, scientific and Non Scientific must be monitored through some viable common and surveillance system."
    }, {
      "heading" : "International Chamber of Commerce",
      "text" : ""
    }, {
      "heading" : "MARINE GENETIC RESOURCES",
      "text" : "A fundamental requirement for achieving the objectives set out in the Draft Treaty is the facilitation of research, including research that utilises MGRs. ICC therefore supports references to the facilitation and promotion of marine scientific research in the Draft Treaty. Such research, itself a sustainable use of MGRs, contributes to advancing scientific knowledge and understanding of oceans, and particularly that of the high seas and sea beds in areas beyond national jurisdiction which is limited compared to terrestrial and coastal environments.\nBusiness investments in research and development (R&D) can also contribute to advancing scientific knowledge by generating new information, technologies and technological advancements. R&D for commercial purposes may include the utilisation of MGRs, although the use of MGRs from areas beyond national jurisdiction is currently limited. The outcomes of private investment in R&D can therefore contribute to our scientific understanding of the oceans, which in turn supports the objectives of the conservation and sustainable use of marine biological diversity.\nICC is concerned that certain elements currently included in the Draft Treaty could have farreaching application and a negative impact on R&D. There is the potential for the creation of encumbrances on R&D that utilises MGRs that will disproportionately increase costs, create unworkable administrative burdens, and increase uncertainty. These are disincentives for investment and innovation by the business community, as well as for public and private research\n109\nactivities with MGRs. These concerns are not unfounded – encumbrances imposed by the Nagoya Protocol of the Convention on Biological Diversity (CBD)15 have had the inadvertent effect of discouraging both public and private R&D activities that could contribute to its objectives of the conservation and sustainable use of biological diversity.16,17\nICC recognises that certain elements of the Draft Treaty are intended to address concerns expressed by some countries that they are not able to participate in or benefit from R&D and other research activities related to marine biological diversity in their own waters or in adjacent high seas. These concerns could be more effectively addressed by supporting and encouraging training, capacity building, and research collaborations, rather than through mandatory obligations that would create disincentives for research and innovation using MGRs."
    }, {
      "heading" : "SPECIFIC CONCERNS WITH ELEMENTS OF THE DRAFT NEGOTIATING TEXT",
      "text" : "The Draft Treaty proposes several encumbrances on R&D with MGRs that create disincentives for investment by the business community. This would have detrimental impacts on the development of new innovative products with broad societal benefits, and on the objectives of the Draft Treaty, as there are outcomes of private investment in R&D that contribute to advancing our scientific knowledge and capabilities. To create a regime that is broadly supportive of these interests, ICC cautions against the inclusion of several elements set out below.\n• Mandatory monetary benefit sharing and technology transfer: the substantial investments made in R&D in time, finances and other resources for the development of new innovative products and technologies are often overlooked in discussions on benefit sharing, which focus on the monetary value of the expected commercial product. These discussions also overlook the substantial risks involved for developers. While the aim is to eventually generate revenue, there is no guarantee of success with any product development endeavor (including those that involve MGRs) as they can have long timelines, low commercial success rates, and low margins even where success rates are high. These realities have in fact generated frustration and misunderstanding under the Nagoya Protocol and would likely have the same result in relation to MGR. Conversely, there may be more immediate value in the non- monetary benefits arising from private investment in R&D involving MGRs, e.g. the information and technology generated reach the public in a variety of ways, with these having potential application in different areas of scientific investigation, including research on the conservation and sustainable use of marine biological diversity. With regard to technology transfer, it should be borne in mind that the ability of a country to use technology depends on its absorptive capacity, including a work force with the\n15 Nagoya Protocol on Access to Genetic Resources and the Fair and Equitable Sharing of Benefits Arising from their Utilisation to the Convention on Biological Diversity. In force 12 Oct 2014, 122 Parties. 16 For example, public scientists have publicly acknowledged the limitations placed upon their conservation research efforts by the costs, administrative burden and uncertainty associated with genetic resources under the Nagoya Protocol. 17 See: K. Divakaran Prathapan, Rohan Pethiyagoda, Kamaljit S. Bawa, Peter H. Raven, Priyadarsanan Dharma Rajan and 172 cosignatories from 35 countries (2018) When the Cure Kills – CBD Limits Biodiversity Research. Science 360:1405-1406. DOI: 10.1126/science.aat9844.\n110\nrelevant technological skills, and necessary infrastructure and equipment.18 To build technological capacity and create an environment that supports local research and innovation, investments have to be made in the necessary infrastructure, skills building and long-term collaborations. Mandatory obligations to transfer technology will not achieve the aims of building local technological capacity and will instead discourage investment and partnerships which could contribute to this objective.\nConsequently, we caution against the imposition of obligations to share monetary benefits and transfer technology in the Draft Treaty.\n• Measures that impact intellectual property rights or their value: the Draft Treaty potentially creates new disclosure obligations for patent applications, and limits patent acquisitions and enforcement options.19 The text should not impose requirements or restrictions that are incompatible with established intellectual property systems. These systems aim to promote innovation, which involves substantial investment of resources and risk. Such changes would create significant disincentives for investment in R&D involving marine genetic resources and could therefore in fact negatively impact conservation and sustainable use of those resources. • Application beyond utilisation of marine genetic resources accessed in situ The Draft Treaty is potentially broadly inclusive of MGRs collected or accessed in situ, accessed ex situ or in silico (which is interpreted to be inclusive of the alternative terms of digital/genetic sequence data/and information) and their utilization,20 with benefit sharing potentially arising from any or all of these activities.21 Such broad application would create significant legal uncertainty and an unworkable, time-consuming and costly administrative burden, which in turn would have a significantly negative impact on the use of MGRs in R&D and the benefits that this investment could provide. ICC emphasizes that the text should apply only to the utilisation of physical marine genetic resources accessed in situ, and it should not include MGRs accessed ex situ, or to information or data obtained from MGRs.\nWith regard to information (referred to in the Draft Treaty as digital/genetic sequence data/and information, or within the broader term in silico), ICC has made submissions to the Convention on Biological Diversity on the topic of “digital sequence information”22 where it has expressed concern about the negative implications for including such information within the scope of benefit sharing regimes. Unencumbered access to this information is essential for achieving the objectives of the CBD, which are analogous to the objectives of the Draft Treaty: the conservation and sustainable use of biological diversity. Such access is also essential for the broader goals of the advancement of scientific knowledge, which is of particular importance for areas beyond national jurisdiction where\n18 See “The Dynamics of Global Technology and Knowledge Flows” by Jennifer Brant and Balaji Parthasarathy (ICC Innovation and Intellectual Property series) at https://iccwbo.org/publication/the-dynamics-of-global-technology-andknowledge-flows/. 19 Part II, Article 12, paragraphs 1-3. 20 Part I, Article 1, paragraph 1; Part II, Article 8, paragraphs 1-2. 21 Part II, Article 7, paragraph (a). 22 See: https://www.cbd.int/abs/DSI-views/2019/ICC-DSI.pdf (2019); https://www.cbd.int/abs/DSI-views/ICCDSI.pdf (2017); https://iccwbo.org/content/uploads/sites/3/2017/05/ICC-IP-position-paper-on-digital-sequenceinformation.pdf (2016).\n111\nthis knowledge is currently limited, and an open access culture is critical to ethical and responsible research. Towards this, ICC emphasizes the importance of ensuring that the current scientific practice of open access and exchange of such information is maintained. It also emphasizes that information that is currently in the public domain must remain freely accessible – this view is supported by a broad range of stakeholders including public sector organisations, scientific and academic institutions, data repositories and collections.23\n• Retroactive application on access or use/utilisation: the Draft Treaty creates the potential for retroactive application to MGRs collected or accessed in situ before its entry into force, then accessed ex situ or in silico (or as digital/genetic sequence data/and information) or utilised after its entry into force.24 Again, such broad application creates an unworkable situation, with significant legal uncertainty and administrative burden, and disincentives for the use of MGRs in R&D. The text should only apply to physical marine genetic resources accessed in situ after the treaty enters into force.\n23 See the Joint Stakeholder Statement, “Promoting Sustainable Use and Conservation of Biological Diversity through Open Exchange of Digital Sequence Information”; available at: https://iccwbo.org/publication/promoting-sustainableuse-conservation-biodiversity-openexchange-digital-sequence-information/. 24 Part II, Article 8, paragraph 3.\n112\nPART III25 MEASURES SUCH AS AREA-BASED MANAGEMENT TOOLS,\nINCLUDING MARINE PROTECTED AREAS\n25 Note by the secretariat: General comments made by delegations on Part III are included at the end of this Part.\n113"
    }, {
      "heading" : "Core Latin American Group",
      "text" : ""
    }, {
      "heading" : "Definitions",
      "text" : "As regards the definition of “area-based management tool”, CLAM prefers using the word “measure” instead of “tool” and suggests deleting the last phrase in brackets [and affording higher protection than that provided in the surrounding area], because there can exist neighbouring ABMTs which afford higher protection. CLAM proposes the following definition:\n“Area-based management tool” means any measure for a geographically defined area, through which one or several sectors or activities are managed with the aim of achieving particular conservation and sustainable use objectives, in accordance with this Agreement”.\n114\nARTICLE 14"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 14 Objectives\nThe objectives of this Part are to:\n(b) Enhance cooperation and coordination in the use of area -based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies in order to promote a holistic and crosssectoral approach to ocean management;\n(c) Implement effectively obligations under the Convention and other\nrelevant international obligations and commitments;\n(a) Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of area -based management tools, including a network of ecologically representative marine protected areas that are ecologically connected and effectively as well as equitably managed;\n(d) Maintain and restore biodiversity and ecosystems, including with a view to securing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;\n(e) Support food security and other socioeconomic objectives,\nincluding the protection of cultural values; (f) Create scientific reference areas for baseline research; (g) Safeguard aesthetic, natural or wilderness values;\n(h) Promote coherence and complementarity."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 14 Objetivos\nCLAM entiende que debería modificarse el orden propuesto, de manera tal que la redacción refleje el orden de prioridades de los objetivos particulares de este capítulo.\nCommented [A13]: Combined with former 1d. The EU and its Member States would recommend to put this objective first under article 14.\n115\n(a) CLAM no está de acuerdo con la nueva redacción que incorporó al final del texto el antiguo literal c) “[Promover un enfoque holístico e intersectorial de la gestión de los océanos;]”. Se trata de dos cuestiones diferentes, por lo que CLAM sugiere mantener esta redacción en un literal separado.\n(b) CLAM sugiere la eliminación del inciso b), pues su contenido ya está incluido en artículo 2 sobre “objetivo general”.\n(c) Como literal a) debería figurar el actual (c), el cual es el “objetivo primordial” de la Parte III: “[c) Conservar y usar de manera sostenible las zonas que requieran protección, entre otros medios estableciendo un sistema amplio de mecanismos de gestión basados en zonas geográficas, incluidas áreas marinas protegidas;]”\n(e) Se sugiere la eliminación de la palabra “productividad”, pues se trata de un concepto propio de la actividad pesquera. CLAM siguiere que el literal lea:\nArtículo 14.1.e “[e) Rehabilitar y restaurar la biodiversidad y los ecosistemas, entre otras cosas con miras a aumentar su resiliencia a los factores de perturbación, incluidos los relacionados con el cambio climático, la acidificación del océano y la contaminación marina;]\n(f) CLAM solicita la eliminación de este literal que se aleja de los objetivos y ámbito de competencia de este acuerdo.\n[English version] Article 14 - Objectives CLAM is of the view that the order of the Objectives should be modified to adequately depict the priorities of this Part\n(a) CLAM does not support the new language that included former literal (c) at the end of the sentence. We believe they are two different issues, so we prefer keeping former literal (c) as a standalone Objective.\nCLAM proposes the deletion of the literal b), as its content is already included in Article 2.\nWe propose moving current literal (c) to iteral (a), considering that its content is the core Objective of this Part III.\nCLAM proposes the deletion of the word “productivity”, as it refers to a concept more related to fishing.\n116\nArticle 14.1.e “Rehabilitating and restoring biodiversity and ecosystems, including by building resilience to stressors, including those related to climate change, ocean acidification and marine pollution”.\nCLAM proposes the deletion of literal (f) which is not related to the main objectives and mandate of this agreement. Indonesia\nObjectives (Article 14) [(a) Enhanceing cooperation and coordination in the use of area-based management tools,\nincluding marine protected areas, among States, [existing] relevant legal instruments and\nframeworks and relevant global, regional, subregional and sectoral bodies, which will also\npromote a holistic and cross-sectoral approach to [ocean management,] [conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction];] [(b) Implementing effectively obligations under the Convention and other existing relevant\ninternational obligations and commitments;] [(c) Promoting a holistic and cross-sectoral approach to ocean management;] [(dc) Conserveing and sustainably useing areas requiring protection, including by establishing a comprehensive system of area-based management tools, including marine protected areas [under [existing] relevant legal instruments and frameworks and relevant global, regional and sectoral bodies];] [(d) Establishing a system of ecologically representative area-based management tools\nincluding marine protected areas that are connected [and managed effectively and\nequitably managed];] [(fe) Rehabilitateing and restoreing biodiversity and ecosystems, including with a view to\nenhancing their productivity and health and building resilience to stressors, including those\nrelated to climate change, ocean acidification and marine pollution;] [(gf) Supporting food security and other socioeconomic objectives, including the protection of cultural values;] [(hg) Createing scientific reference areas for baseline research;]\n[(ih) Safeguarding aesthetic, natural or wilderness values;]\n117\n[(j) Establishing a comprehensive system of area-based management tools, including marine protected areas;] [(l) Promoting cooperation under the Convention.]\nJapan\nArticle 14 Objectives\nThe objectives of area -based management tools, including marine protected areas, may include: (a) Enhancing cooperation and coordination in the use of area–based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional and sectoral bodies; (b) Promoting an integrated approach to ocean management; (c) Establishing network of ecologically representative marine protected areas."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 14 Objectives\nThe objectives of this Part are to:\n[(a) Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to [ocean management] [conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction];]\n[(b) Implement effectively obligations under the Convention and other relevant international obligations and commitments;]\n[(c) Conserve and sustainably use areas requiring protection, including by establishing a global comprehensive system of area-based management tools, including marine protected areas;]\n[(d) Promote a holistic and cross-sectoral approach to conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, including through the establishment of a system well-connected network of\nCommented [A14]: (note: the second part of the paragraph is merged with paragraph d)\n118\necologically representative marine protected areas that are connected [and effectively [and equitably] managed];]\n[(e) Protect, maintain Rehabilitate and restore biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;]\n[(f) Support food security and other socioeconomic objectives, including the protection of cultural values;]\n[(g) Create scientific reference areas for baseline research research, education, monitoring or long-term observations;]\n[(h) Safeguard aesthetic, natural or wilderness values;]\n[(i) Promote coherence and complementarity.] (j) Protect representative examples of marine ecosystems, biodiversity and habitats at an appropriate scale to maintain their viability and integrity in the long term;\n(k) Protect key ecosystem processes, habitats and species, including populations and life-history stages;\n(l) Protect areas vulnerable to impact by human activities, including unique, rare or highly biodiverse habitats and features;\n(m) Protect areas to maintain resilience or the ability to adapt to the effects of climate change.\nPhilippines\nArticle 14 Objectives\nThe objectives of this Part are to include:\nXXX [(d) Establish a system of ecologically representative marine protected areas and marine protected area networks that are connected [and effectively and equitably managed];]\nXXX\n[(f) Support food security and other socioeconomic objectives, including the protection of cultural values sustainable development of marine resources;]\nCommented [A15]: (note: the second part of the paragraph is merged with paragraph d)\n119\nXXX\n[(h) Safeguard areas with aesthetic, natural or wilderness values;]\nRepublic of Korea\nArticle 14 Objectives\n1. The objectives of this Part are to:\n[(a) Enhance cooperation and coordination in the use of area-based management tools, including\nmarine protected areas, among States, relevant legal instruments and frameworks and relevant\nglobal, regional, subregional and sectoral bodies, which will also promote a holistic and cross-\nsectoral approach to [ocean management] [conservation and sustainable use of marine biological\ndiversity of areas beyond national jurisdiction];]\n[(b) Implement effectively obligations under the Convention and other existing relevant\ninternational obligations and commitments;]\n(c) Conserve and sustainably use areas requiring protection, including by establishing a\ncomprehensive system of area -based management tools, including marine protected areas ;]\n[(d) Establish a system of ecologically representative marine protected areas that are connected\n[and effectively and equitably managed];]\n[(e) Rehabilitate and restore biodiversity and ecosystems, including with a view to enhancing\ntheir productivity and health and building resilience to stressors, including those related to\nclimate change, ocean acidification and marine pollution;] (moved to Preamble)\n[(f) Support food security and other socioeconomic objectives, including the protection of\ncultural values;]\n[(g) Create scientific reference areas for baseline research;]\n[(h) Safeguard aesthetic, natural or wilderness values;]\n[(i) Promote coherence and complementarity;]\n120"
    }, {
      "heading" : "South Africa",
      "text" : "Part 3. Article 14.\n(a) Support keeping the currently proposed text, including deletion of the word existing before relevant legal instruments etc. For the choice in square brackets we prefer that which - states conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. (c) We propose amending by mentioning geographically defined areas. Conserving and sustainably using areas requiring protection, including by establishing a comprehensive system of geographically defined areas that are managed using area-based management tools, including marine protected areas. (d). Support a separate bullet for: (d) Establishing a system of ecologically representative marine protected areas that are well connected Whilst these MPAs will need to be effectively and equitably managed, establishing them is a clear first step. If text on management is bundled with the first part of (d), this may actually delay the establishment of such areas. Also whilst well connected’ is better than ‘connected’ better still and less ambiguous text could include the principle of connectivity: The new text would then read: (d) Establish a system of marine protected areas that is adherent with the [CBD] principles of ecological representativeness and connectivity for protected area networks. (e) We propose removing ‘including with a view’ and replace ‘health’ with integrity (or have both), and other slight modifications. See proposal below Rehabilitating and restoring of biodiversity and ecosystems to enhance their integrity and productivity, and build resilience to stressors, including those related to climate change, ocean acidification and marine pollution (i) It is vague what ‘coherence and complementarity’ imply here, until they are expanded upon in the next article. Since they are dealt with in the next Article (1.), we suggest they be removed here.\n121\nUnited States of America\nArticle 14 Objectives\nThe objectives of this Part are to:\nU.S. suggested text for Article 14 chapeau: “The objectives of this Part are to: Depending on the type of tool, specific objectives of area-based management tools, including marine protected areas, may include, as appropriate:”\n[(a) Enhance cooperation and coordination in the use of area-based management\ntools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to [ocean management] [conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction];]\nU.S. suggested text for Article 14(a): “Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote the a holistic and crosssectoral approach to [ocean management] [conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction];”\n[(b) Implement effectively obligations under the Convention and other relevant\ninternational obligations and commitments;]\nU.S. requests to delete Article 14(b).\n[(c) Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of area-based management tools, including marine protected areas;]\nU.S. suggested text for Article 14(c): “Conserve and sustainably use Promote the conservation and sustainable use of areas requiring protection for marine biodiversity through a comprehensive system to coordinate of area-based management tools, including marine protected areas;”\n[(d) Establish a system of ecologically representative marine protected areas that are connected [and effectively and equitably managed];]\n122\nU.S. suggested text for Article 14(d): “Promote the establishment of Establish a system of ecologically representative marine protected areas that are connected [and effectively and equitably managed].”\n[(f) Support food security and other socioeconomic objectives, including the protection of cultural values;]\nU.S. suggested text for Article 14(f): “Support Consider food security and other socioeconomic objectives, including the protection of cultural values;”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 14 Objectives"
    }, {
      "heading" : "Proposed Text",
      "text" : "The objectives of this Part are to:\n14(a) Establish a system of ecologically representative marine protected areas that are connected and effectively and equitably managed and protected (currently 14(d))\n14(c) [(c) Conserve and sustainably use areas to promote the protection of ecosystems, natural habitats and maintenance of viable populations of species in natural surroundings, including by establishing a comprehensive system of area-based management tools, including marine protected areas and other effective area-based conservation measures;\n14(e) Protect, maintain, and rRehabilitate and restore where necessary, biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to but not limited to, marine pollution, the impacts of climate change, such as ocean acidification, increasing sea-surface temperatures and ocean deoxygenation and marine pollution;]"
    }, {
      "heading" : "Commentary",
      "text" : "14(a) The primary objective of this Part, to establish a system of effectively protected marine protected areas, should be stated first. MPA networks are crucial for maintaining the full range of biodiversity; safeguarding key habitats for migratory species; linking sources and sinks of food supply and larval flow; and encompassing other ecological, oceanographic and genetic connectivities.\n14(c) In addition to MPAs, an array of ABMTs may be needed to promote the protection of ecosystems, natural habitats and maintenance of viable populations of species in natural\n123\nsurroundings (cf CBD Article 8(d)) and other areas of ecological, biological, scientific or cultural significance.\n14(e) The “Rehabilitate/restore” objective here should be broadened to include protect and maintain, consistent with the precautionary approach and Rio+20, in particular Para 158.A/RES/66/288 - The Future We Want (see comment on preamble)."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 14, Objectives → Rehabilitation and restoration\nThe current draft text refers to:\n[(fe) Rehabilitating and restoring biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;]\nIt would be important to clarify what is meant by the terms ‘rehabilitation’ and ‘restoration’ in the context of the BBNJ agreement and to ensure that these take into account the specificity of deep and open ocean ecosystems in ABNJ. Any rehabilitation or restoration activities pertinent to ABNJ should be mindful of the immense time and spatial scales associated with these domains. Objectives surrounding such activities and their assessment should be designed accordingly.\n→ Baseline research\n[(g) Creating scientific reference areas for baseline research;]\nBaseline data on ecosystem structure and health are essential when assessing the effects of human activities and global environmental change. This provision is therefore highly relevant, and could also include ‘long-term monitoring’ to more easily assess environmental change and inform conservation needs."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 14 Objectives\nThe objectives of this Part are to:\n124\n[(a) Enhance cooperation and coordination in the use of area-based management tools, including marine protected areas, among States, relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, which will also promote a holistic and cross-sectoral approach to [ocean management] [the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction];]\n[(b) Implement effectively obligations under the Convention and other relevant international obligations and commitments;]\nICS prefers that this is deleted. If it cannot be deleted suggest that it is amended to:\n(b) Facilitate cooperation and coherence in the effective implementation of obligations under the Convention;\n[(c) Conserve and sustainably use areas requiring protection, including by establishing a comprehensive system of area-based management tools, including marine protected areas;]\n[(d) Establish a system of ecologically representative marine protected areas that are connected [and effectively and equitably managed];] already covered in under (c)\n[(e) Rehabilitate and restore Support the rehabilitation and restoration of biodiversity and ecosystems, including with a view to enhancing their productivity and health and building resilience to stressors, including those related to climate change, ocean acidification and marine pollution;]\n[(f) Support food security and other socioeconomic objectives, including the protection of cultural values;]\n[(g) Create scientific reference areas for baseline research;]\n[(h) Safeguard aesthetic, natural or wilderness values;]\n[(i) Promote coherence and complementarity.] Already captured in (a)\n125\nARTICLE 15"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 15 International cooperation and coordination\n1. States Parties shall promote the objectives of this part , through:\n(a) Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, without prejudice to their respective mandates, in accordance with this Part;\n(b) The process in relation to area-based management tools, including marine protected areas, set out in this Part, without prejudice to the mandates of relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies, , including by:\n(i) Establishing marine protected areas; (ii) Complementing or recognising area-based management tools, including marine protected areas, designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies; (iii) Establishing area-based management tools where there are activities not managed by relevant legal instruments or frameworks or relevant global, regional, subregional or sectoral bodies.\n2. (c) Where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body to establish area -based management tools, including marine protected areas, States Parties shall cooperate to establish such an instrument, framework or body and shall participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.\n3. Under this Agreement, the Conference of Parties shall establish a coordination and collaboration mechanism to enhance cooperation among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area -based management tools, including marine protected areas, as well as coordination among associated management measures on\n126\nconservation and sustainable use adopted under such instruments and frameworks and by such bodies.\n4. In promoting cooperation and coordination under this article, States Parties shall not undermine relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.\n5. Measures adopted in accordance with this Part shall not undermine the effectiveness of measures adopted by coastal States in adjacent areas within national jurisdiction and shall have due regard for the rights, duties and legitimate interests of all States, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to this end, in accordance with the provisions of this Part.\n6. In cases where an area-based management tool, including a marine\nprotected area, established under this Part subsequently falls under the sovereignty of the national jurisdiction of a coastal State, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force. It is recognised that the coastal State may decide to adopt similar measures for the maritime area concerned in its national capacity."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 15 Cooperación y coordinación internacionales\nCLAM no apoya la inclusión del punto 2. Alt. para 1. (b) (ii). CLAM se ha expresado claramente en contra de cualquier cláusula que obligue o invite a los Estados Partes a crear nuevos mecanismos, marcos u organismos en aquellas regiones o sectores donde no existan, ya que toda laguna debería ser cubierta por el nuevo tratado BBNJ. [English version]\nArticle 15 International cooperation and coordination\nCLAM does not support para. 2. Alt. to para 1 (b) (ii). CLAM is against any provision obliging or inviting States Parties to create new mechanisms, frameworks or organisations in those regions where there are none, as all the loopholes should be covered by the new BBNJ treaty.\nCommented [A16]: The EU and its Member States would prefer to maintain this provision.\nCommented [A17]: Internal consultations on article 15.5 are still ongoing.\n127"
    }, {
      "heading" : "Indonesia",
      "text" : "International cooperation and coordination (Article 15) 1. [To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,] States Parties shall promote coherence and complementarity in the [establishment] [designation] of area-based management tools, including marine protected areas, through [(a) [Existing] Relevant legal instruments and frameworks and relevant global, regional,\nsubregional and sectoral bodies, without prejudice to their respective mandates, in\naccordance with this Part;] (b). (i) Adopting conservation and [management] for [sustainable use] measures to\ncomplement measures designated under [existing] relevant legal instruments and\nframeworks and relevant global, regional, subregional or sectoral bodies; (b) [(ii)[Establishing] [Designating] area-based management tools, including marine\nprotected areas, and adopting conservation and [management for sustainable use] measures\nwhere there is no relevant legal instrument or framework or relevant global, regional,\nsubregional or sectoral body.]] [2. Alt. to para. 1. (b) (ii) Where there is no [existing] relevant legal instrument or framework\nor relevant global, regional, subregional or sectoral body to [establish] [designate] area-\nbased management tools, including marine protected areas, States Parties shall cooperate to\nestablish such an instrument, framework or body and shall participate in its work to ensure\nthe conservation and sustainable use of marine biological diversity of areas beyond national\njurisdiction.]\n3. States Parties shall establish [coordination and collaboration mechanisms]\n[consultation processes] at the [global] [and] [regional] level[s] make arrangements for\nconsultation and coordination to enhance cooperation with and coordination among\n[existing] relevant legal instruments and frameworks and relevant global, regional,\nsubregional and sectoral bodies with regard to area-based management tools, including\nmarine protected areas, as well as coordination among associated conservation and\n128\n[management] [sustainable use] measures adopted under such instruments and frameworks\nand by such bodies.\n4. Measures adopted in accordance with this Part shall not undermine the effectiveness of\nmeasures adopted by coastal States in adjacent areas within national jurisdiction and shall\nhave due regard for the rights, duties and legitimate interests of all States, as reflected in\nrelevant provisions of the Convention. Consultations shall be undertaken to this end, in\naccordance with the provisions of this Part.\n5. In cases where an area-based management tool, including a marine protected area,\n[established] [designated] under this Part subsequently falls under the national jurisdiction\nof a coastal State, either wholly or in part, that area-based management tool or marine\nprotected area it shall be amended adapted to cover any remaining area beyond national\njurisdiction or otherwise cease to be in [force] [effect].\nJapan\nArticle 15 International cooperation and coordination\n1. To further international cooperation and coordination with respect to areabased management tools, including marine protected areas, States Parties shall promote consultations, exchanging of views and sharing knowledge and experiences obtained in establishing area-based management tools, including marine protected areas, under this agreement with relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, without prejudice to their respective mandates, in accordance with this Part. 2. States Parties may establish consultation processes at the global and/or regional levels, as appropriate, to enhance cooperation and coordination among relevant legal instruments and frameworks and relevant global, regional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among associated conservation and management measures adopted under such instruments and frameworks and by such bodies.\n129\n3. In promoting cooperation and coordination under this article, States Parties shall not undermine relevant legal instruments and frameworks and relevant global, regional and sectoral bodies. 4. Measures adopted in accordance with this Part shall not undermine the effectiveness of measures adopted by coastal States in adjacent areas within national jurisdiction and should have due regard for the rights, duties and legitimate interests of all States, as reflected in relevant provisions of the Convention. Consultations should be undertaken to this end, in accordance with the provisions of this Part. 5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls under the national jurisdiction of a coastal State, either wholly or in part, or impedes the rights of the coastal States provided in the Convention, that area-based management tool or marine protected area shall be amended to cover any remaining area beyond national jurisdiction, and to rectify the infringement or otherwise cease to be in force."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 15 International cooperation and coordination\n1. [To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,] States Parties shall promote coherence and complementarity in the establishment and application of measures such as area-based management tools, including marine protected areas, through:\n[(a) Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, without prejudice to their respective mandates, in accordance with this Part;] [(b) The process in relation to area-based management tools, including marine protected areas, set out in this Part, including by:\n(i) Adopting conservation and [management] [sustainable use] measures to complement measures designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies;\n[(ii) Establishing area-based management tools, including marine protected areas, and adopting conservation and [management] [sustainable use] measures where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body.]]\n[2. Alt. to para. 1. (b) (ii) Where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body to establish area-based management tools, including marine protected areas, States Parties shall cooperate to establish such an instrument,\nCommented [A18]: (Note: this proposed deletion is merely to streamline article 15 and avoid duplications with other provisions in the Agreement)\n130\nframework or body and shall participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.] 3. States Parties shall make arrangements for consultation and coordination to enhance cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among associated conservation and [management] [sustainable use] measures adopted under such instruments and frameworks and by such bodies. 4. Measures adopted in accordance with this Part shall not undermine the effectiveness of measures adopted by coastal States in adjacent areas within national jurisdiction and shall have due regard for the rights, duties and legitimate interests of all States, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to this end, in accordance with the provisions of this Part. 5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls under the national jurisdiction of a coastal State, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force.\nPhilippines\nArticle 15 International cooperation and coordination\n1. [To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,] States Parties shall promote coherence and complementarity in the establishment of areabased management tools, including marine protected areas, through:\nXXX\n[(b) The process in relation to area-based management tools, including marine protected areas, set out in this Part, including by:\n(i) Adopting conservation, and [management], and [sustainable use] measures to complement measures those designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies;\nXXX 3. States Parties shall make arrangements for consultation and coordination to enhance cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among associated conservation\nCommented [A19]: (Note: this is to streamline article 15 and avoid duplications)\nCommented [A20]: (Note: this is to streamline article 15)\n131\nand, [management], and [sustainable use] measures adopted under such instruments and frameworks and by such bodies.\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 15 International cooperation and coordination\n1. To further international cooperation and coordination with respect to the conservation and\nsustainable use of marine biological diversity of areas beyond national jurisdiction, States\nParties shall promote coherence and complementarity in the [establishment of area-based\nmanagement tools, including marine protected areas, through:\n[(a) Relevant legal instruments and frameworks and relevant global, regional, subregional and\nsectoral bodies, without prejudice to their respective mandates, in accordance with this Part;]\n[(b) The process in relation to area-based management tools, including marine protected areas,\nset out in this Part, including by (i) adopting recommending conservation and [management]\n[sustainable use] measures to complement measures designated under relevant legal instruments\nand frameworks and relevant global, regional, subregional or sectoral bodies.\n[(ii) Establishing area-based management tools, including marine protected areas, and\nadopting conservation and [management] [sustainable use] measures where there is no\nrelevant legal instrument or framework or relevant global, regional, subregional or sectoral\nbody.]]\n[2.Alt. to para. 1. (b)(ii) Where there is no relevant legal instrument or framework or relevant\nglobal, regional, subregional or sectoral body to establish area-based management tools,\nincluding marine protected areas, States Parties shall cooperate to establish such an\ninstrument, framework or body and shall participate in its work to ensure the conservation\nand sustainable use of marine biological diversity of areas beyond national jurisdiction. If it\nis deemed that all efforts are exhausted to establish a new instrument or framework or relevant\nglobal, regional or sectoral body, the States Parties may establish area-based management\ntools, including marine protected areas, by decisions at the Conference of the Parties.]\n132\n3. States Parties shall make arrangements for consultation and coordination to enhance cooperation\nwith and among relevant legal instruments and frameworks and relevant global, regional and\nsectoral bodies with regard to area-based management tools, including marine protected areas,\nas well as coordination among associated conservation and [management] [sustainable use]\nmeasures adopted under such instruments and frameworks and by such bodies.\n4. Measures recommended adopted in accordance with this Part shall not undermine the\neffectiveness of measures adopted by coastal States in adjacent areas within national\njurisdiction and shall have due regard for the rights, duties and legitimate interests of all States,\nas reflected in relevant provisions of the Convention. Consultations shall be undertaken to this\nend, in accordance with the provisions of this Part.\n[5. In cases where an area-based management tool, including a marine protected area, established\nunder this Part subsequently falls under the national jurisdiction of a coastal State, either\nwholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction\nor otherwise cease to be in force.]"
    }, {
      "heading" : "South Africa",
      "text" : "Article 15. 1(a). We strongly support the inclusion of sub-regional bodies. 1. (b) (i). Support adopting conservation and management measures. (Noting that management measures can clearly include sustainable use measures).\nUnited States of America\nArticle 15 International cooperation and coordination\n1. [To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,] States Parties shall promote coherence and complementarity in the establishment of area-based management tools, including marine protected areas, through:\n[(b) The process in relation to area-based management tools, including marine protected areas, set out in this Part, including by:\n133\nU.S. suggested text for Article 15(1)(b): “The process in relation to areabased management tools, including marine protected areas, set out in this Part, including by:”\n(i) Adopting conservation and [management] [sustainable use] measures to complement measures designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies;\nU.S. requests to delete Article 15(1)(b)(i).\n[(ii) Establishing area-based management tools, including marine protected areas, and adopting conservation and [management] [sustainable use] measures where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body.]]\nU.S. requests to delete Article 15(1)(b)(ii).\n[2. Alt. to para. 1. (b) (ii) Where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body to establish area-based management tools, including marine protected areas, States Parties shall cooperate to establish such an instrument, framework or body and shall participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nU.S. suggested text for Article 15(1)(b)(ii)ALT: “Where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body to consider and adopt management measures in relation to areas identified as requiring protection under this Agreement establish area-based management tools, including marine protected areas, States Parties shall cooperate with an aim to establish such an instrument, framework or body and shall participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.”\n3. States Parties shall make arrangements for consultation and coordination to enhance cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among associated conservation and [management] [sustainable use] measures adopted under such instruments and frameworks and by such bodies.\nU.S. suggested text for Article 15(3): “States Parties shall make arrangements for consultation and coordination to enhance cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to areabased management tools, including marine protected areas, as well as coordination among associated conservation and [management]\n134\n[sustainable use] measures adopted under such instruments and frameworks and by such bodies.”\nU.S. suggested text for Article 15(3)(bis): “In promoting cooperation and coordination under this article, States Parties shall not undermine relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.”\n4. Measures adopted in accordance with this Part shall not undermine the effectiveness of measures adopted by coastal States in adjacent areas within national jurisdiction and shall have due regard for the rights, duties and legitimate interests of all States, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to this end, in accordance with the provisions of this Part.\nU.S. suggested text for Article 15(4): “Measures adopted recommended in accordance with this Part shall not undermine the effectiveness of measures for the conservation and sustainable use of marine biodiversity adopted by coastal States in adjacent areas within national jurisdiction and shall have due regard for the rights, duties and legitimate interests of all States, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to this end, in accordance with the provisions of this Part.”\n5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls under the national jurisdiction of a coastal State, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force.\nU.S. suggested text for Article 15(5): “In cases where an area-based management tool, including a marine protected area, established recommended under this Part subsequently falls under the national jurisdiction of a coastal State, either wholly or in part, it shall, for purposes of this Agreement, be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 15 International cooperation and coordination"
    }, {
      "heading" : "Proposed Text",
      "text" : "15(1) [To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,] States\n135\nParties shall promote coherence and complementarity in the establishment of area-based management tools, including marine protected areas, through: [(b a) The process in relation to area-based management tools, including marine protected areas, set out in this Part, including by: (i) Adopting conservation and [management] [sustainable use] measures to complement measures designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies; [(ii) Establishing area-based management tools, including marine protected areas, and adopting conservation and [management] [sustainable use] measures where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body.]] (b) Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, Competent international bodies, without prejudice to their respective mandates, in accordance with this Part;\n[2. Alt. to para. 1. (b) (ii) Where there is no competent international body relevant legal instrument or framework or relevant global, regional, subregional or sectoral body to establish or coordinate area-based management tools, including or manage marine protected areas, States Parties shall may cooperate to establish such an instrument, framework or body and shall participate in its work to promote the objectives of this Part and to ensure the conservation and sustainable use of marine biological diversity within the relevant of areas beyond national jurisdiction.]\n3. States Under this agreement, The Conference of the Parties shall make arrangements for establish a consultation and coordination to enhance cooperation with and among....\n4. Measures adopted in accordance with this Part shall be compatible with and complementary to not undermine the effectiveness of measures adopted by coastal States ...\n5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls under the national jurisdiction of a coastal State, either wholly or in part, it shall be adapted upon request to cover any remaining area beyond national jurisdiction or otherwise cease to be in force"
    }, {
      "heading" : "Commentary",
      "text" : "15(1) This paragraph should clearly state that the obligation is to “promote the establishment of ABMTs including MPAs through...” The current emphasis on “coherence and complementarity” is vague and more akin to an objective than an elaboration of the duty to cooperate.\nAlso missing is an obligation for States Parties to cooperate to promote a more biodiversityinclusive, integrated and ecosystem-based approach to management both directly through the BBNJ Agreement and as members of global, regional and sector-based organisations. Such an explicit obligation could help to strengthen measures to protect ecosystems, habitats and species and require that ongoing or any future activities do not cause significant adverse effects.\n136\n15(1)(a) This provision should be clarified to refer more specifically to “competent international bodies” as it is the competence of the body to adopt conservation measures that may be most relevant.\n15(1)(b)(i) and (ii). These provisions summarize parts of art. 19 and therefore are redundant and unnecessary. Moreover, they create a danger of different wording in different places leading to different interpretations. It would be advisable to delete these here, and include the detailed provisions in art. 19.\n15(2) Atl. to para 1(b)(ii) The establishment of a new body should not be required, as it may be time-consuming and complex. However, the evolution of such bodies, based on the devolved authority of the COP, could be a useful way to support wider scale regional planning and implementation of ABMTs including MPAs.\n15(3) The COP is the best place to charge with establishing an arrangement or arrangements for consultation and coordination. States Parties may not have equal capacities to establish their own coordination and collaboration mechanisms resulting in unequal progress across regions. This is an important paragraph for institutional cooperation.\n15(4) A more proactive way to express this could be “measures adopted in accordance with this Part shall be compatible with and complementary to the ABMTs adopted by coastal States in adjacent areas within national jurisdiction.”"
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 15\nInternational cooperation and coordination\n1. [To further international cooperation and coordination with respect to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction,] States Parties shall promote coherence and complementarity in the establishment of areabased management tools, including marine protected areas, through: [(a) Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, without prejudice to their respective mandates, in accordance with this Part;] [(b) The process in relation to area-based management tools, including marine protected areas, set out in this Part, including by:\n137\n(i) Adopting conservation and [management] [sustainable use] measures to complement measures designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies; If complementary measures are needed they should be referred to the appropriate body. To do otherwise is to undermine that body. If this cannot be deleted, alternative drafting as follows: [recommending] [promoting] conservation and management measures designated under relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies; [(ii) Establishing area-based management tools, including marine protected areas, and adopting conservation and [management] [sustainable use] measures where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body.]] [2. Alt. to para. 1. (b) (ii) Where there is no relevant legal instrument or framework or relevant global, regional, subregional or sectoral body to establish area-based management tools, including marine protected areas, States Parties shall cooperate to establish such an instrument, framework or body and shall participate in its work to ensure the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.] 3. States Parties shall make arrangements for consultation and coordination to enhance cooperation with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with regard to area-based management tools, including marine protected areas, as well as coordination among associated conservation and [management] [sustainable use] measures adopted under such instruments and frameworks and by such bodies. 4. Measures adopted in accordance with this Part shall not undermine the effectiveness of measures adopted by coastal States in adjacent areas within national jurisdiction and shall have due regard for the rights, duties and legitimate interests of all States, as reflected in relevant provisions of the Convention. Consultations shall be undertaken to this end, in accordance with the provisions of this Part. 4bis Measures adopted in accordance with this Part shall not undermine the effectiveness of measures adopted by other relevant legal instruments and global, regional, subregional and sectoral bodies. 5. In cases where an area-based management tool, including a marine protected area, established under this Part subsequently falls under the national jurisdiction of a coastal\n138\nState, either wholly or in part, it shall be adapted to cover any remaining area beyond national jurisdiction or otherwise cease to be in force.\n139\nARTICLE 16"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 16 Identification of areas [requiring protection]\n1. Areas requiring protection through the establishment of area -based management tools, including marine protected areas, shall be identified on the basis of the best available science, the precautionary principle and an ecosystem approach and take into account relevant traditional knowledge of indigenous peoples and local communities\n2. Criteria for the identification of areas requiring protection through the establishment of area-based management toolsmarine protected areas or for the recognition of existing area-based management tools, including marine protected areas, by a relevant body, under this Part shall include those specified in annex I. 3. Guidance on the criteria specified in annex I may be developed as necessary by the Scientific and Technical Body for consideration by the Conference of the Parties.\n4. The criteria as specified in annex I, as well as any guidance developed in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a proposal under this Part as well as by the Scientific and Technical Body, in the review of a proposal under this Part."
    }, {
      "heading" : "Indonesia",
      "text" : "Identification of areas [requiring protection] measures (Article 16) 1. Areas requiring protection measures through the [establishment] [designation] of area based\nmanagement tools, including marine protected areas, shall be identified, on the basis of [, inter\nalia,]the best available [science,] [scientific information and relevant traditional knowledge of\nindigenous peoples and local communities], the precautionary [approach] [principle] and an\necosystem approach and take into account relevant traditional knowledge of indigenous peoples\nand local communities. 2. Indicative Criteria for the identification of areas requiring protection measures through the\n[establishment] [designation] of area-based management tools, including marine protected areas,\nunder this Part, may include: those specified in Annex I.\nCommented [A21]: Internal consultations on article 16.1 are still ongoing.\nCommented [A22]: The EU and its Member States are not opposed to keeping flexibility regarding the criteria, and making sure the process is time-proof. However, whether the criteria are in the body of the text or in an annex, changing (amending/revising/…) them would require a modification of the treaty, which, for many States would be a very heavy procedure. We are suggesting this “development” to take place outside the treaty, as a lighter procedure, hence our proposal for “guidance”.\n140\n3. The indicative criteria specified in paragraph 2 Annex I [shall] [may] be further developed and\nrevised as necessary by the Scientific and Technical [Body] [Network], as necessary, for\nconsideration and adoption by the Conference of the Parties.\n[4. The indicative criteria specified in paragraph 2 annex I, as well as any that may be further\ndeveloped and revised in accordance with paragraph 3, shall be applied , as relevant, by the\nproponents of a proposal under this Part and shall be taken into account by the Scientific and\nTechnical [Body] [Network], as relevant, in the review of a proposal identification of areas\nrequiring protection through the [establishment] [designation] of area-based management tools,\nincluding marine protected areas, under this Part. [Such criteria shall also be [applied] [taken into\naccount] by States Parties in the [establishment] [designation] of area-based management tools,\nincluding marine protected areas, under [existing] relevant legal instruments and frameworks and\nrelevant global, regional, subregional and sectoral bodies.]] 5bis. An indicative list of measures on Area Based Management Tools that can be applied to\nAreas Beyond National Jurisdiction shall be taken into account by the Scientific and\nTechnical Body as set forth in Annex bis. (NOTE: new proposal\nIsrael\nArticle 16 Identification of areas [requiring protection]\n1. Areas requiring protection through the establishment of area - based management tools, including marine protected areas, shall be identified on the basis of the best available sciences , the precautionary principle and an ecosystem approach.\n2. Indicative criteria for the identification of areas requiring protection through the establishment of area-based management tools, including marine protected areas, under this Part, may include those specified in annex I.\n3. The indicative criteria specified in annex I may be further developed and revised as necessary by the Scientific and\n141\nTechnical Body for consideration and adoption by the Conference of the Parties.\n[4. The indicative criteria specified in annex I, as well as any that may be further developed and revised in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. [Such criteria shall also be taken into account by States Parties in the establishment of area-based management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.]]\nJapan\nArticle 16 Identification of areas and measures\n1. Areas requiring the establishment of area-based management tools, including marine protected areas, shall be identified on the basis of the best available science, the precautionary approach and the ecosystem approach and take into account relevant traditional knowledge of indigenous peoples and local communities. 2. Criteria for the identification of areas requiring the establishment of area-based management tools, including marine protected areas, under this Part shall be developed by the Scientific and Technical Body in the form of guidelines for the consideration by the Conference of the Parties after entry into force of this Agreement. 3. The criteria mentioned in paragraph 2 shall be applied by the States Parties in the identification of areas for the establishment of the area -based management tools, including marine protected areas, and the criteria used for the identification shall be specified in proposals submitted in accordance with this Part. 4. The conservation and management measures for an identified area shall be designed to meet the conservation and sustainable use objectives specified in the proposal pursuant to article 17, paragraph 3 (a), based on the best available science, the precautionary approach and the ecosystem approach."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions\n142\nGreen: comments\nArticle 16 Identification of areas [requiring protection]\n1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified on the basis of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach. 2. Indicative criteria for the identification of such areas requiring protection through the establishment of area-based management tools, including marine protected areas, under this Part, may include those specified in annex I. 3. The indicative criteria specified in annex I and [shall] [may] be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties. [4. The indicative criteria specified in annex I, as well as any that may be further developed and revised in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. [Such criteria shall also be [applied] [taken into account] by States Parties in the establishment of area-based management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.]]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 16 Identification of areas requiring protection\n1. Areas requiring protection through the establishment of area-based management tools, including\nmarine protected areas, shall be identified on the basis of the best available [science] [scientific\ninformation and relevant traditional knowledge of indigenous peoples and local communities],\nthe precautionary [approach] [principle] and an ecosystem approach and take into account\nrelevant traditional knowledge of indigenous peoples and local communities.\n2. Indicative criteria for the identification of areas requiring protection through the [establishment]\nof area-based management tools, including marine protected areas, under this Part may\ninclude: those specified in annex I.\n3. The indicative criteria specified in annex I [shall] [may] be further developed and revised as\nnecessary by the Scientific and Technical Body for consideration and adoption by the\nCommented [A23]: (Note: merger of paragraphs 2 and 3 without affecting the substance of those two paragraphs)\n143\nConference of the Parties.\n[4. The indicative criteria specified in annex I, as well as any that may be further developed and\nrevised in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a\nproposal under this Part and shall be taken into account by the Scientific and Technical [Body]\n[Network], as relevant, in the review of a proposal under this Part. Such criteria shall also be\n[applied] [taken into account] by States Parties in the establishment of area-based management\ntools, including marine protected areas, under relevant legal instruments and frameworks and\nrelevant global, regional, subregional and sectoral bodies.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 16 point 1 : sur les critères d’indentification des aires marines protégées les dispositions du deuxième crochet (informations scientifiques les plus fiables dont on dispose et les connaissances traditionnelles pertinentes des peuples autochtones et des communautés locales) doivent être préférées à celles du premier crochet). En effet, le contenu du deuxième crochet est beaucoup plus pertinent pour la gestion des zones ne relevant pas de la juridiction nationale, car les zones sous juridiction sont déjà assujetties à une réglementation nationale. Au point 3, enlever le second crochet « peuvent » et garder « sont » pour avoir une dimension contraignante ;"
    }, {
      "heading" : "South Africa",
      "text" : "Article 16. General comment on paragraphs 1 and 2 - A key component is that areas that are under management for a particular sector objective, such as particular fish species, should still be able to be considered under indicative criteria for identification for conservation and other management objectives under this treaty. At this stage of the text this is apparently neither included or excluded... Specific proposal for paragraph 1. Areas requiring protection through the [establishment] of area- based management tools, including marine protected areas, shall be identified on the basis of the best available scientific information and relevant traditional knowledge of indigenous peoples and local communities, taking into account the precautionary [approach][principle] and an ecosystem approach.\n144\nUnited States of America\nArticle 16 Identification of areas [requiring protection]\n1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified on the basis of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach.\nU.S. suggested text for Article 16(1): “Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified on the basis of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach.”\n[4. The indicative criteria specified in annex I, as well as any that may be further developed and revised in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. [Such criteria shall also be [applied] [taken into account] by States Parties in the establishment of area-based management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.]]\nU.S. suggested text for Article 16(4): “The indicative criteria specified in annex I, as well as any that may be further developed and revised in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. [Such criteria shall should also be [applied] [taken into account] by States Parties in the establishment of area-based management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, as appropriate].”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 16 Identification of areas [requiring protection]"
    }, {
      "heading" : "Commentary",
      "text" : "16(1) ‘best available science’ could be defined somewhere in the text (e.g. Article 1). The role, credibility and authority of science for the identification of areas requiring protection should be further explored.\n145\n16(2) There are already well established principles and guidance for the establishment of MPAs, OECM, EBSAs, etc., their monitoring and their performance evaluation. These should be adapted (usually slightly) and applied. There is no need to restart from square one.\n16(3) The process is unclear here. If the COP adopts revisions, what are their legal status as compared to the Annex? In multilateral environmental agreements, there would usually be a process to amend the Annex through a majority vote by the COP. It would be better if this process is specified in the Agreement text, instead of delaying further developments for the adoption of rules of procedure.\n16(4) The text now in brackets regarding application of criteria by States Parties should be accepted and broadened to encourage States Parties and other competent bodies to also apply the criteria contained in the BBNJ agreement as this could encourage greater cooperation, consistency and coherence between existing bodies and the BBNJ agreement."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 16 Identification of areas [requiring protection]\n1. Areas requiring protection through the establishment of area-based management tools, including marine protected areas, shall be identified on the basis of the best available [science] [scientific information and relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach. 2. Indicative criteria for the identification of areas requiring protection through the establishment of area-based management tools, including marine protected areas, under this Part, may include those specified in annex I. 3. The indicative criteria specified in annex I [shall] [may] be further developed and revised as necessary by the Scientific and Technical Body for consideration and adoption by the Conference of the Parties. [4. The indicative criteria specified in annex I, as well as any that may be further developed and revised in accordance with paragraph 3, shall be applied, as relevant, by the proponents of a proposal under this Part and shall be taken into account by the Scientific and Technical Body, as relevant, in the review of a proposal under this Part. [Such criteria shall also be [applied] [taken into account] by States Parties in the establishment of areabased management tools, including marine protected areas, under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.]] If this is not deleted recommend: Such criteria may also be taken into account by States Parties in the establishment of area based management tools [etc…]\n146\nARTICLE 17"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 17 Proposals in relation to Area-based Management Tools\n1. Proposals in relation to the establishment of area-based management tools other than marine protected areas shall be submitted by States Parties, individually or collectively, to the secretariat..\n2. States Parties may collaborate with relevant stakeholders, including relevant global, regional and sectoral bodies, as well as civil society in the development of proposals as set out in article 15 under this Agreement.\n3. Proposals shall be formulated on the basis specified in paragraph 1 of article 16. Proposals shall include, at a minimum, the following elements:\na. A description of the area based on geographic or other characteristics that is the subject of the proposal;\nb. Information on any of the criteria specified in annex I, as well as any guidance that may be developed in accordance with paragraph 3 of article 16, applied in identifying the area;\nc. Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States;\nd. A description of the state of the marine environment and biodiversity in the identified area;\ne. A description of the conservation and sustainable use objectives set out in paragraph 1 of article 14 that are to be applied to the area;\nf. A description of the proposed management measures on conservation and sustainable use to be adopted to achieve the specified objectives;\ng. A monitoring, research and review plan; h. Information on any consultations, if any, undertaken with all States\nincluding the most potentially affected States, including any States with a continental shelf subjacent or maritime area adjacent to any proposed MPA and states that carry out human activities, including economic activities, in the area. States and/or relevant global, regional, subregional and sectoral bodies that have a role and activities in the proposed area.\n4. Guidance on proposals specified in paragraph 3 may be elaborated by the\n147\nScientific and Technical Body as considered necessary by that body and the conclusions of the review shall be reported to the Conference of the Parties for consideration."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 17 Propuestas\nCLAM sugiere la eliminación del nuevo literal g), “[g) La duración de la zona y las medidas propuestas;]” pues las propuestas de ABMT no deberían estar condicionadas por su duración, sino más bien, enfocarse en los objetivos de conservación de la medida propuesta.\n[English version]\nArticle 17 Proposals\nCLAM proposes the deletion of the new literal (g), as the proposals for establishing ABMT should not be conditioned on time, but on the conservation objectives it pursues.\nIndonesia\nProposal (Article 17) 1. Proposals in relation to [[the establishment] [the designation] of] area-based\nmanagement tools, including marine protected areas, under this Part shall be submitted\nby States Parties, individually or collectively, to the secretariat.\n[2. States Parties may shall collaborate with relevant stakeholders in the development of proposals.]\nArt 17. 4. [(f) A description of the proposed [conservation and [management for ]\n[sustainable use] measures] and [priority elements for a management plan] to be adopted\nto achieve the specified objectives;]\n[(g) A duration for the proposed area and measures;]\n(hi) Information on any consultations undertaken and its recommendation\nwith adjacent coastal States and/or relevant global, regional, subregional\nand sectoral bodies.\n148\nArt 17. 5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical [Body] [Network] as necessary, for consideration and adoption by the Conference of the Parties.\nIsrael\nArticle 17\nProposals\n1. Proposals in relation to the establishment of area -based management tools, including marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat.\n[2. States Parties may collaborate with relevant stakeholders in the development of proposals.]\n3. Proposals shall be formulated on the basis specified in paragraph 1 of article 16.\n4. Proposals shall include, at a minimum, the following elements:\n(a) A geographic or spatial description of the area that is the subject of the proposal;\n(b) Information on any of the indicative criteria specified in annex I, as well as any criteria that may be further developed and revised in accordance with paragraph 3 of article 16, applied in identifying the area;\n(c) Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States;\n149\n(d) A description of the state of the marine environment and biodiversity in the identified area;\n(e) A description of the specific conservation and sustainable use objectives that are to be applied to the area;\n(f) A description of the proposed [conservation and [management] [sustainable use] measures] [priority elements for a management plan] to be adopted to achieve the specified objectives;\n[(g) A duration for the proposed area and measures;]\n(h) A monitoring, research and review plan, including priority elements;\n(i) Information on any consultations undertaken with adjacent coastal States and/or relevant global, regional, subregional and sectoral bodies.\n5. Further requirements regarding the contents of proposals may be elaborated by the Scientific and Technical Body as necessary, for consideration and adoption by the Conference of the Parties.\nJapan\nArticle 17 Proposals\n1. Proposals in relation to the establishment of area–based management tools, including marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat. 2. Proposals shall be based on the best available science, the precautionary approach and the ecosystem approach and take into account the relevant traditional knowledge of indigenous peoples and local communities.\n150\n3. Proposals shall include the following elements: (a) A description of the conservation and sustainable use objectives (b) A geographic or spatial description of the area that is the subject of the proposal, including; (i) Information including scientific data on the criteria applied in identifying the area and the information on the contact persons of the State Party submitting the proposal, responsible for the data; (ii) Specific human activities in the area, including uses by local communities in adjacent coastal States; (iii) Elements on the state of the marine environment and biodiversity in the identified area; (c) A description of the proposed conservation and management measures to achieve the specific objectives specified in paragraph (a), including; (i) Scientific data supporting the identification of conservation and management measures and the information on the contact persons of the State Party submitting the proposal, responsible for the data; (ii) A monitoring, research and review plan with specific timeline of the reviewing process; (d) Information on any consultations undertaken with adjacent coastal States and/or relevant global, regional and sectoral bodies."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 17 Proposals\n1. Proposals in relation to the establishment of area-based management tools, including marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat. [2. States Parties may collaborate with relevant stakeholders in the development of proposals.] 3.Proposals shall be formulated on the basis specified in paragraph 1 of article 16. 4.Proposals shall include [, at a minimum,] the following elements: (a) A geographic or spatial description of the area that is the subject of the proposal;\n(b) Information on any of the indicative criteria specified in annex I, as well as any criteria that may be further developed and revised in accordance with paragraph 3 of article 16, applied in identifying the area;\nCommented [A24]: (Note: this is merely to streamline)\n151\n(c) Specific current and expected human activities in the area [, including uses by indigenous peoples and local communities in adjacent coastal States] and their impacts on the marine biodiversity;\n(d) A description of the state of the marine environment and biodiversity in the identified area;\n(d bis) A description of the characteristics and biodiversity values of the area and the sensitivity of the species and/or habitats concerned, as well as, where relevant, the potential for restoration of the proposed area. (e) A description of the specific conservation and sustainable use objectives that are to be applied to the area; (f) A description of the proposed [conservation and [management] [sustainable use] measures] [priority elements for a management plan] to be adopted to achieve the specified objectives; [(g) A duration for the proposed area and measures;] (h) A monitoring, research and review plan, including priority elements;\n(i) Information on any consultations undertaken with all relevant stakeholders, if any adjacent coastal States and/or relevant global, regional, subregional and sectoral bodies.\n5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body as necessary, for consideration and adoption by the Conference of the Parties.\nPhilippines\nArticle 17 Proposals\nXXX\n4. Proposals shall include, at a minimum, the following elements:\nXXX\n(f) A description of the proposed [conservation, and [management], and [sustainable use] measures] [priority elements for a management plan] to be adopted to achieve the specified objectives;\n[(g) A duration for the proposed area and measures, when relevant;]\nCommented [A25]: (Note: placement: could be moved down, after (d bis)\n152\nXXX\nRepublic of Korea\nArticle 17 Proposals\n1. Proposals in relation to the establishment of area-based management tools, including marine\nprotected areas, under this Part shall be submitted by States Parties, individually or\ncollectively, to the secretariat.\n[2. States Parties may collaborate with relevant stakeholders in the development of proposals.]\n3. Proposals shall be formulated on the basis specified in paragraph 1 of article 16.\n4. Proposals shall include, at a minimum, the following elements:\n(a) A geographic or spatial description of the area that is the subject of the proposal;\n(b) Information on any of the indicative criteria specified in annex I, as well as any criteria that\nmay be further developed and revised in accordance with paragraph 3 of article 16, applied in\nidentifying the area.\n(c) Specific human activities in the area, including uses by indigenous peoples and local\ncommunities in adjacent coastal States;\n(d) A description of the state of the marine environment and biodiversity in the identified area;\n(e) A description of the specific conservation and sustainable use objectives that are to be\napplied to the area;\n(f) A description of the proposed [conservation and [management] [sustainable use] measures]\n[priority elements for a management plan] to be adopted to achieve the specified objectives;\n[(g) A duration for the proposed area and measures;]\n(h) A monitoring, research and review plan, including priority elements;\n(i) Information on any consultations undertaken with adjacent coastal States and/or relevant\nglobal, regional, subregional and sectoral bodies.\n5. Further requirements elements regarding the contents of proposals [shall] [may] be elaborated\nby the Scientific and Technical Body as necessary, for consideration and adoption by the\nConference of the Parties.\n153"
    }, {
      "heading" : "Senegal",
      "text" : "Article 17 point 4 c) : Garder « des mesures de conservation et de gestion pour une utilisation durable » ;\nUnited States of America\nArticle 17 Proposals\n1. Proposals in relation to the establishment of area-based management tools, including marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat.\nU.S. suggested text for Article 17(1): “Proposals in relation to the establishment of area-based management tools, including marine protected areas, identification of areas requiring protection under this Part shall be submitted by States Parties, individually or collectively, to the secretariat.”\n[2. States Parties may collaborate with relevant stakeholders in the development of proposals.]\nU.S. suggested text for Article 17(2): “States Parties may should collaborate with relevant stakeholders, including States entitled to become Parties, in the development of proposals.”\n4. Proposals shall include, at a minimum, the following elements:\n(c) Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States;\nU.S. suggested text for Article 17(4)(c): “Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States, and their impacts, if any, on the biodiversity of the identified area;”\n(f) A description of the proposed [conservation and [management] [sustainable use]\nmeasures] [priority elements for a management plan] to be adopted to achieve the specified objectives;\nU.S. suggested text for Article 17(4)(f): “A description of the any proposed [conservation and [management] [sustainable use] measures] [priority\n154\nelements for a management plan] recommended to be adopted to achieve the specified objectives;”\n[(g) A duration for the proposed area and measures;]\nU.S. suggested text for Article 17(4)(g): “A duration, if any, for the proposed area and measures;”\n(h) A monitoring, research and review plan, including priority elements;\nU.S. suggested text for Article 17(4)(h): “A recommended monitoring, research and review plan, including priority elements;”\n5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body as necessary, for consideration and adoption by the Conference of the Parties.\nU.S. suggested text for Article 17(5): “Further requirements guidance regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body as necessary, for consideration and adoption by the Conference of the Parties.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 17 Proposals"
    }, {
      "heading" : "Proposed Text",
      "text" : "(a) A geographic or spatial description of the area that is the subject of the proposal (d) A description of the state key aspects of the marine environment and biodiversity in the identified area"
    }, {
      "heading" : "Commentary",
      "text" : "17. In this article and the following sections (Articles 17 and 18) it may be better to avoid being too specific in the Agreement as too much detail may make it hard if not impossible to adapt once adopted. It may be more appropriate to leave the details into annexes that may be more easily adapted to evolving knowledge and needs.\n17(4)(d): The Agreement should avoid a requirement to have full info about the environment before an MPA can be established.\n155\n17(4)(e) As is reflected in the IUCN MPA Standards, the primary focus of MPAs should be conservation, while ABMTs could be established for both objectives: conservation and sustainable use. According to the IUCN MPA Standards, there is a need for clarity on conservation objectives for MPAs from the outset to determine the types of management measures needed.\n17(4)(f) There may need to be different requirements for MPA proposals versus other ABMTs as other types of ABMTs may not require a management plan, simply a plan for monitoring and review. An MPA proposal should contain proposed conservation and management measures as well as “priority elements” for a management plan. The priority elements could be the categories of actions considered necessary to achieve the specific conservation objectives of a proposed MPA given the available knowledge at the time."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 17, Proposals\n[2. States Parties may collaborate with relevant stakeholders in the development of proposals.]\nThis option would be useful for providing the opportunity for non-state actors to contribute expertise to the development of proposals and promote the best-available scientific input.\n(d)A description of the state of the marine environment and biodiversity in the identified area;\nIn some cases, the state of the marine environment and biodiversity therein may be unknown, or subject to knowledge gaps. A slight modification to the text could allow for this uncertainty to be acknowledged and valued, e.g. \"and the extent to which it is understood as well as identified gaps in knowledge that may prove pivotal in delineating the area and measure\".\n[(g) A duration for the proposed area and measures;]\nProcesses in the deep and open ocean operate over extended time frames that are often incommensurate with decade-scale assessment approaches. Any duration or time limit associated with ABMT and MPAs should account for the characteristics of those ecosystems and be justified based on the best-available scientific information. An alternative option would be to make the default protection “in perpetuity” unless a good reason is given to do otherwise.\nTime is not the only variable to consider in the application and assessment of MPAs: spatial shifts in ecological parameters warranting protection should also be provided for through the application of mobile protected areas (Maxwell et al., 2020).\n156"
    }, {
      "heading" : "International Cable Protection Committee",
      "text" : "Article 17 Proposals\n1. Proposals in relation to the establishment of area-based management tools, including marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat. [2. States Parties may collaborate with relevant stakeholders in the development of proposals.] 3. Proposals shall be formulated on the basis specified in paragraph 1 of article 16. 4. Proposals shall include, at a minimum, the following elements:\n(a) A geographic or spatial description of the area that is the subject of the proposal; (b) Information on any of the indicative criteria specified in annex I, as well as\nany criteria that may be further developed and revised in accordance with paragraph 3 of article 16, applied in identifying the area;\n(c) Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States, and the presence of existing or planned submarine cables;\n(d) A description of the state of the marine environment and biodiversity in the identified area;\n(e) A description of the specific conservation and sustainable use objectives that are to be applied to the area;\n(f)A description of the proposed [conservation and [management] [sustainable use] measures] [priority elements for a management plan] to be adopted to achieve the specified objectives;\n[(g) A duration for the proposed area and measures;] (h) A monitoring, research and review plan, including priority elements; (i) Information on any consultations undertaken with adjacent coastal States and/or\nrelevant global, regional, subregional and sectoral bodies. 5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body as necessary, for consideration and adoption by the Conference of the Parties."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 17 Proposals\n1. Proposals in relation to the establishment of area-based management tools, including marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat.\n[2. States Parties may collaborate with relevant stakeholders in the development of proposals.]\n157\n3. Proposals shall be formulated on the basis specified in paragraph 1 of article 16.\n4. Proposals shall include, at a minimum, the following elements:\n(a) A geographic or spatial description of the area that is the subject of the proposal;\n(b) Information on any of the indicative criteria specified in annex I, as well as any criteria that may be further developed and revised in accordance with paragraph 3 of article 16, applied in identifying the area;\n(c) Specific human activities in the area, including uses by indigenous peoples and local communities in adjacent coastal States and international shipping activity;\n(d) A description of the state of the marine environment and biodiversity in the identified area;\n(e) A description of the specific conservation and sustainable use objectives that are to be applied to the area;\n(f) A description of the proposed [conservation and [management] [sustainable use] measures] [priority elements for a management plan] to be adopted to achieve the specified objectives;\n[(g) A duration for the proposed area and measures;]\n(h) A monitoring, research and review plan, including priority elements;\n(i) Information on any consultations undertaken with adjacent coastal States and/or relevant global, regional, subregional and sectoral bodies.\n5. Further requirements regarding the contents of proposals [shall] [may] be elaborated by the Scientific and Technical Body as necessary, for consideration and adoption by the Conference of the Parties.\nOceanCare\nArticle 17 Proposals"
    }, {
      "heading" : "Suggested Text",
      "text" : "4. Proposals shall include, at a minimum, the following elements:\n(f) A description of the proposed conservation and management measures and priority elements for a management plan to be adopted including, when relevant, a description of activities to be managed, restricted or prohibited to achieve the specified objectives;\n158\nADDITION OF NEW TEXT (this text was included in earlier versions of the Agreement)\n(j) Information on transboundary pollution that is known, likely and has the potential to adversely impact the area."
    }, {
      "heading" : "Comments",
      "text" : "For the Agreement to be effective the proposal should include a description of the proposed conservation and managment measures and the activities to be managed. This is particularily critical for pollutants, such as ocean noise, that are transboundary in nature and which effects reach, in many cases, into ABNJ.\n159\nPROPOSAL FOR A NEW ARTICLE 17BIS"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 17bis\nProposals in relation to Marine Protected Areas\n1. Proposals in relation to the establishment of marine protected areas, under this Part shall be submitted by States Parties, individually or collectively, to the secretariat.\n2. States Parties may collaborate with relevant stakeholders, including relevant global, regional and sectoral bodies, as well as civil society in the development of proposals as set out in article 15 under this Agreement. 3. Proposals shall be formulated on the basis specified in paragraph 1 of article\n16. 4. Proposals shall include, at a minimum, the following elements:\n(a) A geographic or spatial description of the area that the subject of the proposal;\n(a)Information on any of the criteria specified in annex I, as well as any guidance that may be developed in accordance with paragraph 3 of article 16, applied in identifying the area;\n(b) Specific human activities in the area, including uses by\nindigenous peoples and local communities in adjacent coastal states.\n(c)A description of the state of the marine environment and biodiversity in the identified area;\n(d. bis) A description of the characteristics and biodiversity values of the area and the sensitivity of the species and/or habitats concerned, as well as, where relevant, the potential for restoration of the proposed area.\n(d)A description of the proposed priority elements for a\nmanagement plan, including potential conservation, and, where relevant, potential sustainable use measures, to be adopted to achieve the specified objectives in accordance with paragraph 1 of article 14 that are to be applied to the area;\n160\n(f) Priority elements for a monitoring, research and review plan;\n(g) Information on any consultations, if any, undertaken with all\nStates including the most potentially affected States, including any States with a continental shelf subjacent or maritime area adjacent to any proposed MPA and States that carry out human activities, including economic activities, in the area, States and/or relevant global, regional, subregional and sectoral bodies that have a role and activities in the proposed area.\n5. Guidance on proposals specified in paragraph 4may be elaborated by the Scientific and Technical Body as considered necessary by that body and the conclusions of the review shall be reported to the Conference of the Parties for consideration.\nCommented [A26]: Cfr. to article 16.3, the EU and its Member States would not be against keeping the treaty time-proof, but would want to avoid a heavy (domestic) procedure associated with the revision of a treaty.\n161\nARTICLE 18"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 18 Consultation on and assessment of proposals\n1. Consultations on proposals submitted under article 17 and 17 bis shall be inclusive, transparent and open to all relevant stakeholders, including relevant global, regional and sectoral bodies, as well as civil society. 2. Upon receipt of a proposal, at the request of the proponent(s), the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed by the secretariat to the proponent. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review of the Scientific and Technical Body.\n2bis The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows:\n(a) All States, including the most potentially affected States, including any States with a continental shelf subjacent or maritime area adjacent to any proposed marine protected area and States that carry out human activities, including economic activities, in the area shall be invited to submit, inter alia:\n(i) Views on the merits and other aspects of the proposal; (ii) Any relevant scientific inputs;\n(iii) Information regarding any existing measures in adjacent areas within national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas under national jurisdiction; (v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and\nrelevant global, regional and sectoral bodies shall be invited to submit, inter alia:\n(i) Views on the merits and other aspects of the proposal; (ii) Any relevant scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n162\n(iv) Views regarding any aspects of the priority elements for a management plan identified in the proposal that fall within the competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits and other aspects of the proposal; (ii) Any relevant scientific inputs; (iii) Any relevant traditional knowledge of indigenous peoples and local communities; (iv) Any other relevant information. 3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat. 4. The proponent(s) shall consider the contributions received during the consultation period. The proponents may continue the consultation process. 5. The consultation period shall be time -bound. The procedures of bodies of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies shall be taken into account. 6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal in particular against\n(a) the objectives referred to in Article 14(1); (b) the principles and approaches referred to in Article 16(1), as relevant; 6. (c) the criteria for identification of areas referred to in Article 16(2), and make recommendations to the Conference of the Parties in relation to establishing an Area-based Management Tool, including Marine Protected Areas. In conducting its assessment, the Scientific and Technical Body may as it considers necessary, gather further information about the proposal, including information from relevant global, regional and sectoral bodies.\n7. Guidance on he modalities of the consultation and assessment process may be further elaborated by the Scientific and Technical Body [Conference of the Parties] [Secretariat], as necessary [, and shall take into account the special circumstances of small island developing States] The conclusions of the review shall be reported to the Conference of the Parties for consideration.\nCommented [A27]: Cfr. to article 16.3 and 17.5, the EU and its Member States would not be against keeping the treaty time-proof, but would want to avoid a heavy (domestic) procedure associated with the revision of a treaty.\nCommented [A28]: The EU and its Member States are not against this notion, but would suggest that this would be part of the cross-cuting issues under the IA.\n163"
    }, {
      "heading" : "Indonesia",
      "text" : "Consultation on and assessment of proposals (Article 18) Art 18. 2. (a) States, in particular adjacent coastal States and Archipelagic States, shall be invited\nto submit views, including, inter alia:\nArt 18. 2. (a) (iv) Views on the potential implications of the proposal on the sovereign rights\nof coastal States in for areas within their under national jurisdiction, including the\ncontinental shelf within and beyond 200 nautical miles and the exclusive economic zone;\nArt 18. 2. (a) (v) Any other relevant information; Art 18 2. (b) (iv) Views regarding any aspects of the [conservation and [management] [for\nsustainable use] measures] and [priority elements for a management plan] identified in the proposal\nthat fall within the competence of that body;\nArt 18. 7. The modalities of the consultation and assessment process shall be further elaborated by\nthe [Scientific and Technical [Body] [Network]] [Conference of the Parties], as necessary [, and\nshall take into account the special circumstances of small island developing States and\nArchipelagic States].\nIsrael\nArticle 18\nConsultation on and assessment of proposals\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders.\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed by the secretariat to the proponent. The proponent shall retransmit the proposal to\n164\nthe secretariat, having taken into account the preliminary review of the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows:\n(a) States, in particular adjacent coastal States, shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures in adjacent areas within national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas under national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the [conservation and [management] [sustainable use] measures] [priority elements for a management plan] identified in the proposal that fall within the competence of that body;\n165\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Any relevant traditional knowledge of indigenous peoples and local communities;\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat.\n4. The proponent shall consider the contributions received during the consultation period and shall either revise the proposal accordingly or continue the consultation process.\n5. The consultation period shall be time-bound.\n6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties.\n7. The modalities of the consultation and assessment process shall be further elaborated by the [Scientific and Technical Body] [Conference of the Parties], as necessary [, and shall take into account the special circumstances of small island developing States].\nCommented [A29]: We believe a more specific timeline should be mentioned here. We are flexible/open to a discussion as to the specifc timeline\n166\nJapan\nArticle 18 Consultation on and assessment of proposal\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders. 2. Upon receipt of a proposal, the secretariat shall conduct a preliminary review of the proposal to determine whether it includes all the elements specified in article 17. If the proposal is complete for further processing, the secretariat shall make the proposal publicly available. All States, in particular adjacent coastal States, relevant legal instruments and frameworks and relevant global, regional and sectoral bodies and other relevant stakeholders, including the scientific community, civil society and local communities with relevant traditional knowledge shall be invited to submit their views and/or information based on the best available scientific information and knowledge. 3. Any views and/or information received pursuant to paragraph 2 shall be made publicly available by the secretariat. 4. The proponent shall consider such views and/or information received during the consultation period and may revise the proposal accordingly or continue the consultation process. 5. The consultation period shall be time-bound. If the proposal is revised, however, the revised proposal shall be made public and the consultation period shall be extended accordingly. The time period of consultations including extended period shall be determined by the Conference of the Parties pursuant to paragraph 7. 6. After the consultation concluded, the proposal shall be submitted to the Scientific and Technical Body which shall assess the proposal, and make a report to the Conference of the Parties including its advices. 7. The modalities of the consultation and assessment process shall be further elaborated by the Conference of the Parties, as necessary."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 18 Consultation on and assessment of proposals\n167\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders. 2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed by the secretariat to the proponent. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review of the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows: (a) States, in particular adjacent coastal States, shall be invited to submit, inter alia: (i) Views on the merits of the proposal; (ii) Any relevant [additional] scientific inputs; (iii) Information regarding any existing measures in adjacent areas within national jurisdiction; (iv) Views on the potential implications of the proposal for areas under national jurisdiction; (v) Any other relevant information; (b) Bodies of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies shall be invited to submit, inter alia: (i) Views on the merits of the proposal; (ii) Any relevant [additional] scientific inputs; (iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas; (iv) Views regarding any aspects of the [conservation and [management] [sustainable use] measures] [priority elements for a management plan] identified in the proposal that fall within the competence of that body; (v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body; (vi) Any other relevant information; (c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia: (i) Views on the merits of the proposal; (ii) Any relevant [additional] scientific inputs; (iii) Any relevant traditional knowledge of indigenous peoples and local communities; (iv) Any other relevant information. (NEW) 2. bis The secretariat shall make that proposal publicly available. It shall further facilitate consultations thereon, by inviting all States, Bodies of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, the Scientific and Technical body, indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders to submit, inter alia and as appropriate, views on the merits of\nCommented [A30]: (Note: the first part of the paragraph should be disconnected from the second part, for clarity)\nCommented [A31]: (Note: proposal to streamline this list in a new 2.bis, which retains the same elements)\n168\nthe proposal, relevant scientific inputs and any other relevant contributions for the consideration of the proposal. 3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat. 4. The proponent shall consider the contributions received during the consultation period as well as the views of the Scientific and Technical Body and shall may either revise the proposal accordingly or continue the consultation process. 5. The consultation period shall be time-bound. 6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties. 7. The modalities of the consultation and assessment process shall may be further elaborated by the [Scientific and Technical Body] [Conference of the Parties], as necessary [, and shall take into account the special circumstances of small island developing States].\nPhilippines\nArticle 18 Consultation on and assessment of proposals\nXXX\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows:\n(a) States, in particular adjacent coastal States, shall be invited to submit, inter alia:\nXXX\n(v) Any other relevant information including current threats/ usage of the area;\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to submit, inter alia:\nXXX\n169\n(iv) Views regarding any aspects of the [conservation, and [management], and [sustainable use] measures] [priority elements for a management plan] identified in the proposal that fall within the competence of that body;\nXXX\n(vi) Any other relevant information including current threats/ usage of the area;\n(c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\nXXX\n(iv) Any other relevant information including current threats/ usage of the area. 3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat.\nXXX 6bis In cases where the proposal affects areas of highs seas that are surrounded by the exclusive economic zones of adjacent coastal states, the views and comments of such states shall be given particular regard.\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 18 Consultation on and assessment of proposals\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open\nto all relevant stakeholders.\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body\nfor a preliminary review. The outcome of such review shall be conveyed by the secretariat to\nthe proponent. The proponent shall retransmit to the secretariat, having taken into account the\npreliminary review of the Scientific and Technical Body. The secretariat shall make that\nproposal publicly available and facilitate consultations thereon as follows:\n(a) States, in particular adjacent coastal States, shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n170\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures in adjacent areas within national\njurisdiction;\n(iv) Views on the potential implications of the proposal for areas under national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional and\nsectoral bodies shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or\nbody for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the [conservation and [management] [sustainable use]\nmeasures] [priority elements for a management plan] identified in the proposal that fall within\nthe competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that\ninstrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific\ncommunity, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Any relevant traditional knowledge of indigenous peoples and local communities;\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the\nsecretariat.\n4. The proponent shall consider the contributions received during the consultation period and shall\neither revise the proposal accordingly or continue the consultation process.\n5. The consultation period shall be time-bound.\n6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess\nthe proposal, and make recommendations to the Conference of the Parties.\n7. The modalities of the consultation and assessment process shall be further elaborated by the\n171\n[Scientific and Technical Body] [Conference of the Parties], as necessary [, and shall take into\naccount the special circumstances of small island developing States]."
    }, {
      "heading" : "South Africa",
      "text" : "We do note however that Article 18 on Consultation and Assessment of Proposals, Paragraph 2 (b) (iii) states that bodies shall be invited to submit – information on any existing measures adopted by that instrument, framework or body for the relevant area or adjacent areas. This seems to clearly imply that areas already under sectoral management shall still be eligible for consideration for management under this treaty. This is supported.\nUnited States of America\nArticle 18 Consultation on and assessment of proposals\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed by the secretariat to the proponent. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review of the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows:\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies shall be invited to submit, inter alia:\n(iv) Views regarding any aspects of the [conservation and [management] [sustainable use] measures] [priority elements for a management plan] identified in the proposal that fall within the competence of that body;\nU.S. suggested text for Article 18(2)(b)(iv): “Views regarding any aspects of the recommended [conservation and [management] [sustainable use] measures] [priority elements for a management plan] identified in the proposal that fall within the competence of that body;”\nU.S. suggested text for Article 18(2)(b)(v)(bis): “Views regarding the monitoring and review plan;”\n4. The proponent shall consider the contributions received during the consultation period and shall either revise the proposal accordingly or continue the consultation process.\n172\nU.S. suggested text for Article 18(4): “The proponent shall consider the contributions received during the consultation period and shall either may revise the proposal accordingly or continue the consultation process. Proponents shall respond to substantive contributions not addressed in a revised proposal, as appropriate.”\n7. The modalities of the consultation and assessment process shall be further elaborated by the [Scientific and Technical Body] [Conference of the Parties], as necessary [, and shall take into account the special circumstances of small island developing States].\nU.S. suggested text for Article 18(7): “Guidance on the modalities of the consultation and assessment process shall may be further elaborated by the [Scientific and Technical Body] [Conference of the Parties], as necessary [, and shall take into account the special circumstances of small island developing States].”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 18 Consultation on and assessment of proposals"
    }, {
      "heading" : "Proposed Text",
      "text" : "4. The proponent shall consider take into account the contributions received during the consultation period and may shall either submit a revised the proposal accordingly or continue the consultation process."
    }, {
      "heading" : "Commentary",
      "text" : "18(1) In consultations on proposals, it would be helpful to explicitly include civil society, including IGOs, environmental NGOs and industry as well as scientific and technical experts.\n18(2) what would the preliminary review entail? What criteria would be applied? Simply to ensure that the required elements are included, or would there be a more substantive review?\nThe “assessment” should use to a large extent the same criteria required in the identification, for obvious coherence.\n18(2)(a)(ii) should be strengthened to reflect the need to get access to data and information from sectoral actors in order to develop proposals for specific conservation measures.\n18(2)(b)(vi) In addition to being invited to submit views, 18(2)(b)(vi) could be amended to explicitly request relevant legal instruments and bodies to share and facilitate access to data and information relevant to activities and potential conservation and management measures.\n173\n18(4) This provision is ambiguous as it could be interpreted to require the proponent to continue the consultation process ad infinitum until it has revised the proposal to embrace all comments from those consulted. It may be clearer if it said: the proponent “may” revise the proposal to “take into account” the contributions received. There should be no obligation to continue the consultation until consensus is achieved on its contents.\n18(5) To prevent delays, relevant bodies and instruments should be requested to establish an expedited procedure for the consideration of MPA and other ABMT proposals."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 18\nConsultation on and assessment of proposals\nThis Article could be supported as it mandates that the input of relevant bodies, such as IMO, be sought for each proposal for a new ABMT.\n1. Consultations on proposals submitted under article 17 shall be inclusive, transparent and open to all relevant stakeholders.\n2. Upon receipt of a proposal, the secretariat shall transmit it to the Scientific and Technical Body for a preliminary review. The outcome of such review shall be conveyed to the proponent by the secretariat. The proponent shall retransmit the proposal to the secretariat, having taken into account the preliminary review by the Scientific and Technical Body. The secretariat shall make that proposal publicly available and facilitate consultations thereon as follows:\n(a) States, in particular adjacent coastal States, shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures in adjacent areas within national jurisdiction;\n(iv) Views on the potential implications of the proposal for areas under national jurisdiction;\n(v) Any other relevant information;\n(b) Bodies of relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to submit, inter alia:\n174\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Information regarding any existing measures adopted by that instrument, framework or body for the relevant area or for adjacent areas;\n(iv) Views regarding any aspects of the [conservation and [management] [sustainable use] measures] [priority elements for a management plan] identified in the proposal that fall within the competence of that body;\n(v) Views regarding any relevant additional measures that fall within the competence of that instrument, framework or body;\n(vi) Any other relevant information;\n(c) Indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders shall be invited to submit, inter alia:\n(i) Views on the merits of the proposal;\n(ii) Any relevant [additional] scientific inputs;\n(iii) Any relevant traditional knowledge of indigenous peoples and local communities;\n(iv) Any other relevant information.\n3. Contributions received pursuant to paragraph 2 shall be made publicly available by the secretariat.\n4. The proponent shall consider the contributions received during the consultation period and shall either revise the proposal accordingly or continue the consultation process.\n5. The consultation period shall be time-bound.\n6. The revised proposal shall be submitted to the Scientific and Technical Body, which shall assess the proposal, and make recommendations to the Conference of the Parties.\n7. The modalities of the consultation and assessment process shall be further elaborated by the [Scientific and Technical Body] [Conference of the Parties], as necessary [, and shall take into account the special circumstances of small island developing States].\n175\nARTICLE 19"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 19 Decision-making\nThe Conference of the Parties shall take decisions on matters related to areabased management tools, including marine protected areas, with respect to proposals submitted under this Part, on a case -by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to: 1.\n[(a) Objectives, criteria, modalities and requirements, as provided for under articles 14, 16, 17 and 18;] [Alt. 1 (b) Proposals submitted under this Part, on a case -by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to: (i) (a) The identification of areas requiring protection; (ii) (b) The establishment of area-based management tools, including marine\nprotected areas, and related management plan, as well as a research and monitoring plan to achieve the specified objectives, taking into account existing measures under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, as appropriate;\n(i) (c) Recommendations that States Parties to this Agreement promote the adoption of relevant measures through area-based management tools under relevant instruments, frameworks and bodies, without prejudice to their respective mandates; (ii) (d) The establishment of management measures on conservation and, where relevant, sustainable use, including the related management plan as well as the research and monitoring plan, complementary to those adopted under such instruments, frameworks and bodies, without prejudice to their respective mandates; (d) (e) Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the adoption of management measures on conservation and, where relevant, sustainable use measures under a management plan:\nCommented [A32]: The EU and its Member States can support this provision, as long as it would not entail a twostep process, wherein first the COP decides on identification, before proceeding on deciding on actual measures (19b, c and d)\n176\n[(f) Objectives, criteria, modalities and requirements, as\nprovided for under articles 14, 16, 17 and 18;] (b)"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 19 Adopción de decisiones\nCLAM propone el siguiente texto alternativo, con el fin de racionalizar el contenido.\n“Artículo 19\n1. Cuando no existan instrumentos o marcos jurídicos competentes u órganos mundiales, regionales, subregionales o sectoriales, la Conferencia de las Partes deberá adoptar decisiones sobre:\n(a) la determinación de las zonas que requieran protección;\n(b) el establecimiento de mecanismos de gestión basados en zonas geográficas, incluidas áreas marinas protegidas, con respecto de las propuestas remitidas bajo esta Parte, con una base caso a caso y tomando en cuenta las recomendaciones científicas y las contribuciones recibidas durante el proceso de consulta; y\n(c) medidas de conservación y uso sostenible relacionadas, que podrían adoptarse para alcanzar los objetivos especificados.\n2. Cuando existan instrumentos o marcos jurídicos competentes u órganos mundiales, regionales, subregionales o sectoriales, la Conferencia de las Partes deberá considerar:\n(a) La conveniencia o no de recomendar que los Estados partes en el presente Acuerdo promuevan la adopción de medidas pertinentes por conducto de esos instrumentos, marcos y órganos, de conformidad con sus respectivos mandatos;\n(b) La conveniencia o no de adoptar medidas complementarias a las adoptadas en virtud de esos instrumentos, marcos y órganos; [English version] Article 19 Decision-making\nCLAM proposes the following alternative text with the aim at making its content clearer:\n“Article 19\n177\n1. Where there are no relevant legal instruments or frameworks or relevant global, regional, subregional and sectoral bodies, the Conference of the Parties shall take decisions on:\n(a) the identification of areas requiring protection;\n(b) the establishment of area-based management tools, including marine protected areas, with respect to proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation process; and\n(c) related conservation and sustainable use measures to be adopted to achieve the specified objectives.\n2. Where there are relevant legal instruments or frameworks or relevant global, regional, subregional or sectoral bodies, the Conference of States Parties shall consider:\n(a) To recommend that States Parties to this Agreement promote the adoption of relevant measures through such instruments, frameworks and bodies, in accordance with their respective mandates;\n(b) To adopt measures complementary to those adopted under such instruments, frameworks and bodies.”\nIndonesia\nDecision-Making (Article 19) Art 19. [1. While respecting [existing] relevant legal instruments and frameworks and relevant\nglobal, regional and sectoral bodies in the [establishment] [designation] of area-based management\ntools, including marine protected areas, tThe Conference of the Parties [shall] [may] take decisions\non matters related to area-based management tools, including marine protected areas, with respect\nto:\nArt 19. 1. (c) (i) Whether to recommend that States Parties to this Agreement promote the adoption\nof relevant conservation and [management] [for sustainable use] measures through such\ninstruments, frameworks and bodies, in accordance with their respective mandates;\nArt 19. 1 (b). (i) The identification of areas requiring protection measures;\n178\nArt 19. 1. (b) (ii) The [establishment] [designation] of area-based management tools, including\nmarine protected areas, and related conservation and [management] [sustainable use] measures to\nbe adopted to achieve the specified objectives, [taking into account] [recognizing] existing\nmeasures under relevant legal instruments and frameworks and relevant global, regional and\nsectoral bodies, as appropriate; Art 19. (c) (i) Whether to recommend that States Parties to this Agreement promote the adoption\nof relevant conservation and [management] [ for sustainable use] measures through such\ninstruments, frameworks and bodies, in accordance with their respective mandates;\nArt 19. 1. (d) Where there are no [existing] relevant legal instruments or frameworks or relevant\nglobal, regional or sectoral bodies, the adoption of conservation and [management] [for\nsustainable use] measures.] Art 19. Alt. 2. (b) Matters related to identifying potential area-based management tools, including\nmarine protected areas; Art. 19. Alt. 2. (c) Recommendations relating to the implementation of related management\nmeasures, while recognizing the primary authority for the adoption of such measures within the\nrespective mandates of [existing] relevant legal instruments and frameworks and relevant global,\nregional and sectoral bodies;.]"
    }, {
      "heading" : "2. As a general rule, the decisions of the Conference of the Parties referred to in paragraph",
      "text" : ""
    }, {
      "heading" : "1 shall be taken by consensus. If all efforts to reach consensus have been exhausted, the",
      "text" : "procedure established in the rules of procedure adopted by the Conference shall apply."
    }, {
      "heading" : "3. Pursuant to Article 19(1), decisions of the Conference of the Parties, shall be made",
      "text" : "publicly available by the sSecretariat and shall be transmitted, in particular, to adjacent\ncoastal States and [existing] relevant legal instruments and frameworks and relevant global,\nregional, and sectoral bodies.\n179\nJapan\nArticle 19 Decision-making\n1. Taking into account the scientific advice or reports of the Scientific and Technical Body and the contributions received during the consultation process provided in Article 18, the Conference of the Parties may take decisions, with respect to the proposals submitted pursuant to Article 17, in relation to: (a) The specific objectives; (b) The identification of areas over which area-based management tools, including marine protected areas are to be established; and (c) The conservation and [management] [sustainable use] measures, including a monitoring, research and review plan, to be adopted in that identified areas to achieve the specified objectives referred to in subparagraph (a). Such decisions shall be made public by the secretariat within 10 days of the date of the decision. 2. Where there are relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the decisions made by the Conference of the Parties pursuant to paragraph 1, constitute a recommendation for that relevant legal instruments or frameworks or relevant global, regional or sectoral bodies to consider and make a final decision. 3. Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the Conference of the Parties shall request relevant States, especially coastal States adjacent to the areas identified pursuant to paragraph 1 (b) to consider its decision and decide either: (a) to establish such an instrument, framework or body to adopt and implement the decisions made by the Conference of the Parties; or (b) to entrust the Conference of the Parties to establish such area-based management tools, including marine protected areas, provided that all the relevant States agree to do so.\nNote: For the purposes of this Article, the term “the relevant States” means any States that notify the secretariat of their wish to participate the consultations of the relevant States, within sixty days after the date the decisions are made public.\n4. When the relevant legal instrument or framework or relevant global, regional or sectoral body made the final decision to adopt and to implement the recommendation provided in paragraph 2, or when the relevant States decided to entrust the Conference of the Parties as provided in paragraph 3(b), such decisions as well as the details of the matters related to paragraph 1(a), (b) and (c) including their revisions if any, shall be circulated to all States Parties of this Agreement by the secretariat. 5. The decisions that are circulated in pursuant to paragraph 4, shall become binding on the expiry of a period of (two hundred) days after its circulation for those State Parties that have not notified the Conference of the Parties within that period in writing that they are unable to accept the decision.\n180"
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 19 Decision-making"
    }, {
      "heading" : "1. On the basis of the final proposal and in particular the draft management plan, taking into account the contributions and recommendations received during the",
      "text" : "consultation process established under this part, the Conference of the Parties [shall] [may] take decisions on matters related to area-based management tools, including marine protected areas, with respect to: the establishment of area-based management tools, including marine protected areas, and related conservation and [management] [sustainable use] measures to be adopted to achieve the specified objectives.\n[(a) Objectives, criteria, modalities and requirements, as provided for under articles 14, 16, 17 and 18;]\n[Alt. 1 (b) Proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to: (i) The identification of areas requiring protection; (ii) The establishment of area-based management tools, including marine protected areas, and related conservation and [management] [sustainable use] measures to be adopted to achieve the specified objectives, taking into account existing measures under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, as appropriate; (NEW) 2 The Conference of Parties, while respecting relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, shall also take decisions on measures complementary to those adopted under relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, and recommendations to States Parties to this Agreement to promote the adoption of relevant conservation and [management] [sustainable use] measures through such instruments, frameworks and bodies, in accordance with their respective mandates. (c) Where there are relevant legal instruments or frameworks or relevant global, regional or sectoral bodies: (i) Whether to recommend that States Parties to this Agreement promote the adoption of relevant conservation and [management] [sustainable use] measures through such instruments, frameworks and bodies, in accordance with their respective mandates;\nCommented [A33]: (Note: this reformulated paragraph 1 is composed of elements from alt. 1, sub-paragraph b chapeau and alt. 1, sub-paragraph b ii)\nCommented [A34]: (Note: this idea is incorporated in the reformulated paragraph 1)\nCommented [A35]: (Note: this idea is incorporated in the reformulated paragraph 1)\nCommented [A36]: (Note: this new paragraph 2 is composed of elements from alt. 1, sub-paragraph c ii and alt. 1, sub-paragraph c i)\nCommented [A37]: (Note: this idea is incorporated in the new paragraph 2)\n181\n(ii) Whether to adopt conservation and [management] [sustainable use] measures complementary to those adopted under such instruments, frameworks and bodies; (d) Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the adoption of conservation and [management] [sustainable use] measures.]\n[Alt. 2 (b) Matters related to identifying potential area-based management tools, including marine protected areas; (c) Recommendations relating to the implementation of related management measures, while recognizing the primary authority for the adoption of such measures within the respective mandates of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.]\nPhilippines\nArticle 19 Decision-making\nThe Conference of the Parties [shall] [may] take make decisions on matters related to area-\nbased management tools, including marine protected areas, with respect to:\nXXX\n[Alt. 1 (b) Proposals submitted under this Part, on a case-by-case basis and taking into account the\nscientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to:\nXXX\n(ii) The establishment of area-based management tools, including marine protected areas, and related conservation, and [management], and [sustainable use] measures to be adopted to achieve the specified objectives, taking into account existing measures under relevant legal Instruments and frameworks and relevant global, regional and sectoral bodies, as appropriate;\n(c) Where there are relevant legal instruments or frameworks or relevant global, regional\nor sectoral bodies: (i) Whether to recommend that States Parties to this Agreement promote the adoption of relevant conservation, and [management], and [sustainable use] measures through such instruments, frameworks and bodies, in accordance with their respective mandates;\n(ii) Whether to adopt conservation, and [management], and [sustainable use] measures\ncomplementary to those adopted under such instruments, frameworks and bodies;\nCommented [A38]: (Note: this idea is incorporated in the new paragraph 2)\n182\n(d) Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the adoption of conservation, and [management], and [sustainable use] measures.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 19 Decision-Making\nThe Conference of the Parties [shall] [may] take decisions on matters related to area-based\nmanagement tools, including marine protected areas, with respect to:\n[(a) Objectives, Criteria, modalities and requirements, as provided for under articles 14, 16, 17\nand 18;]\n[Alt. 1\n(b) Proposals submitted under this Part, on a case-by-case basis and taking into account the\nscientific advice or recommendations and the contributions received during the consultation and\nassessment process, including in relation to:\n(i) The identification of areas requiring protection;\n(ii) The establishment] of area-based management tools, including marine protected areas,\nand related conservation and [management] [sustainable use] measures to be adopted to\nachieve the specified objectives, [taking into account] existing measures under relevant legal\ninstruments and frameworks and relevant global, regional and sectoral bodies, as appropriate;\n(c) Where there are relevant legal instruments or frameworks or relevant global, regional or\nsectoral bodies:\n(i) Whether to recommend that States Parties to this Agreement promote the adoption of\nrelevant conservation and [management] [sustainable use] measures through such\ninstruments, frameworks and bodies, in accordance with their respective mandates;\n(ii) Whether to adopt recommend conservation and [management] [sustainable use] measures\ncomplementary to those adopted under such instruments, frameworks and bodies;\n(d) Whether to establish area-based management tools, including marine protected areas, where\nthere are no relevant legal instruments or frameworks or relevant global, regional or sectoral\nbodies, in accordance with paragraph 2 of Article 15.\n183\n[Alt. 2\n(b) Matters related to identifying potential area-based management tools, including marine\nprotected areas;\n(c) Recommendations relating to the implementation of related management measures, while\nrecognizing the primary authority for the adoption of such measures within the respective\nmandates of [existing] relevant legal instruments and frameworks and relevant global,\nregional and sectoral bodies;]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 19 après le point a) : la variante 1 doit être retenue car plus cohérente ;"
    }, {
      "heading" : "South Africa",
      "text" : "In Article 19 on Decision-making, Alt 1 is preferred although it is lengthy. We are concerned however that in Alt 2, Alt 2 (c) proposes considering – Recommendations relating to the implementation of related management measures, while recognizing the primary authority for the adoption of such measures within the respective mandates of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies. In this the phrase the primary implies giving priority to maintaining the status quo in terms managing an area for an already established objective, which (for example) may not include conservation. We propose an additional alternate text for paragraph Alt 2 which reads: , while recognizing [the primary][the specific roles of authorities] for the adoption of [such] measures.\nUnited States of America\nArticle 19 Decision-making\n1. The Conference of the Parties [shall] [may] take decisions on matters related to area-based management tools, including marine protected areas, with respect to:\nU.S. suggested text for Article 19(1): “While respecting relevant legal instruments and frameworks and relevant global, regional and sectoral\n184\nbodies in the establishment of area-based management tools, including marine protected areas, the Conference of the Parties [shall] [may] take decisions on matters related to area-based management tools, including marine protected areas, with respect to:”\n[(a) Objectives, criteria, modalities and requirements, as provided for under articles 14, 16,\n17 and 18;]\nU.S. suggested text for Article 19(1)(a): “Objective, criteria, modalities and requirements, as provided for under articles 14, 16, 17 [and 18];”\n[Alt. 1\n(b) Proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to:\n(ii) The establishment of area-based management tools, including marine protected areas, and related conservation and [management] [sustainable use] measures to be adopted to achieve the specified objectives, taking into account existing measures under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, as appropriate;\nU.S. requests to delete Article 19(Alt. 1)(b)(ii).\n(c) Where there are relevant legal instruments or frameworks or relevant global, regional or sectoral bodies:\n(i) Whether to recommend that States Parties to this Agreement promote the adoption of relevant conservation and [management] [sustainable use] measures through such instruments, frameworks and bodies, in accordance with their respective mandates;\nU.S. suggested text for Article 19(Alt. 1)(c)(i): “Whether to recommend that States Parties to this Agreement promote the adoption of relevant conservation and [management] [sustainable use] measures through such instruments, frameworks and bodies, in accordance with their respective mandates:”\n(ii) Whether to adopt conservation and [management] [sustainable use] measures complementary to those adopted under such instruments, frameworks and bodies;\nU.S. requests to delete Article 19(Alt.1)(c)(ii).\n185\n(d) Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the adoption of conservation and [management] [sustainable use] measures.]\nU.S. requests to delete Article 19 (Alt. 1)(d). [Alt. 2\n(b) Matters related to identifying potential area-based management tools, including marine protected areas;\nU.S. suggested text for Article 19(Alt. 2)(b): “Matters related to identifying areas requiring protection to meet the objective of this Agreement potential area-based management tools, including marine protected areas;”\n(c) Recommendations relating to the implementation of related management measures, while recognizing the primary authority for the adoption of such measures within the respective mandates of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.\nU.S. suggested text for Article 19(Alt. 2)(c): “Recommendations relating to the implementation of related conservation and management measures, while recognizing the primary authority for the adoption of such measures within the respective mandates of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 19 Decision-making\nProposed Text\n[Alt. 1\n(b) Proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to:\n(i) The identification of areas requiring protection;\n(ii) The establishment of area-based management tools, including marine protected areas,\n186\n(ii) bis:. For an MPA, the adoption of a management plan and a research and monitoring plan including the identification of and related conservation and [management] [sustainable use] measures to be adopted to achieve the specified conservation objectives, taking into account existing measures under relevant legal instruments and frameworks and relevant competent international organizations global, regional and sectoral bodies, as appropriate;\n(ii) ter: for other area-based management tools, the identification of conservation and [management] [sustainable use] measures to be adopted to achieve the specified objectives, taking into account existing measures under relevant legal instruments and frameworks and relevant competent international organizations global, regional and sectoral bodies, as appropriate;\n(c) Where there are relevant competent international organizations: relevant legal instruments or frameworks or relevant global, regional or sectoral bodies:\n(i) Whether to recommend that States Parties to this Agreement promote the adoption of conservation and [management] [sustainable use] measures falling within the competence of such bodies through instruments, frameworks and those bodies, in accordance with their respective mandates;\n(ii) Whether to adopt conservation and [management] [sustainable use] measures complementary to that are not inconsistent with those adopted under such instruments, frameworks and bodies;\n(d) Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, competent international organizations the adoption of conservation and [management] [sustainable use] measures.]"
    }, {
      "heading" : "Commentary",
      "text" : "Alt. 1 19(1)(b)(i) If the identification of areas requiring protection is intended as a separate step, one consequence of identification could be a legal obligation on States Parties to share information and to actively promote the adoption of measures to protect the area.\nProvisional measures might also be needed to freeze the expansion of existing activities and new activities by States Parties while the management plan is under development.\nAlt. 1 19(1)(c) The language as it stands creates confusion about who has the responsibility of decisions on area based management tools, (especially with regards to the chapeau and this section). Here the term “ relevant instruments or bodies” should be narrowed to “competent international organizations.” Neither instruments nor advisory bodies have the ability to adopt measures. Hence, such instruments and bodies would not be “relevant” to the adoption of conservation or management measures. “Competent international organization” is the term used in UNCLOS, which provides greater clarity over whether an organization has competence over any functions relevant to BBNJ, and what those functions are.\n187\nAlt. 1 19(1)(c)(i) It will be important to clarify what “relevant measures” means. At minimum, such measures should be sufficient to achieve the objectives of the MPA, in accordance with the respective mandates of the competent organizations.\n19(1)(d). See comment on section Alt. 1 19(1)(c) above, the provision “Where there are no relevant legal instruments or bodies” should be clarified to only refer to “competent international organizations”."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 19\nDecision-making\nThe Conference of the Parties [shall] [may] take decisions on matters related to areabased management tools, including marine protected areas, with respect to:\n[(a) Objectives, criteria, modalities and requirements, as provided for under articles 14, 16, 17 and 18;]\n[Alt. 1\n(b) Proposals submitted under this Part, on a case-by-case basis and taking into account the scientific advice or recommendations and the contributions received during the consultation and assessment process, including in relation to:\n(i) The identification of areas requiring protection;\n(ii) The establishment of area-based management tools, including marine protected areas, and related conservation and [management] [sustainable use] measures to be adopted to achieve the specified objectives, taking into account existing measures under relevant legal instruments and frameworks and relevant global, regional and sectoral bodies, as appropriate;\n(c) Where there are relevant legal instruments or frameworks or relevant global, regional or sectoral bodies:\n(i) Whether to recommend that States Parties to this Agreement promote the adoption of relevant conservation and [management] [sustainable use] measures through such instruments, frameworks and bodies, in accordance with their respective mandates;\n(ii) Whether to adopt conservation and [management] [sustainable use] measures complementary to those adopted under such instruments, frameworks and bodies;\n188\n(d) Where there are no relevant legal instruments or frameworks or relevant global, regional or sectoral bodies, the adoption of conservation and [management] [sustainable use] measures.]\n[Alt. 2\n(b) Matters related to identifying potential area-based management tools, including marine protected areas;\n(c) Recommendations relating to the implementation of related management measures, while recognizing the primary authority for the adoption of such measures within the respective mandates of relevant legal instruments and frameworks and relevant global, regional and sectoral bodies.] ICS prefers this alternative. If alternative 1 is selected, (c)ii should be deleted. In b(ii) “fully respecting” should be substituted for “taking into account”.\n189\nARTICLE 20"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 20 Implementation\n1. States Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part. 2. Nothing in this Agreement shall prevent a State Party from adopting more stringent measures with respect to its vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law.\n3. States Parties shall work in a manner that delivers the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members to support the implementation of the conservation and management objectives of the measures adopted under this Part.\n54. States Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area - based management tool, including a marine protected area, in a manner that aims to deliver to adopt measures supporting the conservation and management objectives of the measures adopted and area -based management tools established under this Part.\n5. A State Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the conservation and management measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. [Such State Party shall ensure that activities under its jurisdiction or control are conducted consistently with measures related to area - based management tools, including marine protected areas, established under relevant frameworks, instruments and bodies.\nCommented [A39]: The EU and its Member States are not against this notion, but would suggest that this would be part of the cross-cuting issues under the IA.\n190"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 20 Aplicación\n(6) CLAM sugiere eliminar la segunda parte del texto, pues no correspondería exigir a un Estado Parte el cumplimiento de medidas tomadas por otro instrumento del cual no es parte, salvo la obligación general de cooperar prevista ya en el Artículo 15.\nAsí, CLAM sugiere que el inciso 6) lea:\nArtículo 20.6 “Un Estado parte que no participe en un instrumento o marco jurídico competente o no sea miembro de un órgano mundial, regional, subregional o sectorial, y que no acepte de ningún otro modo aplicar las medidas de conservación y gestión establecidas en virtud de esos instrumentos, marcos u órganos, no quedará exento de la obligación de cooperar, de conformidad con la Convención y el presente Acuerdo, en la conservación y el uso sostenible de la diversidad biológica marina de las zonas situadas fuera de la jurisdicción nacional.”\n[English version]\nArticle 20 Implementation\nCLAM proposes the deletion of the second part of the text, as it is not advisable to oblige a State Party to implement measures adopted by other instrument to which it is not a Party. Being so, CLAM proposes that para. 6 reads as follows:\nArticle 20.6 “A State Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the conservation and management measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.”\nIndonesia\nImplementation (Article 20) [3. States Parties shall ensure compliance by vessels flying their flags and enforcement of\nthe measures adopted in conformity with this Part [by their nationals].]\n191\n43. The implementation of the measures adopted under this Part shall not impose a\ndisproportionate burden on small island developing States and archipelagic States Parties,\ndirectly or indirectly.]\n[65. States Parties shall encourage those States that are entitled to become Parties to this\nAgreement, in particular those whose activities, vessels, or nationals operate in the area that is the\nsubject of a[n] [established] [designated] area-based management tool, including a marine\nprotected area, to adopt measures supporting the conservation and management objectives of the\nmeasures adopted and area-based management tools [established] [designated] under this Part.]\n[86. A State Party that is not a participant in a[n] [existing] relevant legal instrument or\nframework, or a member of a relevant global, regional, subregional or sectoral body, and\nthat does not otherwise agree to apply the conservation and management measures\n[established] [designated] under such instruments, frameworks or bodies is not discharged\nfrom the obligation to cooperate, in accordance with the Convention and this Agreement, in\nthe conservation and sustainable use of marine biological diversity of areas beyond national\njurisdiction. [Such State Party shall ensure that activities under its jurisdiction or control are\nconducted consistently with measures related to area-based management tools, including\nmarine protected areas, [established] [designated] under relevant frameworks, instruments\nand bodies.]]\nJapan\nArticle 20 Implementation\n1. States Parties shall take measures to facilitate activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part. 2. Nothing in this Agreement shall prevent a State Party from adopting stricter measures with respect to its vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law.\n192\n3. States Parties shall promote the adoption of measures recommended by the Conference of the Parties within relevant legal instruments and frameworks and relevant global, regional and sectoral bodies of which they are members to support the implementation of the conservation and management objectives of the measures.\n4. States Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the conservation and management objectives of the measures adopted under this Part. 5. The relevant legal instruments and frameworks and relevant global, regional and sectoral bodies are responsible for the implementation and enforcement of the conservation and management measures established by those bodies in relation to areabased management tools, including marine protected areas."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 20 Implementation\n1. States Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part. 2. Nothing in this Agreement shall prevent a State Party from adopting more stringent measures with respect to its vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law. [3. The implementation of the measures adopted under this Part shall not impose a disproportionate burden on small island developing States Parties, directly or indirectly.] [4. States Parties shall promote the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members to support the implementation of the conservation and management objectives of the measures adopted under this Part.] [5. States Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the conservation and management\n193\nobjectives of the measures adopted and area-based management tools established under this Part.] [6. A State Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the conservation and management measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. [Such State Party shall ensure that activities under its jurisdiction or control are conducted consistently with measures related to area-based management tools, including marine protected areas, established under relevant frameworks, instruments and bodies.]]\nRepublic of Korea\nArticle 20 Implementation\n1. States Parties shall ensure that activities under their jurisdiction or control that take place in\nareas beyond national jurisdiction are conducted consistently with the decisions adopted under\nthis Part.\n2. Nothing in this Agreement shall prevent a State Party from adopting more stringent measures\nwith respect to its vessels or with regard to activities under its jurisdiction or control in addition\nto those adopted under this Part, in conformity with international law.\n[3. The implementation of the measures adopted under this Part shall not impose a disproportionate\nburden on small island developing States Parties, directly or indirectly. ]\n[34. States Parties shall promote the adoption of such measures within relevant legal instruments\nand frameworks and relevant global, regional, subregional and sectoral bodies of which they\nare members to support the implementation of the conservation and management objectives\nof the measures adopted recommended under this Part.]\n[45. States Parties shall encourage those States that are entitled to become Parties to this\nAgreement, in particular those whose activities, vessels, or nationals operate in the area that\nis the subject of an established area-based management tool, including a marine protected area,\nto adopt measures supporting the conservation and management the objectives of the measures\nrecommended or adopted and area-based management tools established under this Part.]\n[56. A State Party that is not a participant in a relevant legal instrument or framework, or a member\n194\nof a relevant global, regional, subregional or sectoral body, and that does not otherwise agree\nto apply the conservation and [management] [sustainable use] measures established under\nsuch instruments, frameworks or bodies is not discharged from the obligation to cooperate, in\naccordance with the Convention and this Agreement, in the conservation and sustainable use\nof marine biological diversity of areas beyond national jurisdiction. Such State Party shall\nensure that activities under its jurisdiction or control are conducted consistently with measures\nrelated to area-based management tools, including marine protected areas, established under\nrelevant frameworks, instruments and bodies.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 20 : les points 3, 4, 5, et 6 entre crochets doivent être adoptés en l’état ;\nUnited States of America\nArticle 20 Implementation\n1. States Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\nU.S. requests to delete Article 20(1). [3. The implementation of the measures adopted under this Part shall not impose a disproportionate burden on small island developing States Parties, directly or indirectly.]\nU.S. suggested text for Article 20(3): “The implementation of the measures Decisions adopted under this Part shall should recognize the special requirements of not impose a disproportionate burden on small island developing States Parties, directly or indirectly.”\n[4. States Parties shall promote the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members to support the implementation of the conservation and management objectives of the measures adopted under this Part.]\n195\nU.S. suggested text for Article 20(4): “States Parties shall should promote the adoption consideration of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members to support the implementation of the conservation and management objectives of the measures adopted recommended under this Part.”\n[5. States Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the conservation and management objectives of the measures adopted and area-based management tools established under this Part.]\nU.S. suggested text for Article 20(5): “States Parties shall should encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the conservation and management objectives of the measures adopted and area-based management tools established under the process set out in this Part.]” U.S. suggested text for Article 20(5)(bis): “The relevant legal instruments and frameworks and relevant global, regional or sectoral bodies are responsible for the implementation and enforcement of the conservation and management measures established by those bodies in relation to area-based management tools, including marine protected areas.”\n[6. A State Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the conservation and management measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. [Such State Party shall ensure that activities under its jurisdiction or control are conducted consistently with measures related to area- based management tools, including marine protected areas, established under relevant frameworks, instruments and bodies.]]\nU.S. suggested text for Article 20(6): “A State Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the conservation and management measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance consistent\n196\nwith the Convention and in accordance with this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. [Such State Party shall ensure that activities under its jurisdiction or control are conducted consistently with measures related to area-based management tools, including marine protected areas, established under relevant frameworks, instruments and bodies.]”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 20 Implementation"
    }, {
      "heading" : "Commentary",
      "text" : "20(1) Activities under a State’s jurisdiction or control should be read to include activities carried out by a country’s flag vessels, nationals, state enterprises and corporations registered in or with significant linkages to the State or using its ports (UNCLOS art. 139; Port State Agreement; PCIJ Lotus Case; CBD art. 4).\n20 (4), (5), (6) provide important reminders to encourage implementation.\nIn practice it will be worth considering how States will work through existing instruments to implement the measures adopted. This should be considered in the process in which the implementing measures are adopted, during which relevant bodies should be consulted."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 20\nImplementation\nICS has no drafting suggestions on this Article but comments that its operation is unclear. Consideration of the potential application of clause 5 demonstrates the difficulties that may be encountered in enforcing ABMTs across the activities of all States equally in high seas areas under the Agreement. For shipping, this is addressed at IMO through the principle of “no more favourable treatment”.\n1. States Parties shall ensure that activities under their jurisdiction or control that take place in areas beyond national jurisdiction are conducted consistently with the decisions adopted under this Part.\n197\n2. Nothing in this Agreement shall prevent a State Party from adopting more stringent measures with respect to its vessels or with regard to activities under its jurisdiction or control in addition to those adopted under this Part, in conformity with international law.\n[3. The implementation of the measures adopted under this Part shall not impose a disproportionate burden on small island developing States Parties, directly or indirectly.]\n[4. States Parties shall promote the adoption of measures within relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies of which they are members to support the implementation of the conservation and management objectives of the measures adopted under this Part.]\n[5. States Parties shall encourage those States that are entitled to become Parties to this Agreement, in particular those whose activities, vessels, or nationals operate in the area that is the subject of an established area-based management tool, including a marine protected area, to adopt measures supporting the conservation and management objectives of the measures adopted and area-based management tools established under this Part.]\n[6. A State Party that is not a participant in a relevant legal instrument or framework, or a member of a relevant global, regional, subregional or sectoral body, and that does not otherwise agree to apply the conservation and management measures established under such instruments, frameworks or bodies is not discharged from the obligation to cooperate, in accordance with the Convention and this Agreement, in the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. [Such State Party shall ensure that activities under its jurisdiction or control are conducted consistently with measures related to area based management tools, including marine protected areas, established under relevant frameworks, instruments and bodies.]]\n198\nARTICLE 21"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 21 Monitoring and review\n1. States Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of the management plan and a research and monitoring plan as well as the relevant elements of the decisions of the Conference on area -based management tools, including marine protected areas, established under this Part. Such reports shall be made publicly available by the secretariat.\n1bis. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies shall be invited to report to the Conference of the Parties on the implementation of measures that they have established.\n2. Area-based management tools, including marine protected areas, established under this Part, including related management measures on conservation and, where relevant, sustainable use, shall be monitored and periodically reviewed by the Scientific and Technical Body, taking into account the reports referred to in paragraph 1 and 1bis. 3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties. 4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment or revocation of area -based management tools, including marine protected areas, including any associated management measures on conservation and, where relevant, sustainable use , on the basis of an adaptive management approach and taking into account the best available science and knowledge, including relevant traditional knowledge of indigenous peoples and local communities, the precautionary principle and an ecosystem approach.\nIndonesia\nMonitoring and review (Article 21)\n199\n1. States Parties, individually or collectively, shall report to the Conference of the Parties on the\nimplementation of [area-based management tools, including marine protected areas] [relevant\nelements of the decisions of the Conference on area -based management tools, including marine\nprotected areas], [established] [designated] under this Part. Such reports shall be made publicly\navailable by the sSecretariat.\n2. Area-based management tools, including marine protected areas, [established] [designated]\nunder this Part, including related conservation and [management] [for sustainable use] measures,\nshall be monitored and periodically reviewed by the Scientific and Technical [Body] [Network].\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the\namendment or revocation of area-based management tools, including marine protected areas,\nincluding any associated conservation and [management] [for sustainable use] measures, [as well\nas the extension of time-bound area-based management tools, including marine protected areas,\nwhich would otherwise automatically expire,] on the basis of an adaptive management approach\nand taking into account the best available [science] [scientific information and knowledge,\nincluding relevant traditional knowledge of indigenous peoples and local communities], the\nprecautionary [approach] [principle] and an ecosystem approach.]\nIsrael\nArticle 21\nMonitoring and review\n1. States Parties, individually or collectively, mayreport to the Conference of the Parties on the implementation of [area-based management tools, including marine protected areas] [relevant elements of the decisions of the Conference on area -based management tools, including marine protected areas], established under this Part. Such reports shall be made publicly available by the secretariat.\n200\n2. Area-based management tools, including marine protected areas, established under this Part, including related conservation and [management] [sustainable use] measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.\n3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment or revocation of area-based management tools, including marine protected areas, including any associated conservation and [management] [sustainable use] measures, [as well as the extension of time-bound area-based management tools, including marine protected areas, which would otherwise automatically expire,] on the basis of an adaptive management approach and taking into account the best available [sciencethe precautionary principle and an ecosystem approach.\n5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies may be invited to report to the Conference of the Parties on the implementation of measures that they have established.\nJapan\nArticle 21 Monitoring and review\n1. States Parties, individually or collectively, shall monitor and report on the implementation of measures in area-based management tools, including marine protected areas established under this Part. The State Party submitting the proposal should take the lead in monitoring the measures, while other States Parties may monitor them and report thereon. The relevant legal instruments and frameworks and relevant global, regional and sectoral bodies responsible for the measures shall be invited to assist the States Parties for monitoring and making reports. The reports shall cover the relevant activities with associated data and shall be sent to the secretariat within the required time frame after the monitoring activity. 2. The Scientific and Technical Body shall periodically review the area-based management tools, including marine protected areas, based on the reports referred to in paragraph 1. Such reviews shall assess the effectiveness of measures and the progress made in\n201\nachieving their objectives. After the review, the Scientific and Technical Body shall provide advice and recommendations to the Conference of the Parties. 3. Based on the advice and recommendations referred in paragraph 2, the Conference of the Parties shall, as necessary, take decisions on extension, amendment or revocation of area-based management tools, including marine protected areas as well as associated conservation and management measures, on the basis of an adaptive management approach and taking into account the best available scientific information and knowledge, including traditional knowledge, the precautionary approach and an ecosystem approach. 4. The decisions of the Conference of the Parties referred to in paragraph 3 shall be transmitted to the relevant legal instruments and frameworks and relevant global, regional and sectoral bodies responsible for the measures for their considerations and making final decisions on extension, amendment or revocation of the measures."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 21 Monitoring and review\n1. States Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of [area-based management tools, including marine protected areas] [relevant elements of the decisions of the Conference on area-based management tools, including marine protected areas], established under this Part. Such reports shall be made publicly available by the secretariat. 2. Area-based management tools, including marine protected areas, established under this Part, including related conservation and [management] [sustainable use] measures, shall be monitored and periodically reviewed by the Scientific and Technical Body. 3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties. 4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment or revocation of area-based management tools, including marine protected areas, including any associated conservation and [management] [sustainable use] measures, [as well as the extension of time-bound area-based management tools, including marine protected areas, which would otherwise automatically expire,] on the basis of an adaptive management approach, considering whether the specified objectives have been fully achieved and taking into account the best available [science] [scientific information and\n202\nknowledge, including relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach. 5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [shall] [may] be invited to report to the Conference of the Parties on the implementation of measures that they have established.\nPhilippines\nArticle Monitoring and review\nXXX\n2. Area-based management tools, including marine protected areas, established under this Part, including related conservation, and [management], and [sustainable use] measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.\nXXX 4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment or revocation of area-based management tools, including marine protected areas, including any associated conservation, and [management], and [sustainable use] measures, [as well as the extension of time-bound area-based management tools, including marine protected areas, that would otherwise automatically expire,] on the basis of an adaptive management approach and taking into account the best available [science] [scientific information and knowledge, including relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach.\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 21 Monitoring and review\nROK requests to delete Article 21\n203"
    }, {
      "heading" : "Senegal",
      "text" : "Article 21 alinéa 1 : il est plus pertinent que les Etats fassent rapport de la mise en œuvre de l’outil de gestion à l’organe scientifique, qui à son tour le soumettra pour avis à la Conférence des Parties qui le validera. En effet, il sera difficile pour la Conférence de prendre un avis immédiat après exposé individuel des parties. Cette logique justifie d’ailleurs le alinéas 2, 3 et 4 ;\nUnited States of America\nArticle 21 Monitoring and review\n1. States Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of [area-based management tools, including marine protected areas] [relevant elements of the decisions of the Conference on area-based management tools, including marine protected areas], established under this Part. Such reports shall be made publicly available by the secretariat.\nU.S. suggested text for Article 21(1): “States Parties, individually or collectively, shall may report to the Conference of the Parties on the implementation of [area-based management tools, including marine protected areas] [relevant elements of the decisions of the Conference on area-based management tools, including marine protected areas], established under the process set out in this Part. Such reports shall be made publicly available by the secretariat.”\n2. Area-based management tools, including marine protected areas, established under this Part, including related conservation and [management] [sustainable use] measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.\nU.S. suggested text for Article 21(2): “Area-based management tools, including marine protected areas, established under this the process set out in this Part, including related recommended conservation and [management] [sustainable use] measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.”\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment or revocation of area-based management tools, including marine protected areas, including any associated conservation and [management] [sustainable use] measures, [as well as the extension of time-bound area-based management tools, including marine protected areas, which would otherwise automatically expire,] on the basis of an adaptive management approach and taking into account the best available [science] [scientific information and knowledge,\n204\nincluding relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach.\nU.S. suggested text for Article 21(4): “Following the review, the Conference of the Parties shall, as necessary, revise decisions related to take decisions on the amendment or revocation of area-based management tools, including marine protected areas, including any associated recommended conservation and [management] [sustainable use] measures, [as well as the extension of time-bound area-based management tools, including marine protected areas, which would otherwise automatically expire,] on the basis of an adaptive management approach and taking into account the best available [science] [scientific information and knowledge, and including relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach.”\n5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [shall] [may] be invited to report to the Conference of the Parties on the implementation of measures that they have established.\nU.S. suggested text for Article 21(5): \"The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies and Members thereof [shall] [may] be invited to report to the Conference of the Parties on the implementation of measures that they have established.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 21 Monitoring and review"
    }, {
      "heading" : "Commentary",
      "text" : "21(1) It is good to have a reporting and review mechanism at the COP but it is also important to keep in mind that the daily monitoring could be put at the lowest appropriate level."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 21, Monitoring and review\n3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n205\nThe effectiveness of measures can only be assessed against clearly articulated conservation goals, well defined conservation objectives, and targets that are based on these objectives. A monitoring plan will be essential in deciding whether the conservation objectives are achieved and will feed into the review. The time frame for this monitoring plan should be based on the best available science related to the lifespans of the target organisms and other species that will be impacted by the activities. For example, if the target organism exclusively inhabits deep-sea coral reefs, then the appropriate monitoring program will be on the scale of decades. Should the monitoring plan indicate that the targets of the selected indicators are not met and consequently the conservation objectives will also not be met, a process can be triggered to review activities that may be posing a threat to BBNJ. Monitoring plans will need to be designed to take into account natural variability in the system, as well as long-term changes due to external stressors such as climate change. The use of long-term monitoring locations as reference sites, as well as control sites monitored repeatedly inside and outside MPAs are some of the approaches to consider. The research plan should address critical gaps in the knowledge on which the monitoring plan is based (such as the age and growth rates of the target species) or scientific hypotheses that need to be fulfilled (such as habitat use and fidelity)."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Article 21\nMonitoring and review\n1. States Parties, individually or collectively, shall report to the Conference of the Parties on the implementation of [area-based management tools, including marine protected areas] [relevant elements of the decisions of the Conference on area-based management tools, including marine protected areas], established under this Part. Such reports shall be made publicly available by the secretariat.\n2. Area-based management tools, including marine protected areas, established under this Part, including related conservation and [management] [sustainable use] measures, shall be monitored and periodically reviewed by the Scientific and Technical Body.\n3. The review referred to in paragraph 2 shall assess the effectiveness of measures and the progress made in achieving their objectives and provide advice and recommendations to the Conference of the Parties.\n4. Following the review, the Conference of the Parties shall, as necessary, take decisions on the amendment or revocation of area-based management tools, including marine protected areas, including any associated conservation and [management] [sustainable use] measures, [as well as the extension of time-bound area-based management tools, including marine protected areas, that would otherwise automatically expire.,] on the basis of an adaptive management approach and taking into account the best available [science]\n206\n[scientific information and knowledge, including relevant traditional knowledge of indigenous peoples and local communities], the precautionary [approach] [principle] and an ecosystem approach. ICS could support this clause 4 as illustrated, since the criteria for consideration of measures are specified under Article 16.\n5. The relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies [shall] [may] be invited to report to the Conference of the Parties on the implementation of measures that they have established.\n207\nPROPOSAL FOR A NEW ARTICLE 21BIS"
    }, {
      "heading" : "Indonesia",
      "text" : "[Publication][Charts and Lists of Geographical Coordinates] (Article 21bis)\nAfter the adoption of the decision pursuant to Article 19(1), the Conference of Parties shall: (a) Give due publicity to such charts or lists of geographical coordinates indicating Area Based\nManagement Tools, including Marine Protected Areas, in Areas Beyond National Jurisdiction; (b) Cooperate with relevant hydrographic bodies, including such bodies of adjacent Coastal\nStates, with the aim of providing publicity; and\n(c) Deposit a copy of such charts or lists of geographical coordinates with the Secretary-General\nof the United Nations.\n208\nGENERAL COMMENTS ON PART III"
    }, {
      "heading" : "Pakistan",
      "text" : ""
    }, {
      "heading" : "Pakistan Stance/Proposal on the discussion on ABMTs and MPAs of BBNJ",
      "text" : "Pakistan may support the following provisions given in draft agreement discussed in different deliberation/negotiations/discussions given above\n• The concept/definition of that ABMTs and MPAs in BBNJ given in draft agreement. • No management tools should be developed which will not align with the current/existing regulatory framework of related conventions, RFMOs and related organizations. • Setting up the common guidelines can be formulate for MPA designation; regional bodies, in consultation with others, involved in MPA implementation; and states reporting on implementation. • The guidelines should be respecting the mandates of existing regional and sectoral bodies, like the IMO and RFMOs. • The establishment of ILBI subsidiary body for ABMT review on a case-by-case basis within a timeframe, with options to maintain, modify or terminate an MPA. • It requires state parties to report regularly, in a standardized format, on activities pursuant to a management plan\n209\nPART IV26 ENVIRONMENTAL IMPACT ASSESSMENTS\n26 Note by the secretariat: General comments made by delegations on Part IV are included at the end of this Part.\n210\nARTICLE 21BIS"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 21bis Objectives\nThe objectives of this Part are to: (a) Operationalise the provisions of the Convention on environmental impact assessment, by establishing processes, thresholds and guidelines for conducting and reporting on such assessments by States, including with respect to cumulative impacts and strategic environmental assessments; (b) Promote coherence between environmental impact assessments for activities in areas beyond national jurisdiction.\nPhilippines\nArticle 21bis Objectives\nThe objectives of this Part are to:\nXXX\n[(b) Enable the consideration of cumulative impacts and transboundary impacts;]\nXXX\nRepublic of Korea\nArticle 21bis Objectives"
    }, {
      "heading" : "ROK requests to delete Article 21bis",
      "text" : ""
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 21bis Objectives\n211"
    }, {
      "heading" : "Proposed text",
      "text" : "(b) Enable consideration Facilitate the examination of cumulative impacts in environmental assessments;]"
    }, {
      "heading" : "Commentary",
      "text" : "21(b) suggested amendment is intended to enhance the emphasis on cumulative impacts.\n212\nARTICLE 22"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 22 Obligation to conduct environmental impact assessments\n1.States Parties shall, in accordance with the Convention, ensure that the potential effects on the marine environment of planned activities under their jurisdiction or control, which take place in areas beyond national jurisdiction, are assessed, as far as practicable, through the process for conducting environmental impact assessments set out in this Part, including the thresholds and criteria set out in Article 24.\n2. To this end, States Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement the provisions and any decisions by the Conference of the Parties as set out in this Part.\n3. The requirement in this Part to conduct an environmental impact assessment applies only to activities conducted in areas beyond national jurisdiction."
    }, {
      "heading" : "Indonesia",
      "text" : "Obligation to conduct environmental impact assessments (Article 22)\n3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction]. [to all activities that have an impact in\nareas beyond national jurisdiction].\nIsrael\nArticle 22\nObligation to conduct environmental impact assessments\n1. States Parties shall [as far as practicable] assess the potential effects of planned activities under their jurisdiction or control [on the marine environment] 2. States Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement the provisions [[and any further\n213\nmeasures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties]. 3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction].\nPhilippines\nArticle 22\nObligation to conduct environmental impact assessments\nXXX 2. On the basis of articles 204 to 206 of the Convention, States Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement the provisions [of this Part] [and any further measures [on the conduct of environmental impact assessments] adopted decided by the Conference of the Parties].\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 22 Obligation to conduct environmental impact assessments\n1. States Parties shall [as far as practicable] assess the potential effects of planned activities under\ntheir jurisdiction or control [on the marine environment] [in accordance with their obligations\nunder articles 204 to Article 206 of the Convention].\n2. On the basis of articles 204 to 206 of the Convention, States Parties shall take the necessary\nlegal, administrative or policy measures, as appropriate, to implement the provisions [of this\nPart] [and any further measures [on the conduct of environmental impact assessments] adopted\nby the Conference of the Parties.\n3. The requirement in this Part to conduct an environmental impact assessment applies [only to\nactivities conducted in areas beyond national jurisdiction] [to all activities that have an impact\nin areas beyond national jurisdiction].\n214"
    }, {
      "heading" : "Senegal",
      "text" : "Article 22 : le terme entre crochets « dans toute le mesure du possible » doit être supprimé car l’évaluation pour mesurer les impacts des activités envisagées sur le milieu marin doit être une obligation. Au point 3, le second crochet est plus englobant et plus pertinent car des impacts dans la zone ne relevant pas de juridiction peuvent impacter la zone sous juridiction. Donc dans un souci de protéger le plus largement possible des océans, retenir cette option ;"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 22 Obligation to conduct environmental impact assessments"
    }, {
      "heading" : "Proposed text",
      "text" : "1. States Parties shall [as far as practicable] assess the potential effects of planned activities under their jurisdiction or control before irretrievable commitments of resources have been made, [on the marine environment] [in accordance with their obligations under articles 204 to 206 of the Convention and international law].\n2. On the basis of articles 204 to 206 of the Convention, States Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement the provisions [of this Part] [[and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties]."
    }, {
      "heading" : "Commentary",
      "text" : "22(1) - EIA should be conducted at a stage when alternatives can be modified (Pulp Mills Case para 205). UNCLOS provides other obligations related to environmental impact assessment which should not be excluded; there is no need to specify selected articles. International law regarding EIA applies.\n22(3) States have a legal obligation to conduct EIA for activities with impacts in ABNJ, as well as obligations to protect marine biodiversity, under UNCLOS and customary international law (UNCLOS art. 204-206; 1994 Agreement, Annex, Section 1(7); Pulp Mills Case, para. 204). This is consistent with existing rules of many States and with the ecosystem approach."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Key to the document\n215\nBlue bold = Proposal for addition\nStrikethrough = proposed deletion\nBlue Italics = additional comment or explanation from ICS\nArticle 22 Obligation to conduct environmental impact assessments\n1. States Parties shall [, as far as practicable,] assess the potential effects of planned activities under their jurisdiction or control [on the marine environment] [in accordance with their obligations under articles 204 to 206 of the Convention].\n2.On the basis of articles 204 to 206 of the Convention, States Parties shall take the necessary legal, administrative or policy measures, as appropriate, to implement the provisions [of this Part] [and any further measures [on the conduct of environmental impact assessments] adopted by the Conference of the Parties].\n3. The requirement in this Part to conduct an environmental impact assessment applies [only to activities conducted in areas beyond national jurisdiction] [to all activities that have an impact in areas beyond national jurisdiction].\n216\nARTICLE 23"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 23 Relationship between this Agreement and environmental impact assessment processes under other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies\n1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with the obligations under the Convention.\n2. The Conference of the Parties shall develop a mechanism for consultation and/or coordination with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities in areas beyond national jurisdiction or to protect the marine environment.\n2bis. State Parties shall cooperate in promoting the use of environmental impact assessments in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n4. No environmental impact assessment is required under this Agreement where relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies with mandates for environmental impact assessments for planned activities in areas beyond national jurisdiction already exist, regardless of whether or not an environmental impact assessment is required for the planned activity under the jurisdiction or control of a State Party."
    }, {
      "heading" : "Indonesia",
      "text" : "Relationship between this Agreement and environmental impact assessment processes under other [existing] relevant legal instruments and frameworks and relevant global, regional,\nsubregional and sectoral bodies (Article 23)\nCommented [A40]: The EU and its Member States are also open to working on the basis of paragraph 4. Alt. 2.\nCommented [A41]: The EU and its Member States continue to have questions about certain concepts included in Article 23, including in paragraph 4. Alt. 4 (a)-(c).\n217\n1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with [the obligations under] the Convention.\n2. The Scientific and Technical [Body] [Network] shall consult and/or coordinate with [existing] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. [Procedures for consultation and/or coordination shall include the establishment of an ad hoc interagency working group or the participation of representatives of the scientific and technical bodies of those organizations in meetings of the Scientific and Technical [Body] [Network]].]\n3. [Global minimum standards] [and] [guidelines] for the conduct of environmental impact assessments [under [existing] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies] shall be developed [by the Scientific and Technical [Body] [Network]] [through consultation or collaboration with [existing] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies]. [These [global minimum standards] [and] [guidelines] shall be set out in an annex to this Agreement and shall be updated periodically].]\n4. Where a planned activity under the jurisdiction or control of a State Party [with impacts] in areas beyond national jurisdiction is already covered by existing environmental impact assessment obligations and agreements, it is not necessary to conduct another environmental impact assessment of that activity under this Agreement [, provided that the [State with jurisdiction or control over the planned activity] [body set forth in Part [...]] [, following consultation with [existing] relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies,] determines that:\n[(a) The outcome of environmental impact assessment under those obligations or agreements is effectively implemented;]\n[(b) The environmental impact assessment already undertaken is [[functionally] [substantively] equivalent to the one required under this Part] [comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts];]\n[(c) The threshold for the conduct of environmental impact assessments meets or exceeds the threshold set out in this Part.]]\nIsrael\nArticle 23\n218\nRelationship between this Agreement and environmental impact assessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and sectoral bodies\n1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with [the obligations under] the Convention. [2. Alt. 1. The Scientific and Technical Body shall consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. [Procedures for consultation and/or coordination shall include the establishment of an ad hoc interagency working group or the participation of representatives of the scientific and technical bodies of those organizations in meetings of the Scientific and Technical Body].] [2. Alt. 2. State Parties shall cooperate in promoting the use of environmental impact assessments in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies for planned activities that meet or exceed the threshold contained in this Agreement.] 3. Alt. 2. The provisions of this Part constitute global minimum standards for environmental impact assessments for areas beyond national jurisdiction. [4. Alt. 1. Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction shall conform to the strict environmental impact assessment standards set forth in this Part.] [4. Alt. 2. No environmental impact assessment is required under this Agreement for any activity conducted in accordance with the rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional,\n219\nsubregional and sectoral bodies, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.] [4. Alt. 3. No environmental impact assessment is required under this Agreement where relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies with mandates for environmental impact assessments for planned activities [with impacts] in areas beyond national jurisdiction already exist, regardless of whether or not an environmental impact assessment is required for the planned activity under the jurisdiction or control of a State Party.] [4. Alt. 4. Where a planned activity under the jurisdiction or control of a State Party [with impacts] in areas beyond national jurisdiction is already covered by existing environmental impact assessment obligations and agreements, it is not necessary to conduct another environmental impact assessment of that activity under this Agreement [, provided that the [State with jurisdiction or control over the planned activity] [body set forth in Part […]] [, following consultation with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies,] determines that:\n[(a) The outcome of environmental impact assessment under those obligations or agreements is effectively implemented;]\n[(b) The environmental impact assessment already undertaken is [[functionally] [substantively] equivalent to the one required under this Part] [comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts];]\n[(c) The threshold for the conduct of environmental impact assessments meets or exceeds the threshold set out in this Part.]]\nPhilippines\nArticle 23\nRelationship between this Agreement and environmental impact assessment processes under other relevant legal instruments and\nframeworks and relevant global, regional, subregional and sectoral bodies\n220\nXXX\n[4. Alt. 4. Where a planned activity under the jurisdiction or control of a State Party [with impacts] in areas beyond national jurisdiction is already covered by existing environmental impact assessment obligations and agreements, it is not necessary to conduct another environmental impact assessment of that activity under this Agreement [, provided that the [State with jurisdiction or control over the planned activity] [body set forth in Part […]] [, following consultation with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies,] determines that:\nXXX\n[(b) The environmental impact assessment already undertaken is [[functionally] [substantively] equivalent to the one required under this Part] [comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts and transboundary impacts];]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 23 Relationship between this Agreement and environmental impact assessment\nprocesses under other [existing] relevant legal instruments and frameworks and relevant\nglobal, regional, subregional and sectoral bodies\n1. The conduct of environmental impact assessments pursuant to this Agreement shall be\nconsistent with the obligations under the Convention.\n[12. Alt. 2. States Parties shall cooperate in promoting the use of environmental impact\nassessments in relevant legal instruments and frameworks and relevant global, regional,\nsubregional and sectoral bodies for planned activities that meet or exceed the threshold\ncontained in this Agreement.]\n[3. Alt. 1. [Global minimum standards] [and] [guidelines] for the conduct of environmental impact\nassessments [under relevant legal instruments and frameworks and relevant global, regional,\nsubregional and sectoral bodies] shall be developed [by the Scientific and Technical Body]\n[through consultation or collaboration with relevant legal instruments and frameworks and\nrelevant global, regional, subregional and sectoral bodies]]. [These [global minimum\nstandards] [and] [guidelines] shall be set out in an annex to this Agreement and shall be\nupdated periodically].]\n221\n[3. Alt. 2. The provisions of this Part constitute global minimum standards for environmental\nimpact assessments for areas beyond national jurisdiction.]\n[24. Alt. 2. No environmental impact assessment is required under this Agreement for any activity\nconducted in accordance with the rules and guidelines appropriately established under relevant\nlegal instruments and frameworks and by relevant global, regional, subregional and sectoral\nbodies, regardless of whether or not an environmental impact assessment is required under\nthose rules or guidelines.], insofar as the activity is conducted consistently with Article 206 of\nthe Convention. The Conference of the Parties may, as appropriate, make and update the list\nof such rules and guidelines."
    }, {
      "heading" : "Senegal",
      "text" : "Article 23 : les points 2 à 4 évoquent la même chose. Dès lors seule la variante 4 du point 4 devrait être retenue et renforcée de quelques éléments de la variante 1 du point 2 et de la variante 2 du point 3 ;"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 23 Relationship between this Agreement and environmental impact assessment processes under other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies"
    }, {
      "heading" : "Proposed text",
      "text" : "3. The provisions of this Part constitute global minimum standards for environmental impact assessments for areas beyond national jurisdiction. More detailed standards and guidelines may be set out in an annex to this Agreement and may be updated periodically. The Scientific and Technical Body shall develop recommendations through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\n4. Alt. 1. Parties to this Agreement shall make best efforts to ensure that relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction shall conform to the strict environmental impact assessment standards set forth in this Part.\nCommentary\n222\n23(2)(Alt. 1) Consultation and coordination will be more efficient and comprehensive if conducted through the Scientific and Technical Body as in Alt 1.\n23(2)(Alt. 2) lacks transparency and is likely to give rise to duplicative efforts and noncompliance.\n23(3) - This Agreement should state specific elements of EIA in its main text and provide for further development of global minimum standards in cooperation with others. The Agreement should include:\nProcess\n• Steps in the EIA, including screening, scoping, etc. • Modalities for notification and consultation with States, public, existing bodies, affected\nlocal communities • Incorporation of comments/revision • Monitoring and review • Scientific review\nContent\n• Minimum requirements, including management measures • Cumulative effects, including climate change • Transboundary effects\n23(3)(Alt. 1) places responsibility for developing global minimum standards with the Scientific and Technical Body. It provides for a means to update them in cooperation with other relevant entities (see e.g., the appendices of the Espoo Convention and Annex I to the Madrid Protocol to the Antarctic Treaty). This will provide for an adaptive and future-proofed agreement that will be responsive to changing threats, technology and oceanographic conditions, while encouraging consistency and streamlining across EIA mandates.\n23(4)(Alt. 1) While this instrument cannot control others, States Parties to both agreements have that power and can commit themselves to using it in pursuit of the goals of this Agreement.\n23(4) Alt. 2-3 appear to authorise noncompliance with UNCLOS EIA obligations and should be deleted.\n23(4) Alt. 4 could be 23(5), and it could ensure that where multiple EIA obligations apply to an activity, the most stringent and comprehensive elements be used to conduct a single EIA process and set of documents. This is already done elsewhere."
    }, {
      "heading" : "International Cable Protection Committee",
      "text" : "Article 23\n223\nRelationship between this Agreement and environmental impact assessment processes under\nother relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral\nbodies 1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with [the obligations under] the Convention. [2. Alt. 1. The Scientific and Technical Body shall consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. [Procedures for consultation and/or coordination shall include the establishment of an ad hoc interagency working group or the participation of representatives of the scientific and technical bodies of those organizations in meetings of the Scientific and Technical Body].] [2. Alt. 2. State Parties shall cooperate in promoting the use of environmental impact assessments in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies for planned activities that meet or exceed the threshold contained in this Agreement.] [3. Alt. 1. [Global minimum standards] [and] [guidelines] for the conduct of environmental impact assessments [under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies] shall be developed [by the Scientific and Technical Body] [through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies]. [These [global minimum standards] [and] [guidelines] shall be set out in an annex to this Agreement and shall be updated periodically].] [3. Alt. 2. The provisions of this Part constitute global minimum standards for environmental impact assessments for areas beyond national jurisdiction.] [4. Alt. 1. Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction shall conform to the strict environmental impact assessment standards set forth in this Part.] [4. Alt. 2. No environmental impact assessment is required under this Agreement for any activity conducted in accordance\n224\nwith the rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.] [4. Alt. 3. No environmental impact assessment is required under this Agreement where relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies with mandates for environmental impact assessments for planned activities [with impacts] in areas beyond national jurisdiction already exist, regardless of whether or not an environmental impact assessment is required for the planned activity under the jurisdiction or control of a State Party.] [4. Alt. 4. Where a planned activity under the jurisdiction or control of a State Pa rty [with impacts] in areas beyond national jurisdiction is already covered by existing environmental impact assessment obligations and agreements, it is not necessary to conduct another environmental impact assessment of that activity under this Agreement [, provided that the [State with jurisdiction or control over the planned activity] [body set forth in Part [...]] [, following consultation with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies,] determines that:\n[(a) The outcome of environmental impact assessment under those obligations or agreements is effectively implemented;]\n[(b) The environmental impact assessment already undertaken is [[functionally] [substantively] equivalent to the one required under this Part] [comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts];] The threshold for the conduct of environmental impact assessments meets or exceeds the threshold set out in this Part.]] [5. States Parties and the Scientific and Technical Body shall consult and cooperate with the proponents of activities for which there exists no relevant legal instruments and frameworks and no relevant global, regional, subregional or sectoral bodies with mandates for environmental impact assessments, with a view to avoiding that such activities be subject to a disproportionate burden under this Part.]\n225"
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : ""
    }, {
      "heading" : "Key to the document",
      "text" : "Blue bold = Proposal for addition\nStrikethrough = proposed deletion\nBlue Italics = additional comment or explanation from ICS\nArticle 23 Relationship between this Agreement and environmental impact assessment processes under other relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral\nBodies\n1. The conduct of environmental impact assessments pursuant to this Agreement shall be consistent with [the obligations under] the Convention.\n[2. Alt. 1. The Scientific and Technical Body shall consult and/or coordinate with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate to regulate activities [with impacts] in areas beyond national jurisdiction or to protect the marine environment. [Procedures for consultation and/or coordination shall include the establishment of an ad hoc inter-agency working group or the participation of representatives of the scientific and technical bodies of those organizations in meetings of the Scientific and Technical Body].]\n[2. Alt. 2. State Parties shall cooperate in promoting the use of environmental impact assessments in relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies for planned activities that meet or exceed the threshold contained in this Agreement.]\n[3. Alt. 1. [Global minimum standards] [and] [guidelines] for the conduct of environmental impact assessments [under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies] shall be developed [by the Scientific and Technical Body] [through consultation or collaboration with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral\n226\nbodies]. [These [global minimum standards] [and] [guidelines] shall be set out in an annex to this Agreement and shall be updated periodically].]\n[3. Alt. 2. The provisions of this Part constitute global minimum standards for environmental impact assessments for areas beyond national jurisdiction.]\n[4. Alt. 1. Relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies with a mandate in relation to marine biological diversity of areas beyond national jurisdiction shall conform to the strict environmental impact assessment standards set forth in this Part.] Strongly opposed by ICS.\n[4. Alt. 2. No environmental impact assessment is required under this Agreement for any activity conducted in accordance with the rules and guidelines appropriately established under relevant legal instruments and frameworks and by relevant global, regional, subregional and sectoral bodies, regardless of whether or not an environmental impact assessment is required under those rules or guidelines.]\n[4. Alt. 3. No environmental impact assessment is required under this Agreement where relevant legal instruments and frameworks and relevant global, regional, subregional or sectoral bodies with mandates for environmental impact assessments for planned activities [with impacts] in areas beyond national jurisdiction already exist, regardless of whether or not an environmental impact assessment is required for the planned activity under the jurisdiction or control of a State Party.]\n[4. Alt. 4. Where a planned activity under the jurisdiction or control of a State Party [with impacts] in areas beyond national jurisdiction is already covered by existing environmental impact assessment obligations and agreements, it is not necessary to conduct another environmental impact assessment of that activity under this Agreement [, provided that the [State with jurisdiction or control over the planned activity] [body set forth in Part […]] [, following consultation with relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies,] determines that:\n[(a) The outcome of the environmental impact assessment under those obligations or agreements is effectively implemented;] [(b) The environmental impact assessment already undertaken is [[functionally] [substantively] equivalent to the one required under this Part] [comparably comprehensive, including with regard to such elements as the assessment of cumulative impacts];]\n227\n[(c) The threshold for the conduct of environmental impact assessments meets or exceeds the threshold set out in this Part.]]\nICS supports the adoption of Alt.2\nArticles 24-27: ICS does not believe these provisions are intended for application to international shipping activity, being already regulated by IMO and flag states and this should be made clear via an exclusion. Any thresholds established should be fully consistent with UNCLOS.\n228\nARTICLE 24"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 24 Thresholds and criteria for environmental impact assessments\n1. When States have reasonable grounds for believing that planned activities under their jurisdiction or control may cause substantial pollution of or significant and harmful changes to the marine environment, they shall ensure that the potential effects of such activities are, as far as practicable, assessed through the conduct of an environmental impact assessment.\n2. When determining whether the planned activity may cause substantial pollution of or significant and harmful changes to the marine environment, States Parties shall consider the following non-exhaustive criteria:\n(a) The type of activity; (b) The location of the activity; (c) The characteristics and ecosystem of the location (including areas of particular ecological or biological significance or vulnerability); (d) The potential effects of the activity; (e) The potential cumulative effects of the activity; (f) The transboundary impacts; (g) Other ecological or biological criteria.\n2bis. The Conference of the Parties may develop guidance on the criteria set out in paragraph 2."
    }, {
      "heading" : "Indonesia",
      "text" : "Thresholds and criteria for environmental impact assessments (Article 24)\n1. When States Parties have reasonable grounds for believing that planned activities under their jurisdiction or control:\nCommented [A42]: The EU and its Member States propose adding this new paragraph in order to include a non-exhaustive list of criteria to operationalise the threshold.\n229\n(a) Are likely to have more than a minor or transitory effect on the marine environment, they shall conduct an environmental impact assessment on the potential effects of such activities on the marine environment in the manner provided in this Part; (b) May cause substantial pollution of or significant and harmful changes to the marine environment, they shall [conduct] [ensure that] a [full] [comprehensive] environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment [and ecosystems] and shall [communicate] [submit] the results of such assessments [for technical review] in the manner provided in this Part.]\n2. Environmental impact assessments shall be conducted in accordance with the threshold and criteria [set out in this Part and as further elaborated upon pursuant to the procedure set out in paragraph [...]] [, which shall be developed by the Scientific and Technical Body.]\nIsrael\nArticle 24 Thresholds and criteria for environmental impact assessments\n[1. Alt.1 1. When States have reasonable grounds for believing that planned activities under their jurisdiction or control may cause substantial pollution of or significant and harmful changes to the marine environment [in areas beyond national jurisdiction], they shall, [individually or collectively,] as far as practicable, [assess the potential effects of such activities on the marine environment] [ensure that the potential effects of such activities on the marine environment are assessed].] [1. Alt.2 1. When States Parties have reasonable grounds for believing that planned activities under their jurisdiction or control:\n(a) Are likely to have more than a minor or transitory effect on the marine environment, they shall conduct an environmental impact assessment on the potential effects of such activities on the marine environment in the manner provided in this Part;\n(b) May cause substantial pollution of or significant and harmful changes to the marine environment, they shall [conduct] [ensure that] a [full] [comprehensive] environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment [and ecosystems] and shall submit the results of such assessments [for technical review] in the manner provided in this Part.\nCommented [A43]: We prefer the use of this alternative. Whoever, would be willing to consider Alt 1 with the suggested changes.\n230\n[2. Environmental impact assessments shall be conducted in accordance with the threshold and criteria [set out in this Part and as further elaborated upon pursuant to the procedure set out in paragraph […]] [, which shall be developed by the Scientific and Technical Body].]\nPhilippines\nArticle 24\nThresholds and criteria for environmental impact assessments\nXXX [1. Alt.2 1. When States Parties have reasonable grounds for believing that planned activities under their jurisdiction or control:\nXXX\n(b) May cause substantial pollution of or significant and harmful changes to the marine environment, they shall [conduct] [ensure that] a [full] [comprehensive] environmental impact assessment [is conducted] on the potential effects of such activities on the marine environment [and ecosystems] and shall submit the results of such assessment [for technical review of the science and technical body] in the manner provided in this Part.\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 24 Thresholds and criteria for environmental impact assessments\n[1. Alt. 1. When States have reasonable grounds for believing that planned activities under their\njurisdiction or control [may cause substantial pollution of or significant and harmful changes to]\n[are likely to have more than a minor or transitory effect on] the marine environment [in areas\nbeyond national jurisdiction], they shall, [individually or collectively,] as far as practicable, [assess\nthe potential effects of such activities on the marine environment] [ensure that the potential effects\nof such activities on the marine environment are assessed].]\n231\n2. Environmental impact assessments shall be conducted in accordance with the threshold and\ncriteria [set out in this Part and as further elaborated upon pursuant to the procedure set out in\nparagraph […] [, which shall be developed by the [Scientific and Technical Body]]."
    }, {
      "heading" : "Senegal",
      "text" : "Article 24 : retenir la variante 2 qui es plus complète ; il devra ainsi être adopté dans son ensemble ;"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 24 Thresholds and criteria for environmental impact assessments"
    }, {
      "heading" : "Proposed text",
      "text" : ""
    }, {
      "heading" : "1. Alt.2(1)(c) When the effects of the proposed activity are unknown or poorly understood, an environmental impact assessment will always be required.",
      "text" : ""
    }, {
      "heading" : "Commentary",
      "text" : "24(1) Alt.2 – The “minor or transitory effect” threshold triggers a screening EIA; a fuller EIA is conducted if it appears that the higher threshold will be surpassed.\nDeep-sea habitats are characterized by enhanced vulnerability - activities that would not be considered ‘significant’ in other environments could have significant and irreversible impacts in the deep-sea. A threshold for EIAs of “significant and harmful” will miss repetitive ongoing changes such as noise pollution that can negatively impact ecosystems but taken individually may be less than “significant”. Moreover, it is difficult to assess whether a change is significant and harmful given limited knowledge about much of the deep sea environment. Thresholds and criteria for EIAs should be in accordance with the precautionary principle.\n232\nARTICLE 25"
    }, {
      "heading" : "European Union and its member States",
      "text" : "[Article 25 Cumulative impacts]\n1. Cumulative impacts shall be taken into account in the conduct of environmental impact assessments.\n2. Guidance for assessing cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact assessment process for planned activities may be developed by the Conference of the Parties.\nIndonesia\nCumulative impacts (Article 25)\n1. Cumulative impacts shall [as far as possible] be [taken into account] [considered] in the conduct of environmental impact assessments.]\nIsrael\nArticle 25\nCumulative impacts\n1. Cumulative impacts shall as far as possible be taken into account in the conduct of environmental impact assessments.\n[2. Alt. 1. Guidelines for assessing cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact assessment process for planned activities shall be developed by the Conference of the Parties.]\nCommented [A44]: The EU and its Member States support the inclusion of cumulative impacts, but question the need to have a separate provision on it. The concept could also be reflected in the relevant provisions on the EIA process, including Articles 24 (Thresholds and criteria for environmental impact assessments), 31 (Scoping), 32 (Impact assessment and evaluation) and 35 (Preparation and content of environmental impact assessment reports).\n233"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 25 Cumulative impacts\nROK requests to delete Articles 25 and 26 (cumulative impacts and transboundary impacts\nare to be addressed in Article 35(d))"
    }, {
      "heading" : "Senegal",
      "text" : "Article 25 : au point 2, les variantes 1 et 2 doivent être fusionnées car se complètent ;"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 25 Cumulative impacts"
    }, {
      "heading" : "Commentary",
      "text" : "25(2) Assessment of cumulative impacts should follow consistent procedures. 25(2) Alt. 2, which leaves this up to individual States could result in inconsistency and therefore, failure to meet objectives."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 25, Cumulative impacts\nThe draft text refers to:\n[2. Alt. 1. Guidelines for assessing cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact assessment process for planned activities shall be developed by the Conference of the Parties.]\n[2. Alt. 2. In determining cumulative impacts, the incremental effect of a planned activity under the jurisdiction or control of a State Party when added to the effects of past, present and reasonably foreseeable future activities shall be examined\nAlt. 1 and Alt. 2 are not alternatives that are mutually exclusive. In fact both are needed for the assessment of cumulative effects to be most effective.\n234"
    }, {
      "heading" : "OceanCare",
      "text" : "Article 25 Cumulative Impacts"
    }, {
      "heading" : "Suggested text",
      "text" : "1. Cumulative effects impacts shall [as far as possible] be taken into account [considered] in the conduct of environmental impact assessments.\n2. We suggest deletion of 2. Alt. 1 2. Alt. 1. Guidelines for assessing cumulative impacts in areas beyond national jurisdiction and how those impacts will be taken into account in the environmental impact assessment process for planned activities shall be developed by the Conference of the Parties. 2. Alt. 2. In determining cumulative effects impacts, the incremental effect of a planned activity under the jurisdiction or control of a State Party when added to the effects of past, present and reasonably foreseeable future activities and effects, including those related to climate change and transboundary pollution, shall be examined regardless of whether the State Party exercises jurisdiction or control over those other activities."
    }, {
      "heading" : "Comments",
      "text" : "If the phrasing “as far as possible” remains included, a significant loophole in addressing cumulative impacts will remain.\nParagraph 2 Alt. 1 would put off the requirement to consider cumulative effects to the Conference of the Parties (CoP) to the Agreement. This process would take a number of years, leaving a significant loophole in the EIA process potentially over the next decades.\nAs above - The term ‘effect’ is a term used in UNCLOS whereas ‘impact’ is not.\nSimilarly, transboundary pollution is easily defined and can be readily measured through scientific investigation, whereas transboundary impact is vague and it may be difficult to establish criteria acceptable to all parties. Moreover, transboundary pollution is referred to in an extensive body of existing international law, whereas transboundary impact is not.\n235\nARTICLE 26"
    }, {
      "heading" : "European Union and its member States",
      "text" : "[Article 26 Impacts in areas within national jurisdiction]\nA State Party shall ensure that impacts in areas within national jurisdiction are taken into account when conducting an environmental impact assessment under this Part.\nPhilippines\nArticle 26\nTransboundary impacts\nXXX 2. Where relevant, the environmental impact assessment process shall also take into account possible impacts in [adjacent] [coastal States] and [areas within national jurisdiction, including the continental shelf beyond 200 nautical miles]."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 26 Transboundary impacts\nROK requests to delete Articles 25 and 26 (cumulative impacts and transboundary impacts\nare to be addressed in Article 35(d))"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 26 Transboundary impacts"
    }, {
      "heading" : "Commentary",
      "text" : "26(2) To effectively conserve and sustainably use BBNJ, possible impacts on areas within national jurisdiction should be considered because marine ecosystems within and beyond national jurisdiction are ecologically connected.\nCommented [A45]: The EU and its Member States propose to change the title of Article 26 to “Impacts in areas within national jurisdiction”. The EU and its Member States support the inclusion of such impacts, but question the need to have a separate provision on it. The concept could also be reflected in the relevant provisions on the EIA process, including Articles 24 (Thresholds and criteria for environmental impact assessments), 31 (Scoping), 32 (Impact assessment and evaluation) and 35 (Preparation and content of environmental impact assessment reports).\n236"
    }, {
      "heading" : "OceanCare",
      "text" : "Article 26 Transboundary impacts"
    }, {
      "heading" : "Suggested text",
      "text" : "1. Possible transboundary effects, impacts including from transboundary pollution, shall be taken into account in environmental impact assessments.\n2. Where relevant, the environmental impact assessment process shall also take into account possible effects impacts in [adjacent] [coastal States]areas within national jurisdiction, including the continental shelf beyond 200 nautical miles."
    }, {
      "heading" : "Comments",
      "text" : "The Agreement needs to take into account potential effects on all States, not just adjacent coastal States or coastal States. In the case of climage change mitigation for example, some mitigation schemes conducted within ABNJ could have effects that reach far beyond coastal states. Furthermore, the Agreement must provide robust authority without regard to the jurisdiction of where the transboundary pollution originates or the location of the activities that generates the transboundary pollution. Conversely, this Article should thus not be limited to impacts in adjacent coastal States but must be more comprehensive.\n237\nARTICLE 27"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 27 Areas identified as ecologically or biologically significant or vulnerable\nPhilippines\nArticle 27 Areas identified as ecologically or biologically significant\nor vulnerable [1. the characteristic of the area where the planned activity under the jurisdiction or control of a state party shall be considered. should such planned activity take place in or adjacent to an area that has been identified for its significance or vulnerability, regardless of whether the impacts are expected to be minimal or not, an environmental impact assessment shall be required.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 27 Areas identified as ecologically or biologically significant or vulnerable"
    }, {
      "heading" : "ROK requests to delete Article 27",
      "text" : ""
    }, {
      "heading" : "Senegal",
      "text" : "Article 27 point 1: retenir les termes suivants : «tout autre instrument pertinent» et «organes». Au point 2, suggérer : des orientations ....... à l'intérieur et/ou à proximité immédiate » pour être englobant ;"
    }, {
      "heading" : "International Cable Protection Committee",
      "text" : "Article 27 Areas identified as ecologically or biologically significant or\nvulnerable\nCommented [A46]: The EU and its Member States continue to question the need to have a specific provision on this issue.\n238\n[1. For areas identified as requiring protection [or special attention] by any other [relevant instrument or competent body] [legal instruments and frameworks or by relevant global, regional, subregional, and sectoral [bodies][organizations]], or areas [ecologically or culturally] connected to such areas, environmental impact assessments shall be required for planned activities that are likely to have more than a minor or transitory effect on the marine environment.] [2. Additional guidelines on the conduct of environmental impact assessments in [or adjacent to][or connected to] areas identified [by other legal instruments and frameworks or by relevant global, regional, subregional, and sectoral [bodies] [organizations]] as requiring protection or special attention may be elaborated by the scientific technical and technological body in cooperation with relevant competent bodies for the consideration and adoption of the Conference of the Parties.]\n239\nARTICLE 28"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 28 Strategic environmental assessments\n1. States Parties, individually or in cooperation with other States Parties, shall ensure that a strategic environmental assessment is carried out for plans and programmes relating to activities under their jurisdiction or control, conducted in areas beyond national jurisdiction, which are likely to have significant environmental [and socioeconomic] effects.\n2. Guidance on the conduct of strategic environmental assessments as one type of environmental assessment may be developed by the Conference of the Parties."
    }, {
      "heading" : "Indonesia",
      "text" : "Strategic environmental assessments (Article 28)\n1. States Parties, individually or in cooperation with other States Parties, shall ensure that a strategic environmental assessment is carried out for plans and programmes relating to activities [under their jurisdiction or control,] [conducted] [with impacts] in areas beyond national jurisdiction, which meet the threshold/criteria established in article 24.\nPhilippines\nArticle 28 Strategic environmental assessments\n1. States Parties, individually or in cooperation with other States Parties, shall ensure that a may opt for the conduct of strategic environmental assessment is carried out for plans and programmes relating to activities [under their jurisdiction or control,] [conducted] [with impacts] in areas beyond national jurisdiction, which meet the threshold/criteria established in article 24, 27 and 29.\nXXX\n240"
    }, {
      "heading" : "Senegal",
      "text" : "Article 28 point 1 accepter « relevant de leur juridiction » et « menées » ;"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 28 Strategic environmental assessments"
    }, {
      "heading" : "ROK requests to delete Article 28",
      "text" : ""
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 28 Strategic environmental assessments"
    }, {
      "heading" : "Propose text",
      "text" : "2. Strategic environmental assessment processes shall ensure effective consultation, transparency and application of the best available scientific information. Where scientific information is inadequate to enable an informed decision, further scientific research shall be conducted."
    }, {
      "heading" : "Commentary",
      "text" : "28(2) SEAs are important to achieve the objectives of a future ILBI. SEAs are different from EIAs and require different processes."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : ""
    }, {
      "heading" : "Key to the document",
      "text" : "Blue bold = Proposal for addition\nStrikethrough = proposed deletion\nBlue Italics = additional comment or explanation from ICS\nArticle 28 Strategic environmental assessments\nSee comments under Article 1.13. ICS believes SEA should be further clarified.\n241\n1. States Parties, individually or in cooperation with other States Parties, shall ensure that a strategic environmental assessment is carried out for plans and programmes relating to activities [under their jurisdiction or control,] [conducted] [with impacts] in areas beyond national jurisdiction, which meet the threshold/criteria established in article 24.\n[2. As one type of environmental assessment, strategic environmental assessments shall follow mutatis mutandis the process set out in this Part.]\n242\nARTICLE 29"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 29 List of activities that [require] [or] [do not require] an environmental impact assessment\nIsrael\nArticle 29\nList of activities that [require] [or] [do not require] an environmental impact assessment\n[1. An indicative non-exhaustive list of activities that [require] [or] [do not require] an environmental impact assessment [is contained in annex […]] [shall be [prepared by the Conference of the Parties as voluntary guidelines on the basis of recommendations by the Scientific and Technical Body]].] [2. The list shall be regularly updated by the Conference of the Parties.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 29 List of activities that [require] [or] [do not require] an environmental impact\nassessment"
    }, {
      "heading" : "ROK requests to delete Article 29",
      "text" : ""
    }, {
      "heading" : "Senegal",
      "text" : "Article 29 : à supprimer du texte car toutes les activités dans la zones liées aux RGM doivent faire l'objet d'une EIE ;\nCommented [A47]: The EU and its Member States do not support a provision on a list of activities.\n243"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 29 List of activities that [require] [or] [do not require] an environmental impact assessment"
    }, {
      "heading" : "Commentary",
      "text" : "Not recommended."
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : ""
    }, {
      "heading" : "Key to the document",
      "text" : "Blue bold = Proposal for addition\nStrikethrough = proposed deletion\nBlue Italics = additional comment or explanation from ICS\nArticle 29\nList of activities that [require] [or] [do not require] an environmental impact assessment\n[1. An indicative non-exhaustive list of activities that [normally] [require] [or] [do not require] an environmental impact assessment [is contained in annex […]] [shall be prepared by the Conference of the Parties as voluntary guidelines on the basis of recommendations by the Scientific and Technical Body].] International Shipping should be part of this non-exhaustive list to provide absolute clarity that the assessment of shipping’s impact on the marine environment is dealt with by IMO.\n[2. The list shall be regularly updated by the Conference of the Parties.]\n244\nARTICLE 30"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 30 Screening\n1. A State Party shall determine whether an environmental impact assessment is required in respect of a planned activity under its jurisdiction or control.\n2. The screening of activities shall consider the characteristics of the area where the planned activity under the jurisdiction or control of a State Party is intended to take place, as well as where the potential effects are going to be felt.\n3. If a State Party determines that an environmental impact assessment is not required for a planned activity under its jurisdiction or control, it shall publish/report on that conclusion/decision in accordance with the Convention, including through a dedicated registry under this Agreement.\nPhilippines\nArticle 30 Screening\nXXX\n[2. The initial screening of activities shall be based on articles 24, 27, and 29 of this part.]\nXXX\nRepublic of Korea\nArticle 30 Screening\n1. A State Party shall determine whether an environmental impact assessment is required in\nrespect of [a planned activity under its jurisdiction or control.\n[2. The initial screening of activities shall consider the environmental and ecological\ncharacteristics of the area where the planned activity under the jurisdiction or control of a State\nCommented [A48]: The EU and its Member States suggest adding this concept to further enhance transparency. Similar proposals are also made in Articles 36 (Publication of assessment reports), 38(3) (Decision-making) and 40(2) (Reporting).\n245\nParty is intended to take place, as well as where the potential effects are going to be felt. Should\nsuch planned activity take place in or adjacent to an area that has been identified for its\nsignificance or vulnerability, regardless of whether the impacts are expected to be minimal or\nnot, an environmental impact assessment shall be required.]\n[3. If a State Party determines that an environmental impact assessment is not required for a\nplanned activity under its jurisdiction or control, [the approval of the Scientific and Technical\nBody must be obtained] [it must provide information to support that conclusion]. [The\nScientific and Technical Body shall verify that the information provided by the [State Party]\nsatisfies the requirements in this Part.]]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 30 : au point 3, insister sur l'approbation de l'Organe scientifique et technique en cas de sursis à procéder à une étude de l'impact sur l'environnement d'une activité envisagée ;"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 30 Screening"
    }, {
      "heading" : "Commentary",
      "text" : "30(2) Guidelines for screening will provide consistency and predictability."
    }, {
      "heading" : "International Cable Protection Committee",
      "text" : "Article 30 Screening\n1. A State Party shall determine whether an environmental impact assessment is required in respect of a planned activity under its jurisdiction or control. [2. The initial screening of activities shall consider the characteristics of the area where the planned activity under the jurisdiction or control of a State Party is intended to take place, as well as where the potential effects are going to be felt. Should such planned activity take place in or adjacent to an area that has been identified for its\n246\nsignificance or vulnerability, regardless of whether the impacts are expected to be minimal or not, an environmental impact assessment shall be required. ] [3. If a State Party determines that an environmental impact assessment is not required for a planned activity under its jurisdiction or control, [the approval of the Scientific and Technical Body must be obtained] [it must provide information to support that conclusion]. [The Scientific and Technical Body shall verify that the information provided by the [State Party] satisfies the requirements in this Part].] [4. In case of emergency, a State Party may approve a planned activity without requiring an environmental impact assessment regardless of whether the effects are expected to be minimal or not. A State Party that approves an activity on an emergency basis shall thereafter provide information to the Scientific and Technical Body to support that decis\n247\nARTICLE 31"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 31 Scoping\n1. States Parties shall ensure that scoping is conducted for environmental impact assessments under the provisions of this Part.\n2. Scoping shall include, the identification of key environmental impacts and issues, including identified cumulative impacts, using the best available scientific information and, where relevant, traditional knowledge of indigenous peoples and local communities.\nIndonesia\nScoping (Article 31)\n[2. Such scope shall include, the identification of key environmental [, social, economic, cultural and other relevant] [impacts] [issues], including [identified cumulative impacts], using the best available scientific information and relevant traditional knowledge of indigenous peoples and local communities [, alternatives for analysis] [and a determination of the potential effects of the planned activity under the jurisdiction or control of a State Party, and adjacent coastal State, including a detailed description of potential environmental consequences].]\nIsrael\nArticle 31 Scoping\n[1. States Parties shall establish procedures to define the scope of the environmental impact assessments that shall be conducted [under the provisions of this Part].] [2. Such scope shall include, the identification of key environmental including identified cumulative impacts, using the best available scientific information and relevant traditional knowledge of indigenous peoples and local communities [, alternatives for analysis] [and a determination of the potential effects of the planned activity under the jurisdiction or control of a State Party, including a detailed description of potential environmental consequences].]\n248\nPhilippines\nArticle 31 Scoping\nXXX\n[2. Such scope shall include the identification of key environmental [, social, economic, cultural and other relevant] [impacts] and [issues], including identified cumulative impacts, using the best available scientific information and relevant traditional knowledge of indigenous peoples and local communities [, alternatives for analysis] [and a determination of the potential effects of the planned activity under the jurisdiction or control of a State Party, including a detailed description of potential environmental consequences].]\nRepublic of Korea\nArticle 31 Scoping\n[1. States Parties shall establish procedures to define the scope of the environmental impact\nassessments that shall be conducted [under the provisions of this Part].]\n[2. Such scope shall include, the identification of key environmental [, social, economic, cultural\nand other relevant] [impacts] [issues], including [identified cumulative impacts], using the best\navailable scientific information science and taking into account relevant traditional knowledge\nof indigenous peoples and local communities [, alternatives for analysis] [and a determination\nof the potential effects of the planned activity under the jurisdiction or control of a State Party,\nincluding a detailed description of potential environmental consequences].]\n249\nARTICLE 32"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 32 Impact assessment and evaluation\n1. A State Party shall ensure than an environmental impact assessment conducted under this Part shall predict and evaluate impacts using the best available scientific information and, where relevant, traditional knowledge of indigenous peoples and local communities.\n1bis. Impact assessment and evaluation shall identify and predict the likely environmental impacts of the planned activity and shall include cumulative impacts and impacts in areas within national jurisdiction.\n2. States Parties may conduct joint environmental impact assessments, in particular developing States.\nIsrael\nArticle 32\nImpact assessment and evaluation\n1. A State Party [that has determined that a planned activity under its jurisdiction or control requires an environmental impact assessment under this Agreement] shall ensure that the identification and evaluation of impacts in such an assessment is conducted in accordance with this Part, using the best available scientific in formation and relevant traditional knowledge of indigenous peoples and local communities [, and an examination of alternatives]. 2. Nothing in this Part precludes States Parties, in particular [small island] developing States, from conducting joint environmental impact assessments. [3. A State Party may designate a third party to conduct an environmental impact assessment required under this Agreement. Such third party may be drawn from the pool of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such\nCommented [A49]: The EU and its Member States are not against this concept as such, but suggest that it is looked at also as part of the capacity building part.\n250\nthird parties must be submitted to the State for review and decisionmaking.] [4. A pool of experts shall be created under the Scientific and Technical Body. States Parties with capacity constraints may commission those experts to conduct and evaluate environmental impact assessments for planned activities.]\nPhilippines\nArticle 32\nImpact assessment and evaluation 1. A state party shall ensure that an eia conducted under this part, shall predict and evaluate impacts using the best available scientific information and where relevant, use of traditional knowledge of indigenous peoples and local communities. impact assessment and evaluation shall identify and predict the likely environmental impacts of the planned activity and shall include cumulative impacts and transboundary impacts and an examination of alternatives].\nXXX [3. A State Party may designate a third party to conduct an environmental impact assessment required under this Agreement. Such third party [shall] [may] be drawn from the pool of experts created pursuant to paragraph 4 below. Environmental impact assessments conducted by such third parties must be submitted to the State for review and decision-making and submission to the scientific and technical body.]\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 32 Impact assessment and evaluation\n1. A State Party [that has determined that a planned activity under its jurisdiction or control\nrequires an environmental impact assessment under this Agreement] shall ensure that the\nidentification and evaluation of impacts in such an assessment is conducted in accordance with\nthis Part, using the best available scientific information science and taking into account\nrelevant traditional knowledge of indigenous peoples and local communities [, and an\nexamination of alternatives].\n2. Nothing in this Part precludes States Parties, in particular [small island] developing States, from\n251\nconducting joint environmental impact assessments.\n[3. A State Party may designate a third party to conduct an environmental impact assessment\nrequired under this Agreement. Such third party [shall] [may] be drawn from the pool of\nexperts created pursuant to paragraph 4 below. Environmental impact assessments conducted\nby such third parties must be submitted to the State for review and decision-making.]\n[4. A pool of experts shall be created under the Scientific and Technical Body. States Parties with\ncapacity constraints may commission those experts to conduct and evaluate environmental\nimpact assessments for planned activities.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 32 : les points 3 et 4 entre crochets doivent être adoptés dans leur ensemble ; supprimer au point 2 les termes « petits » et « insulaires » ;"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 32 Impact assessment and evaluation"
    }, {
      "heading" : "Commentary",
      "text" : "32(4) EIAs are complex processes and some States may not have the resources to fulfil their EIA obligations.\n252\nARTICLE 33"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 33 Mitigation, prevention and management of potential adverse effects\n1. States Parties shall ensure that procedures to mitigate, prevent and manage potential adverse effects are part of the environmental impact assessment conducted under the provisions of this Part.\n2. Mitigation, prevention and management of potential adverse effects shall, as far as practicable, include the identification of alternatives to the planned activity.\nPhilippines\nArticle 33 Mitigation, prevention and management of potential\nadverse effects\n[States Parties shall establish ensure that measures procedures for the prevention, mitigation and management of potential adverse effects of [authorized] activities under their jurisdiction or control are included in the environmental impact assessment report. Such procedures measures shall include the identification of alternatives to the planned activity under their jurisdiction or control shall address all potential impacts identified in the analysis.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 33 Mitigation, prevention and management of potential adverse effects"
    }, {
      "heading" : "ROK requests to delete Article 33",
      "text" : ""
    }, {
      "heading" : "Senegal",
      "text" : "Article 33 : il doit être validé dans son ensemble ;\n253\nARTICLE 34"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 34 Public notification and consultation\n1. States Parties shall ensure early notification to all relevant stakeholders about planned activities under their jurisdiction or control and effective, time-bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made as to whether to proceed with the activity.\n[2. Stakeholders in this process include potentially affected States, where those can be identified, [in particular adjacent coastal States] [, indigenous peoples and local communities with relevant traditional knowledge in adjacent coastal States,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia [, scientific experts] [, affected parties,] [adjacent communities and organizations that have special expertise or jurisdiction] [, interested and relevant stakeholders] [, and those with existing interests in an area].]\n3. Public notification and consultation shall be transparent and inclusive.\n4. Comments received during the consultation process shall be considered and addressed by States Parties. States Parties shall give particular regard to comments concerning potential impacts in areas within national jurisdiction.\n5. States Parties shall establish procedures allowing for access to information related to the environmental impact assessment process under this Agreement. Notwithstanding this, States Parties shall not be required to disclose non-public information or information that would undermine intellectual property rights or other interests.\n6. Procedures may be developed by the Conference of the Parties to facilitate consultation at the international level."
    }, {
      "heading" : "Indonesia",
      "text" : "Public notification and consultation (Article 34)\nCommented [A50]: Internal consultations on Article 34(2) are still ongoing.\n254\n[2. Stakeholders in this process include potentially affected States, where those can be identified, [in particular adjacent coastal States] [, indigenous peoples and local communities with relevant traditional knowledge in adjacent coastal States,] relevant global, regional, subregional and sectoral bodies, non- governmental organizations, the general public, academia [, scientific experts] [, affected parties,] [adjacent communities and organizations that have special expertise or jurisdiction] [, interested and relevant stakeholders] [, and those with existing interests in an area].]\n[4. [Substantive] comments received during the consultation process [from adjacent coastal States] shall be considered and [addressed] [responded to] by States Parties. States Parties shall give particular regard to comments concerning potential transboundary impacts. States Parties shall make public the comments received and the descriptions of how they were addressed.]\nIsrael\nArticle 34 Public notification and consultation\n1. States Parties shall strive to provide early notification to stakeholders about planned activities under their jurisdiction or control and effective, time -bound opportunities for stakeholder participation throughout the environmental impact assessment process, including through the submission of comments, before a decision is made as to whether to proceed with the activity. [2. Stakeholders in this process include potentially affected States, where those can be identified, [in particular adjacent coastal States] [, indigenous peoples and local communities with relevant traditional knowledge in adjacent coastal States,] relevant global, regional, subregional and sectoral bodies, non-governmental organizations, the general public, academia [, scientific experts] [, affected parties,] [adjacent communities and organizations that have special expertise or jurisdiction] [, interested and relevant stakeholders] [, and those with existing interests in an area].] 3. Public notification and consultation shall be transparent and inclusive 4. [Substantive] comments received during the consultation process [from adjacent coastal States] shall be considered and [addressed] [responded to] by States Parties. States Parties shall give particular regard to comments concerning potential transboundary impacts. States Parties shall make public the comments received and the descriptions of how they were addressed.\n255\n5. States Parties [undertaking an environmental impact assessment pursuant to this Agreement] shall establish procedures allowing for access to information related to the environmental impact assessment process under this Agreement. [Notwithstanding this, States Parties shall not be required to disclose non -public information or information that would undermine intellectual property rights or other interests]. [6. Procedures may be developed by the Conference of the Parties to facilitate consultation at the international level.]\nPhilippines\nArticle 34 Public notification and consultation\nXXX\n5. States Parties [undertaking an environmental impact assessment pursuant to this Agreement] shall allow establish procedures allowing for access to information related to the environmental impact assessment process under this Agreement. [Notwithstanding this, States Parties shall not be required to disclose non-public information or information that would undermine intellectual property rights or other interests]. [6. Procedures may be developed by the Conference of the Parties to facilitate consultation at the international level.]"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 34 Public Notification and consultation\n1. States Parties shall ensure early timely public notification to stakeholders about planned\nactivities under their jurisdiction or control that require an environmental impact assessment\nunder this Agreement, and effective and time-bound opportunities for stakeholder\nparticipation throughout the environment impact assessment process, including the submission\nof comments before a decision is made as to whether to proceed with the activity.\n[2. Stakeholders in this process include potentially affected States, where those can be identified,\n[in particular adjacent coastal States] [, indigenous peoples and local communities with\nrelevant traditional knowledge in adjacent coastal States,] relevant global, regional,\n256\nsubregional and sectoral bodies, non-governmental organizations, the general public,\nacademia [, scientific experts] [, affected parties,] [adjacent communities and organizations\nthat have special expertise or jurisdiction] [, interested and relevant stakeholders] [, and those\nwith existing interests in an area].]\n23. Public notification and consultation shall be transparent and inclusive [, and targeted and\nproactive when involving adjacent small island developing States].\n34. Substantive comments received during the consultation process [from adjacent coastal States]\nshall be considered and [addressed] [responded to] by States Parties. States Parties shall give\nparticular regard to comments concerning potential transboundary impacts. States Parties\nshall make public the comments received and the descriptions of how they were addressed.\n45. States Parties [undertaking an environmental impact assessment pursuant to this Agreement]\nshall establish procedures allowing for access to information related to the environmental\nimpact assessment process under this Agreement. [Notwithstanding this, States Parties shall\nnot be required to disclose non-public information or information that would undermine\nintellectual property rights or other interests].\n[56. Procedures may be developed by the Conference of the Parties to facilitate consultation at the\ninternational level.]"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 34 Public notification and consultation"
    }, {
      "heading" : "Commentary",
      "text" : "34(5) Confidentiality exclusions should not be allowed, or allowed in limited circumstances and subject to review by a third party. Experience shows that failure to disclose information can expose human and environmental health to risk.\n34(6) is a key provision that should be included to facilitate the remainder of art. 34.\n257\nPROPOSAL FOR A NEW ARTICLE 34BIS"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Art. 34bis Guidance on the environmental impact assessment process\nThe Conference of the Parties may request the [subsidiary body] to develop recommendations/guidelines on the conduct of the environmental impact assessment process.\n258\nARTICLE 35"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 35 Preparation and content of environmental impact assessment reports\n1. States Parties shall ensure that an environmental impact assessment report is prepared for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report shall include:\n(a) A description of the planned activity under the jurisdiction or control of a State Party and its purpose, including a description of the location of the planned activity;\n(b) A description of the results of the scoping exercise;\n(c) A description of the marine environment likely to be affected;\n(d) A description of the potential effects of the planned activity under the jurisdiction or control of a State Party on the marine environment, including cumulative impacts and impacts in areas within national jurisdiction;\n(e) A description of reasonable alternatives to the planned activity under the jurisdiction or control of a State Party, including the no-action alternative;\n(g) A description of any measures for avoiding, preventing and mitigating impacts;\n(h) A description of any follow-up actions, including any monitoring and management programmes;\n(i) Uncertainties and gaps in knowledge;\n(j) A non-technical summary;\n259\n(q) A description of consultations undertaken in the environmental impact assessment process, including with relevant global, regional, subregional and sectoral bodies.\n3. Further details regarding the content of an environmental impact assessment report may be developed by the Conference of the Parties and shall be based on the best available scientific information and knowledge, including, where relevant, traditional knowledge of indigenous peoples and local communities. These details shall be reviewed regularly."
    }, {
      "heading" : "Indonesia",
      "text" : "Preparation and content of environmental impact assessment reports (Article 35)\n1. States Parties shall [be responsible for] [ensure] the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part. 2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report [shall] [may] include [as a minimum, the following information]:\n(a)....(q)\n3. Further [details] [guidance] regarding the required content of an environmental impact assessment report [shall] [may] be developed by the Conference of the Parties as an annex to this Agreement and shall be based on the best available scientific information and knowledge, including relevant traditional knowledge of indigenous peoples and local communities. [[These details] [This guidance] shall be reviewed regularly].]\nIsrael\nArticle 35 Preparation and content of environmental impact\nassessment reports\n1. States Parties shall [be responsible for] [ensure] the preparation of an environmental impact assessment report for any such assessment undertaken pursuant to this Part. 2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report may include [as a minimum, the following information]:\n(a) A description of the planned activity under the jurisdiction or control of a State Party and its purpose [, including a description of the location of [the] [such a] planned activity];\n260\n(b) A description of the results of the scoping exercise; (c) A description of the marine environment likely to be affected; (d) A description of the potential effects of the planned activity\nunder the jurisdiction or control of a State Party on the marine environment, including and reasonably foreseeable potential direct cumulative and transboundary impacts, [as well as an estimation of their significance] [, including a description of the likelihood that the assessed activity will cause substantial pollution of or other significant and harmful changes to the marine environment in areas beyond national jurisdiction and its biodiversity];\n(e) A description, where appropriate, of reasonable alternatives to the planned activity under the jurisdiction or control of a State P arty, including the no- action alternative;\n(g) A description of any measures for avoiding, preventing [, minimizing] and mitigating impacts [ and, where necessary and possible, redressing any substantial pollution of or significant and harmful changes to the marine environment]\n(h) A description of any follow-up actions, including any monitoring and management programmes, any plans for post-project analysis where scientifically justified, and plans for remediation;\n(i) Uncertainties and gaps in knowledge; (j) [A non-technical summary] [and/or a technical summary]; [(k) The identification of the sources of the information\ncontained in the report;] [(l) An explicit indication of predictive methods and underlying assumptions, as well as the relevant environmental data used;] [(m) The methodology used to identify environmental impacts;] [(n) An environmental management plan, including a contingency plan for responding to incidents that have an impact on the marine environment;]\n[(o) The environmental record of the proponent;] [(p) A review of the business plan for the planned activity under the\njurisdiction or control of a State Party;] (q) A description of consultations undertaken in the environmental impact assessment process, including with relevant global, regional, subregional and sectoral bodies. [3. Further [details] [guidance] regarding the required content of an environmental impact assessment report [shall] [may] be developed by the Conference of the Parties as an annex to this Agreement and shall be\n261\nbased on the best available scientific information and knowledge, including relevant traditional knowledge of indigenous peoples and local communities. [[These details] [This guidance] shall be reviewed regularly].]"
    }, {
      "heading" : "Maldives",
      "text" : "Article 35, 2 (d):\nd) A description of the potential effects of the planned activity, at both developmental and operational phases, under the jurisdiction or control of a State Party on the marine environment, including [social, economic, cultural and other relevant impacts,] and [reasonably foreseeable potential direct, indirect,] [cumulative and transboundary impacts], [as well as an estimation of their significance] [, including a description of the likelihood that the assessed activity will cause substantial pollution of or other significant and harmful changes to the marine environment in areas beyond national jurisdiction and its biodiversity ];\nPhilippines\nArticle 35 Preparation and content of environmental impact\nassessment reports\nXXX 2. Where an environmental impact assessment is required in accordance with this Part, the environmental impact assessment report [shall] [may] include [, as a minimum, the following information]:\nXXX\n(g) A description of any measures for avoiding, preventing [, minimizing] and mitigating impacts [and, where necessary and possible, redressing any substantial pollution of or significant and harmful changes to the marine environment] [and other adverse social, economic, cultural and relevant impacts], following the mitigation hierarchy;\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 35 Preparation and content of environmental impact assessment reports\n262\n1. States Parties shall [be responsible for] [ensure] the preparation of an environmental impact\nassessment report for any such assessment undertaken pursuant to this Part.\n2. Where an environmental impact assessment is required in accordance with this Part, Tthe\nenvironmental impact assessment report [shall] [may] include [as a minimum, the following\ninformation]:\n(a) A description of the planned activity under the jurisdiction or control of a State Party and its\npurpose [, including a description of the location of [the] [such a] planned activity];\n(b) A description of the results of the scoping exercise];\n(c) A description of the marine environment likely to be affected;\n(d) A description of the potential effects of the planned activity under the jurisdiction or control\nof a State Party on the marine environment, including [social, economic, cultural and other\nrelevant impacts,] and [reasonably foreseeable potential direct, indirect,] [cumulative and\ntransboundary impacts], [as well as an estimation of their significance] [, including a description\nof the likelihood that the assessed activity will cause substantial pollution of or other significant\nand harmful changes to the marine environment in areas beyond national jurisdiction and its\nbiodiversity];\n(e) A description [, where appropriate,] of reasonable alternatives to the planned activity under\nthe jurisdiction or control of a State Party, including the no-action alternative;\n[(f) A description of the worst-case scenario that could be expected to occur as a result of the\nplanned activity under the jurisdiction or control of a State Party;]\n(fg) A description of any measures for avoiding, preventing [, minimizing] and mitigating\nimpacts [ and, where necessary and possible, redressing any substantial pollution of or\nsignificant and harmful changes to the marine environment] [and other adverse social,\neconomic, cultural and relevant impacts];\n(gh) A description of any follow-up actions, including any monitoring and management\nprogrammes, any plans for post-project analysis where scientifically justified, and plans for\nremediation;\n(i) Uncertainties and gaps in knowledge;\n(hj) [A non-technical summary] [and/or a technical summary];\n[(k) The identification of the sources of the information contained in the report;]\n263\n[(l) An explicit indication of predictive methods and underlying assumptions, as well as the\nrelevant environmental data used;]\n[(m) The methodology used to identify environmental impacts;]\n[(n) An environmental management plan, including a contingency plan for responding to\nincidents that have an impact on the marine environment;]\n[(o) The environmental record of the proponent;]\n[(p) A review of the business plan for the planned activity under the jurisdiction or control of a\nState Party;]\n(q) A description of consultations undertaken in the environmental impact assessment process,\nincluding with relevant global, regional and sectoral bodies.\n[3. Further [details] [guidance] regarding the required content of an environmental impact\nassessment report [shall] [may] be developed by the Conference of the Parties as an annex to\nthis Agreement and shall be based on the best available scientific information and knowledge,\nincluding relevant traditional knowledge of indigenous peoples and local communities.\n[[These details] [This guidance] shall be reviewed regularly].]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 35 : au premier alinéa, retenir la disposition « Les États Parties veillent à ce que soit établi un rapport d'étude d'impact sur l'environnement pour toute évaluation entreprise en application de la présente partie », plutôt que de faire élaborer ce rapport par les Etats parties eux - mêmes. Au point 2, faire des mentions minimales que doit contenir un rapport d'impact environnemental une obligation (préférer « doit » a « peut » ;"
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 35, Preparation and content of environmental impact assessment reports\n(e) A description [, where appropriate,] of reasonable alternatives to the planned activity under the jurisdiction or control of a State Party, including the no-action alternative;\n264\nThe inclusion of a no-action alternative is a useful component in the preparation of EIA reports. However, an assessment of the potential environmental impacts of this alternative should be performed."
    }, {
      "heading" : "OceanCare",
      "text" : "Article 35 Preparation and content of environmental impact assessment reports"
    }, {
      "heading" : "Suggested text",
      "text" : "(d) A description of the potential effects of the planned activity under the jurisdiction or control of a State Party on the marine environment, including social, economic cultural and other relevant effects impacts, and reasonably foreseeable potential direct, indirect, cumulative and transboundary pollution impacts [as well as an estimation of their significance] including a description of the likelihood that the assessed activity will cause substantial pollution of or other significant adverse effects and harmful changes to the marine environment in areas beyond national jurisdiction and its biodiversity;\n(g) A description of any measures for avoiding, preventing[, minimizing] and mitigating impacts [ and, where necessary and possible, redressing any substantial pollution of or significant and harmful changes to the marine environment] [and other adverse social, economic, cultural and relevant impacts effects, including those that are transboundary in nature;"
    }, {
      "heading" : "Comments",
      "text" : "As above – “impacts” is vague and it may be difficult to establish criteria acceptable to all parties.\nNote also UNGA Resolution 74/19: 2019, Para. 281. “Calls upon States to consider appropriate cost- effective measures and approaches to assess and address the potential socioeconomic and environmental impacts of anthropogenic underwater noise, taking into account the precautionary approach and ecosystem approaches and the best available scientific information, as appropriate\nAs above.\n265\nARTICLE 36"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 36 Publication of [assessment] reports\nStates Parties shall publish the reports of the results of the assessments in accordance with the Convention, including through a dedicated registry under this Agreement.\nIsrael\nArticle 36 Publication of [assessment] reports\nStates Parties shall publish [and communicate] the reports of the\nresults of the assessments including through the clearing-house mechanism]."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 36 Publication of [assessment] reports\nStates Parties shall publish and communicate or provide the reports of the results of the\nassessments in accordance with [articles 204 to 206 of] Article 205 of the Convention [, including\nthrough the clearing-house mechanism]."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 36 Publication of [assessment] reports"
    }, {
      "heading" : "Commentary",
      "text" : "36 The assessment report and decision should be communicated, therefore art. 36 should be moved to after decision making.\nThe final decision on whether and how the activity goes forward should also be reported. This contributes to the integrity of the EIA process and to the database of knowledge for future EIAs, including cumulative impacts analysis.\n266\nARTICLE 37"
    }, {
      "heading" : "European Union and its member States",
      "text" : "[Article 37 Consideration and review of [assessment] reports]\nPhilippines\n[Article 37 Consideration and review of [assessment] reports]\n[The environmental impact assessment reports prepared pursuant to this Agreement shall\nbe considered and reviewed on the basis of approved scientific methods by the Scientific and Technical Body.]\nThe environmental impact assessment report shall be submitted by state parties to the scientific and technical body for review which shall, having regard to the inputs received during public consultation, review the report on the basis of approved scientific method and, where relevant, traditional knowledge of indigenous people and local communities, and make a recommendation to the conference of the parties."
    }, {
      "heading" : "Republic of Korea",
      "text" : "[Article 37 Consideration and review of [assessment] reports]\n1. [The Scientific and Technical Body shall environmental impact assessment reports prepared\npursuant to this Agreement shall be considered and reviewed the environmental impact\nassessment reports prepared pursuant to this Agreement on the basis of approved recognized\nscientific methods and may provide comments on the environmental assessment reports to the\nState Party which has prepared those reports. by the Scientific and Technical Body.]\n2. The State Party may consider comments referred to in paragraph 1 of this Article.\nCommented [A51]: The EU and its Member States do not support a provision on consideration and review of assessment reports.\n267\nARTICLE 38"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 38 Decision-making\n1. Where a planned activity is under the jurisdiction or control of a State Party, that State shall be responsible for determining whether the planned activity under its jurisdiction or control may proceed.\n2. When determining whether the planned activity, plan or program may proceed, States Parties shall take full account of the results of an environmental impact assessment or strategic environmental assessment conducted in accordance with this Part.\n3. Decision-making documents shall be made public, including through a dedicated registry under this Agreement.\nPhilippines\nArticle 38 Decision-making\nXXX\n[2. No decision allowing the planned activity under the jurisdiction or control of a State Party to proceed shall be made where the environmental impact assessment indicates that the planned activity under the jurisdiction or control of a State Party would have severe adverse impacts on the marine environment.]\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 38 Decision-making\n[1. Alt. 1. Where a planned activity is under the jurisdiction or control of a State Party, that State\nshall be responsible for determining whether the planned activity under its jurisdiction or\nCommented [A52]: The EU and its Member States propose adding this new paragraph in order to ensure that the outcomes of EIAs and SEAs are fully taken into account in the decision-making process.\n268\ncontrol may proceed.]\n[1. Alt. 2. The Conference of the Parties shall be responsible for determining whether a planned\nactivity under the jurisdiction or control of a State Party may proceed, in accordance with the\nfollowing procedural requirements:\n(a) The environmental impact assessment report shall be submitted to the Scientific and\nTechnical Body for review, which shall, having regard to the inputs received during public\nconsultation, review the report and make a recommendation to the Conference of the Parties on\nwhether the planned activity under the jurisdiction or control of a State Party should proceed[;]\n[(b) A revised environmental impact assessment report may be submitted to the panel of experts,\nappointed by the Scientific and Technical Body, for reconsideration where the Scientific and\nTechnical Body has recommended that the planned activity under the jurisdiction or control of\na State Party should not proceed.]]\n[2. No decision allowing the planned activity under the jurisdiction or control of a State Party to\nproceed shall should be made where the environmental impact assessment indicates that the\nplanned activity under the jurisdiction or control of a State Party would have severe adverse\nimpacts on the environment.]\n[3. Decision-making-related documents shall be made public, including through the clearing-house\nmechanism.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 38 : au point 1, la variante 1 semble plus logique vu qu'on est dans une zone hors juridiction des Etats ;"
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 38, Decision-making\n[2. No decision allowing the planned activity under the jurisdiction or control of a State Party to proceed shall be made where the environmental impact assessment indicates that the planned activity under the jurisdiction or control of a State Party would have severe adverse impacts on the environment.]\n269\n“Severe adverse impacts” need to be defined, where “severe” needs to include consideration of the time scale for recovery and effects should be considered in the context of cumulative impacts including global ocean change.\n270\nARTICLE 39"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 39 Monitoring\nStates Parties shall ensure that the environmental impacts of the authorized activity are monitored in accordance with the Convention.\nIsrael\nArticle 39 Monitoring\n, States Parties shall [[continuously] monitor the effects of authorized activities] [ensure that the environmental impacts of the authorized activity are [continuously] monitored [and supervised]] [, in accordance with the conditions set out in the approval of the activity].\nPhilippines\nArticle 39 Monitoring\nIn accordance with articles 204 to 206 of the Convention, States Parties shall\n[[continuously] monitor the effects of authorized activities] [ensure that the environmental impacts of the authorized activity are [continuously] monitored by the proponent of the planned activity [and supervised]] [, in accordance with the conditions set out in the approval of the activity]."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 39 Monitoring and reporting\n1. [In accordance with articles 204 to 206 of the Convention,] States Parties shall [[continuously]\nmonitor the effects of authorized activities] [ensure that the environmental impacts of the\nauthorized activity are [continuously] monitored [and supervised]] [, in accordance with the\nconditions set out in the approval of the activity].] on the basis of the environmental impact\n271\nassessment report.\n2. States Parties shall publish reports of the results obtained pursuant to paragraph 1 of this\nArticle or provide such reports to the secretariat in a timely manner."
    }, {
      "heading" : "Senegal",
      "text" : "Article 39 : la régularité du contrôle par l’Etat partie doit être mise en exergue, et la nécessité d'un rapport doit être affirmé à l’article 40 point 1 ;\n272\nARTICLE 40"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 40 Reporting\n1. States Parties shall ensure that the environmental impacts of the authorized activity are reported on.\n2. Reports shall be submitted to a dedicated registry under this Agreement. Philippines\nArticle 40 Reporting\nXXX\n[1. Alt. 2. [States Parties] [and] [relevant legal instruments and frameworks and, including where appropriate, relevant with support of global, regional, subregional or sectoral bodies] shall periodically report on [the environmental impacts of the authorized activity] [the results of the monitoring and review required under articles 39 and 41].]\nXXX\nRepublic of Korea\nArticle 40 Reporting\nROK requests to delete Article 40\n273\nARTICLE 41"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 41 Review 1. States Parties shall ensure that the environmental impacts of the authorized activity are reviewed. 2. Should the results of the monitoring required under article 39 identify adverse impacts not foreseen in the environmental impact assessment, the State with jurisdiction or control over the activity shall review its decision authorizing the activity. [3. [All States and, in particular] Adjacent coastal States [, including small island developing States,] shall be [kept informed of] [consulted actively [, as appropriate,] in] the monitoring, reporting and review processes in respect of [an activity approved under this Agreement] [activities in areas beyond national jurisdiction].] Israel\nArticle 41 Review\n[1. States Parties shall ensure that the environmental impacts of the authorized activity are reviewed.]\n[(a) Should the results of the monitoring required under article 39 ide ntify adverse impacts not foreseen in the environmental impact assessment, the [State with jurisdiction or control over the activity] shall:\n[(i) Notify the [Conference of the Parties] [other States] [the public];] [(ii) Halt the activity;] [(iii) Require the proponent to propose measures to mitigate and/or prevent those impacts;] [(iv) Evaluate measures proposed under article […] and decide whether the activity should continue];] [(b) The Conference of the Parties shall develop guidelines on the\nnature and severity of the impacts that would require a supplemental environmental impact assessment.] [2. A non-adversarial consultation process shall be established to resolve disagreements in respect of monitoring, without recourse to judicial or non-judicial bodies.]\nCommented [A53]: Internal consultations on Article 41(3) are still ongoing.\n274\n[3. [All States and, in particular] Adjacent coastal States [, including small island developing States,] shall be [kept informed of] [consulted actively [, as appropriate,] in] the monitoring, reporting and review processes in respect of [an activity approved under this Agreement] [activities in areas beyond national jurisdiction].]\nPhilippines\nArticle 41 Review\n[1. States Parties shall ensure that the environmental impacts of the authorized activity are reviewed.]\n[(a) Should the results of the monitoring required under article 39 identify adverse impacts not foreseen in the environmental impact assessment, the [State with jurisdiction or control over the activity] [Scientific and Technical Body] shall:\nXXX\n[(iv) Evaluate measures proposed under article […] and recommend to conference of the parties whether the activity should continue];]\nXXX\nRepublic of Korea\nArticle 41 Review\nROK requests to delete Article 41\n275\nGENERAL COMMENTS ON SECTION IV"
    }, {
      "heading" : "Pakistan",
      "text" : ""
    }, {
      "heading" : "Pakistan Stance/Proposal on the discussion on ABMTs and MPAs of BBNJ",
      "text" : "Pakistan may support the following provisions given in the draft agreement discussed in different deliberation/negotiations/discussions given above\n• The concept/definition of that EIAs in BBNJ given in draft agreement. • No management tools should be developed which will not align with the\ncurrent/existing regulatory framework of related conventions (CBD UNCLOS), RFMOs and related organizations. • Inclusion of TEIAs and SEAs in the ILBI and favored the ILBI including activities in ABNJ with impacts on areas within national jurisdiction after the consultation of all the stakeholders. • Setting up the system of monitoring, compliance, enforcement and environmental auditing and a common set of reporting and monitoring requirements, • The above system will help the proponent in preparing a monitoring plan, reporting to the sponsor state to ensure compliance. • Establishment of intergovernmental, science-based, technical and scientific committee should mitigate potential damages, including socio-economic impacts, through reparation activities. • It requires state parties to report regularly, in a standardized format, on activities pursuant to a management plan.\n276\nPART V27 CAPACITY-BUILDING AND TRANSFER OF MARINE TECHNOLOGY\n27 Note by the secretariat: General comments made by delegations on Part V are included at the end of this Part.\n277"
    }, {
      "heading" : "Core Latin American Group28",
      "text" : "Article 1. Terms used CLAM requests the President to incorporate a definition of the term \"Capacity Building\", according to the following proposal: 5bis \"capacity building\" means any activity aimed at allowing or improving academic, professional and technical training; the exchange of knowledge and skills; access to physical infrastructure; institutional strengthening; communication between relevant actors; the exchange of scientific information, technological development and innovation; and awareness raising through public information and basic knowledge about marine biodiversity in areas beyond national jurisdiction. Source: the proposed definition is not reflected in that way in a document but is based on an adaptation of concepts included in the IOC Capacity Development Strategy 2015-2021 (Document IOC / INF-1332 available through http//www.ioc-unesco.org/index.php?option=com oe&task=viewDoccumentRecord&docID= 14939), taking part of the \"products\" and \"activities\" (or \"outputs\" and \"activities\"), for the purpose of this legally binding international instrument."
    }, {
      "heading" : "Marine technology",
      "text" : "It is requested to eliminate the examples, and that the word observation is replaced with innovation [11. \"Marine technology\" means information and data, provided in a user-friendly format, on marine sciences and related marine operations and services; manuals, guidelines, criteria, standards and reference materials; sampling and methodology equipment; observation facilities and equipment (e.g., remote sensing equipment, buoys, tide gauges shipboards and other means of ocean observation); equipment for in situ and laboratory observations, analysis and experimentation; computers and computer software, including models and modelling techniques; and expertise, knowledge, skills, technical, scientific and legal know-how and analytical methods related to marine scientific research and observation and innovation.] With regard to the term \"Transfer of marine technology\": the group requests that this definition be deleted as details are given in the modality section in art. 45\n28 Clarification note: Footnotes do not appear in the Spanish version, but have been included in the English version, with the only purpose of elucidating the language proposed by CLAM in the text in the English languages, as it refers specifically to the Spanish version.\n278\nARTICLE 42"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 42 Objectives\nThe objectives of this Part are to: (a) Assist States Parties, in particular developing States Parties, in implementing the\nprovisions of this Agreement, to achieve its objectives; (b) Enable inclusive and effective participation in the activities undertaken under this Agreement; [(c) [Promote and encourage] [Ensure] access to marine technology by and transfer of marine technology for peaceful purposes to developing States Parties for the attainment of the objectives of this Agreement;]\n(b) Increase, disseminate and share knowledge on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(c) Develop the marine scientific and technological capacity of States Parties with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction;\n(c)(d) [Promote access to and transfer of marine technology for the achievement of the objectives of this Agreement;]\n(d) Ensure that developing States Parties have: [(i) Access to, and benefit from, the scientific information resulting from [the collection of] [access to] resources in areas beyond national jurisdiction, in particular marine genetic resources;] [(ii) Access to, and that their special requirements receive consideration in, the sharing of benefits from marine genetic resources and in marine scientific research;] [(iii) [Collection of] [Access to] marine genetic resources in situ, ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data] [and their utilization];] [(iv) [Endogenous] [Local] research capabilities relating to marine genetic resources and products, processes and other tools;] More specifically, capacity building and the transfer of marine technology shall contribute to: (i) Support the implementation of the provisions of this Agreement concerning marine genetic resources. (i)(ii) The capacity to dDevelop, implement, monitor, and manage and, including to enforce, any area-based management tools, including marine protected areas;\n279\n(ii)(iii) The capacity to cConduct and evaluate environmental impact assessments [and strategic environmental assessments]."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 42 Objetivos (c). CLAM está de acuerdo en su inclusión y prefiere que se utilice la palabra [asegurar] en cuanto al acceso de los Estados partes en desarrollo, a la creación de capacidad y trasferencia de tecnología marina con fines pacíficos, con miras a la consecución de los objetivos del presente Acuerdo. (f). El grupo está de acuerdo con la inclusión de las subsecciones “i”, “ii”, “iii” y “iv”, aún en corchetes.\n• Subsección “i”, el grupo apoya incluir “y utilización” después de “del acceso a”. En idioma español se leería de la siguiente manera:\nArtículo 42.f.i “Tengan acceso a la información científica resultante del acceso y utilización de los recursos de las zonas fuera de la jurisdicción nacional, en particular los recursos genéticos marinos\".\nAl final de la frase se lee “y saquen provecho de esa información”, por lo que solicitamos se elimine para que tenga coherencia con la versión en inglés. • Subsección “iv”, consideramos que no es necesario incluir los términos “endógeno” y “locales”. Podría leerse en idioma español:\nArtículo 42.f.iv “Dispongan de capacidades de investigación en relación con los recursos genéticos marinos y sus productos, procesos y otras herramientas”.\n[English version] Article 42. Objectives\n• Regarding paragraph \"c\", the group agrees to include it and prefers to use the word [ensure] in terms of access by developing States parties, to capacity building and transfer of marine technology for peaceful purposes, with a view to achieving the objectives of this agreement.\n• Regarding paragraph \"f\", we agree to the inclusion of subsections \"i”, “ii”, “iii” and “iv” still in square brackets.\n280\n• In paragraph \"f\", subsection \"i\", the group supports including \"and use\" after \"access to\". In Spanish, it would read29: \"Tengan acceso a la información científica resultante del acceso y utilización de los recursos de las zonas fuera de la jurisdicción nacional, en particular los recursos genéticos marinos”. At the end of the sentence it reads \"y saquen provecho de esa información\", so we request that it be deleted so that it is consistent with the English version.\n• In paragraph \"f\", subsection \"iv\", we consider that it is not necessary to place \"endogenous\" and \"local\". It would read in Spanish: “Dispongan de capacidades de investigación en relación con los recursos genéticos marinos y sus productos, procesos y otras herramientas”30.\nIndonesia\nObjectives (Article 42) (f) Ensureing that developing States Parties have:\n[(i) Access to, and benefit from, the scientific information resulting from [the collection of] and [access to] resources in areas beyond national jurisdiction, in particular marine genetic resources;] [(ii) Access to, and that their special requirements receive consideration in, the sharing of benefits from marine genetic resources and in marine scientific research;] [(iii) [Collection of] [Access to] marine genetic resources in situ, ex situ, [and [in silico,] [[and] [as] [digital sequence information] [as genetic] sequence data [and information]] [and their utilization];]\nIsrael\nArticle 42 Objectives\nThe objectives of this Part are to: (a) Assist States Parties, in particular developing States Parties, in implementing the provisions of this Agreement, to achieve its objectives; (b) Enable inclusive and effective participation in the activities undertaken under this Agreement; [(c) [Promote and encourage] [Ensure] access to marine technology by and transfer of marine technology for peaceful purposes to developing States Parties for the attainment of the objectives of this Agreement;]\n29 “Access to, and benefit from, the scientific information resulting from the access and use of resources in areas beyond national jurisdiction, in particular marine genetic resources.” 30 Have research capabilities relating to marine genetic resources and products, processes and other tools.”\n281\n(d) Increase, disseminate and share knowledge on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction; (e) Develop the marine scientific and technological capacity of States Parties with regard to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction; (f) Ensure Encourge that developing States Parties have: [(i) Access to, and benefit from, the scientific information resulting from [the collection of] [access to] resources in areas beyond national jurisdiction, in particular marine genetic resources;] [(ii) Access to, and that their special requirements receive consideration in, the sharing of benefits from marine genetic resources and in marine scientifi c research;] [(iii) [Collection of] [Access to] marine genetic resources in situ, ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data] [and their utilization];] [(iv) [Endogenous] [Local] research capabilities relating to marine genetic resources and products, processes and other tools;] (v) The capacity to develop, implement, monitor and manage, including to enforce, any area-based management tools, including marine protected areas; (vi) The capacity to conduct and evaluate environmental impact assessments [and strategic environmental assessments].\nPhilippines\nAdditional Text = Red with underline\nArticle 42 Objectives\nThe objectives of this Part are to: (a) Assist States Parties, in particular developing States Parties, in implementing and complying with the provisions of this Agreement, to achieve its objectives;\nXXX (f) Ensure that developing States Parties have: [(i) Access to, and benefit from, the scientific information resulting from [the collection of] [access to] resources in areas beyond national jurisdiction, in particular and utilization of marine genetic resources;] [(ii) Access to, and that their special requirements receive consideration in, the sharing of benefits from marine genetic resources and their derivatives and in marine scientific research;] [(iii) [Collection of] [Access to] marine genetic resources in situ, ex situ [and in silico] [and] [as digital sequence information of genetic resource] or [as genetic sequence data] [, and their utilization];]\n282\n[(iv) [Endogenous] or [Llocal] research capabilities relating to marine genetic resources and products, processes and other tools;]\nRepublic of Korea\nArticle 42 Objectives"
    }, {
      "heading" : "ROK requests to delete Article 42",
      "text" : ""
    }, {
      "heading" : "Senegal",
      "text" : "• Article 42 : au point a) ajouter « Aider les États Parties, en particulier les États Parties en développement, les Etats moins avancés et les Etas géographiquement désavantagés ... ». L'ajouter aussi aux point f) et c). Par ailleurs, prendre le terme « assurer » car dans le cadre des renforcements de capacités, il serait préférable « d'assurer » l'accès aux Etats en développement ;\nUnited States of America\nArticle 42 Objectives\nThe objectives of this Part are to: [(c) [Promote and encourage] [Ensure] access to marine technology by and transfer of\nmarine technology for peaceful purposes to developing States Parties for the attainment of the objectives of this Agreement;]\nU.S. suggested text for Article 42(c): “[Promote and encourage] [Ensure] [access to marine technology by and transfer of marine technology for peaceful purposes to developing States Parties for the attainment of the objectives of this Agreement;” (f) Ensure that developing States Parties have: (i) Access to, and benefit from, the scientific information resulting from [the collection of] [access to] resources in areas beyond national jurisdiction, in particular marine genetic resources;] [(ii) Access to, and that their special requirements receive consideration in, the sharing of benefits from marine genetic resources and in marine scientific research;] [(iii) [Collection of] [Access to] marine genetic resources in situ, ex situ [and in silico] [[and] [as digital sequence information] [as genetic sequence data] [and their utilization];] [(iv) [Endogenous] [Local] research capabilities relating to marine genetic resources and products, processes and other tools;]\n283\n(v) The capacity to develop, implement, monitor and manage, including to enforce, any area-based management tools, including marine protected areas; (vi) The capacity to conduct and evaluate environmental impact assessments [and strategic environmental assessments].\nU.S. requests to delete 42(f)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 42 Objectives"
    }, {
      "heading" : "Commentary",
      "text" : "42(c) The clear and enforceable wording of 42(d),42(e) and 42(f) could support the inclusion of “ensure” in 42(c). The word “ensure” brings a significant obligation and there are many uncertainties on funding, IP rights, capacity building, which must be addressed throughout the agreement to enable meeting this obligation.\n284\nARTICLE 43"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 43 Cooperation in capacity-building and transfer of\nmarine technology 1. States Parties, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, shall [promote ] [ensure] cooperation, [in accordance with [this Agreement] [Part XIV of the Convention],] in accordance and with their capabilities, in capacity-building and the transfer of marine technology to assist States Parties that need and request it, in particular developing States Parties in achieving the objectives of this Agreement. 2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge, and by strengthening cooperation, coordination and synergies between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, including through the clearing house mechanism established under this Agreement as set out in Article 51. 3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, whether they are in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and or developing middle-income countries."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 43 Cooperación en materia de creación de capacidad y transferencia de tecnología marina (1). El grupo está de acuerdo con la opción “[asegurarán] la cooperación [de conformidad con [el presente Acuerdo]. Se solicita eliminar [la Parte XIV de la Convención]. En ese mismo párrafo, y en los subsiguientes donde se haya agregado el nivel “subregional”, el grupo no tiene objeciones al respecto. (2). CLAM opta por la siguiente redacción “la creación de capacidades y la transferencia de tecnología marina en virtud del presente Acuerdo se [llevará a cabo], mediante una cooperación reforzada. En relación con la nueva inclusión de niveles de cooperación y actores involucrados, el CLAM está de acuerdo con lo propuesto y apoya incluir “el sector privado”. (3). CLAM prefiere, “al hacer efectivo el deber de [cooperar]…”, previsto en el presente artículo.\n285\n[English version] Article 43. Cooperation in capacity-building and transfer of marine technology\n• In paragraph \"1\", the group agrees with the option \"[ensure] cooperation [in accordance with [this Agreement]. It is requested to delete [Part XIV of the Convention]. In that same paragraph, and in the subsequent, where the \"subregional\" level has been added, the group has no objections to the matter.\n• In paragraph \"2\", we opted that \"capacity-building and transfer of marine technology under this Agreement shall be [carried out], through enhanced cooperation...\". Regarding the new inclusion of levels of cooperation and actors involved, CLAM agrees with the proposal and supports including \"the private sector\".\n• In paragraph \"3\", we prefer, \"in giving effect to the duty to [cooperate]...\", provided for in this Article."
    }, {
      "heading" : "Indonesia",
      "text" : "Cooperation in capacity-building and transfer of marine technology (Article 43) 3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, in particular Archipelagic States, least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.\nIsrael\nArticle 43 Cooperation in capacity-building and transfer of\nmarine technology 1. States Parties, directly or through relevant legal instruments and frameworks and\nrelevant global, regional, subregional and sectoral bodies, shall [promote] [ensure] cooperation, [in accordance with [this Agreement] [Part XIV of the Convention],] in accordance with their capabilities, in capacity -building and the transfer of marine technology to assist States Parties that need and request it, in particular developing States Parties in achieving the objectives of this Agreement. 2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge, and by strengthening cooperation, coordination and synergies between relevant legal\n286\ninstruments and frameworks and relevant global, regional, subregional and sectoral bodies. 3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.\nPhilippines\nAdditional Text = Red with underline Article 43\nCooperation in capacity-building and transfer of marine technology\nXXX 2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge, as well as through strengthening cooperation, coordination and synergies between and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. 3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, environmentally vulnerable States, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 43 Cooperation in capacity-building and transfer of marine technology\n1. States Parties, directly or through relevant legal instruments and frameworks and relevant\nglobal, regional, subregional and sectoral bodies, shall [promote] [ensure] cooperation, [in\naccordance with [this Agreement] [Part XIV of the Convention],] in accordance with their\ncapabilities, in capacity-building and the transfer of marine technology to assist States Parties that\n287\nmay need and request it, particularly, developing States Parties in achieving the objectives of this\nAgreement.\n2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried\nout] [promoted] through enhanced cooperation at all levels and in all forms, including\npartnerships with and involving all relevant stakeholders, such as, where appropriate, [the\nprivate sector,] civil society and holders of traditional knowledge and by strengthening\ncooperation, coordination and synergies between relevant legal instruments and frameworks\nand relevant global, regional, subregional and sectoral bodies.\n3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties\nshall give full recognition to the special take into account requirements of developing States\nParties, in particular least developed countries, landlocked developing countries,\ngeographically disadvantaged States, small island developing States, coastal African States and\ndeveloping middle-income countries.\nUnited States of America\nArticle 43 Cooperation in capacity-building and transfer of marine technology\n1. States Parties, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, shall [promote] [ensure] cooperation, [in accordance with [this Agreement] [Part XIV of the Convention],] in accordance with their capabilities, in capacity-building and the transfer of marine technology to assist States Parties that need and request it, in particular developing States Parties in achieving the objectives of this Agreement.\nU.S. suggested text for Article 43(1): “States Parties, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, shall [promote] [ensure] cooperation, [in accordance with [this Agreement] [consistent with Part XIV of the Convention],] in accordance with their capabilities, in capacitybuilding and the transfer of marine technology to assist States Parties that need and request it, in particular developing States Parties in achieving the objectives of this Agreement.”\n2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge, and by strengthening cooperation, coordination and\n288\nsynergies between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.\nU.S. suggested text for Article 43(2): “Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge and by promoting strengthened ing cooperation, and coordination and synergies between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.”\n3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.\nU.S. suggested text for Article 43(3): “In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middle-income countries in relation to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 43 Cooperation in capacity-building and transfer of marine technology"
    }, {
      "heading" : "Proposed text",
      "text" : "2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge, and by strengthening cooperation, coordination and synergies between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies."
    }, {
      "heading" : "Commentary",
      "text" : "43(1)/43(2) See comments on art. 42(c) referring to the wording. It would be useful to include references to engaging with the private sector, civil society and TK holders and for synergy between different agreements. For instance, no obligations are imposed on the private sector but it is recognised that they have a place in delivery on the ground and potentially in blocking.\n289"
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "Blue bold = Proposal for addition Strikethrough = proposed deletion Blue Italics = additional comment or explanation from ICS\nArticle 43\nCooperation in capacity-building and transfer of marine technology\n1. States Parties, directly or through relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, shall [promote] [ensure] cooperation, [in accordance with [this Agreement] [Part XIV of the Convention],] in accordance with their capabilities, in capacity-building and the transfer of marine technology to assist States Parties that need and request it, in particular developing States Parties, in achieving the objectives of this Agreement. 2. Capacity-building and the transfer of marine technology under this Agreement shall be [carried out] [promoted] through enhanced cooperation at all levels and in all forms, including partnerships with and involving all relevant stakeholders, such as, where appropriate, [the private sector,] civil society and holders of traditional knowledge, as well as through strengthening cooperation, coordination and synergies between relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies. 3. In giving effect to the duty to [cooperate] [promote cooperation] under this article, States Parties shall give full recognition to the special requirements of developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries.\n290\nPROPOSAL FOR A NEW ARTICLE 43BIS"
    }, {
      "heading" : "Alliance of Small Island States",
      "text" : "Article 43 Bis 1. States Parties shall give full recognition to the special circumstances of Small Islands Developing States Parties in relation to the implementation of this Agreement. To this end, Parties shall, either directly or through the United Nations and other specialized agencies, and other appropriate international and regional organizations and bodies, provide assistance in order to, inter alia: (a) enhance their ability to develop the necessary legislative, administrative or policy measures, as appropriate, for the implementation of this Agreement; (b) facilitate their access to marine genetic resources; (c) facilitate technical assistance including transfer of marine technology to strengthen their capacity to utilize marine genetic resources, taking into account their capacity constraints. 2. States Parties shall give due regard to the special circumstances of small island developing states to ensure that a disproportionate burden resulting from the implementation of this Agreement is not transferred directly or indirectly to them. In cases where the transfer of a disproportionate burden has been demonstrated, Parties shall cooperate to facilitate the implementation by the relevant small island developing State Parties of specific obligations under this Agreement.\n291\nARTICLE 44"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 44 Modalities for capacity-building and the transfer of marine technology\n1. States Parties, recognizing that capacity-building, access to and the transfer of marine technology, including biotechnology, among States Parties are essential elements for the attainment of the objectives of this Agreement, [undertake to provide or facilitate] [shall promote] [shall ensure] access to and the transfer of marine technology, and capacitybuilding, for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle – income countries. 2. Capacity-building and the transfer of marine technology [shall] [may] be provided on a [mandatory and voluntary] [voluntary] [bilateral, regional, subregional and multilateral] basis. 3.1. Capacity-building and the transfer of marine technology shall be transparent and countryneeds-driven [, and shall not duplicate existing programmes]. Capacity-building and the transfer of marine technology shall be, guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, [and should be an effective, iterative process that is participatory, cross-cutting and genderresponsive]. 4.2. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties, [as determined by] [informed by] a needs assessment where appropriate, [on an individual case-by-case, subregional or regional basis]. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties. [5. Detailed Guidance on modalities, procedures and guidelines for capacity-building and the transfer of marine technology, including in relation to needs assessment [may] [shall] be developed and adopted by the Conference of the Parties.]"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 44 Modalidades de creación de capacidad y transferencia de tecnología marina (1). CLAM apoya el recién agregado párrafo “1” y prefiere la opción [asegurarán]. (2) Asimismo en la versión en español CLAM respalda los siguientes términos [realizarán], [obligatoria y voluntaria] y la inclusión de [bilateral, regional y multilateral].\n292\n(3) CLAM solicita no incluir [y no duplicarán programas existentes]. (4) El Grupo prefiere la opción [según determine] una evaluación de las necesidades [caso por caso o a nivel subregional o regional]. Al final de ese párrafo, sustituir la palabra “establecer” por “establecerá”, de manera que se lea de la siguiente forma: Artículo 44.4 “Esas necesidades y prioridades podrán ser objeto de una autoevaluación o facilitarse a través de un mecanismo que establecerá la Conferencia de las Partes.” Es importante procurar, que este párrafo y el siguiente estén armonizados con las funciones que se le asignen a la Conferencia de las Partes (COP) correspondiente a la Parte VI sobre “Arreglos institucionales”, en el artículo 48. (5) CLAM propone la siguiente redacción Artículo 44.5 “la Conferencia de las Partes [elaborará y adoptará] procedimientos y directrices detalladas para la creación de capacidades y transferencia de tecnología marina”. Asimismo, el CLAM apoya la idea de incluir una línea de tiempo determinada. [English version] Article 44. Modalities for capacity-building and transfer of marine technology.\n• We support the newly added paragraph \"1\" and prefer the option [shall ensure].\n• In paragraph \"2\", we prefer the option in Spanish [realizarán]31, [obligatoria y voluntaria]32 and the inclusion of [bilateral, regional and multilateral]33.\n• In paragraph \"3\", we request not to include [and shall not duplicate existing programmes].\n• Regarding paragraph \"4\", we prefer the option [as determined by] a needs assessment [on an individual case-by-case, subregional or regional basis]. At the end of that paragraph, replace the word \"may be established\" with \"shall be established\", so that it reads as follows: \"1Such needs and priorities may be self-assessed or facilitated through a mechanism, which shall be established by the Conference of the Parties\". It is important to note that this paragraph and the following are harmonized with the functions assigned to the Conference of the Parties (COP) corresponding to Part VI on \"Institutional arrangements\", in article 48.\n31 [shall] 32 [mandatory and voluntary] 33 [bilateral, regional and multilateral]\n293\n• In paragraph \"5\", we believe that it should read, in the Spanish version \"La Conferencia de las Partes [elaborará y adoptará] modalidades, procedimientos y directrices detalladas para la creación de capacidades y transferencia de tecnología marina.\"34 We also agree to support the idea of including a specific timeline."
    }, {
      "heading" : "Indonesia",
      "text" : "Modalities for capacity-building and the transfer of marine technology (Article 44)\n1. States Parties, recognizing that capacity-building, access to and the transfer of marine technology, including biotechnology, among States Parties are essential elements for the attainment of the objectives of this Agreement, [undertake to provide or facilitate] [shall promote] [shall ensure] access to and the transfer of marine technology, and capacitybuilding, for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries. 12. Capacity-building and the transfer of marine technology [shall] [may] be provided on a [mandatory and voluntary] [voluntary] basis, as well as a [bilateral, regional, subregional and multilateral] basis. 23. Capacity-building and the transfer of marine technology shall be transparent and countrydriven [,and shall, as far as possible, not duplicate existing programmes]. Capacity-building and the transfer of marine technology shall be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under existing relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, and should be an effective, iterative process that is participatory, cross-cutting and gender-responsive. 34. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties [carried out through] [as determined by] [informed by] a needs assessment [on an individual case-by-case, subregional or regional basis]. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties.\nIsrael\nArticle 44 Modalities for capacity-building and the transfer of\n34 “Detailed procedures and guidelines for capacity-building and the transfer of marine technology [shall be developed and adopted] by the Conference of the Parties.”\n294\nmarine technology\n1. States Parties, recognizing that capacity-building, access to and the transfer of marine technology, including biotechnology, among States Parties are essential elements for the attainment of the objectives of this Agreement, [undertake to provide or facilitate] [shall promote] [shall ensure] access to and the transfer of marine technology, and capacitybuilding, for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle – income countries. 2. Capacity-building and the transfer of marine technology [shall] [may] be provided on a [mandatory and voluntary] [voluntary] [bilateral, regional, subregional and multilateral] basis. 3. Capacity-building and the transfer of marine technology shall be transparent and country-driven [, and shall not duplicate existing programmes]. Capacity-building and the transfer of marine technology shall be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, and should be an effective, iterative process that is participatory, cross-cutting and genderresponsive. 4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties [as determined by] [informed by] a needs assessment [on an individual case-by-case, subregional or regional basis]. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties. [5. Detailed modalities, procedures and guidelines for capacity-building and the transfer of marine technology [may] [shall] be developed and adopted by the Conference of the Parties.]\nPhilippines\nAdditional Text = Red with underline Article 44\nModalities for capacity-building and the transfer of marine technology\nXXX 3. Capacity-building and the transfer of marine technology shall be transparent and countrydriven [, and shall not duplicate existing programmes] done in a transparent manner with a view of promoting synergy and cooperation. Capacity-building and the transfer of marine technology shall be guided by lessons learned, including those from capacity-building and the transfer of marine technology activities under relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, and should be an effective, iterative process that is participatory, cross-cutting and gender-responsive.\n295\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties country-driven [as determined by] [informed by] a needs assessment [on an individual case-by-case, subregional or regional basis]. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 44 Modalities for capacity-building and the transfer of marine technology\n[1. States Parties, recognizing that capacity-building, access to and the transfer of marine\ntechnology, including biotechnology, among States Parties are essential elements for the\nattainment of the objectives of this Agreement, [undertake to provide or facilitate] [shall\npromote] [shall ensure] access to and the transfer of marine technology, and capacity-building,\nfor developing States Parties, in particular least developed countries, landlocked developing\ncountries, geographically disadvantaged States, small island developing States, coastal African\nStates and developing middle-income countries.]\n2. Capacity-building and the transfer of marine technology [shall] [may] be provided on a\n[mandatory and voluntary] [voluntary] basis through [bilateral, regional, subregional and\nmultilateral] cooperation.\n3. Capacity-building and the transfer of marine technology shall be transparent and country-driven\n[, and shall not duplicate existing programmes]. Capacity-building and the transfer of marine\ntechnology shall be guided by lessons learned, including those from capacity-building and the\ntransfer of marine technology activities under existing relevant legal instruments and\nframeworks and relevant global, regional and sectoral bodies, and should be an effective,\niterative process that is participatory, cross-cutting and gender-responsive.\n4. Capacity-building and the transfer of marine technology shall should be based on and be\nresponsive to the needs and priorities of developing States Parties [as determined by] [informed\nby] a needs assessment [on an individual case-by-case, subregional or regional basis]. Such\nneeds and priorities may be self-assessed or facilitated through a mechanism, which may be\nestablished by the Conference of the Parties.\n296\n5. The [development and] transfer of marine technology shall be carried out [on fair and most\nfavourable terms, including on concessional and preferential terms] [according to mutually\nagreed terms and conditions] (moved from paragraph 1 of Article 45)\n6. [Alt. 1. The transfer of marine technology shall [take into account the need to protect\nintellectual property rights] [be carried out with due regard for all legitimate interests,\nincluding the rights and duties of holders, suppliers and recipients of marine technology].]\n[Alt. 2. States Parties shall [protect] [respect the protection of] intellectual property rights.]\n(moved from paragraph 2 of Article 45)\n[75. Guidelines on detailed modalities, procedures and guidelines for capacity-building and the\ntransfer of marine technology [may] [shall] be developed and adopted by the Conference of the\nParties.]"
    }, {
      "heading" : "Senegal",
      "text" : "• Article 44 : vu que le renforcement des capacités et l'accès aux techniques marines sont des éléments indispensables à la réalisation des objectifs du présent Accord, il importe d'en faire une obligation. Par ailleurs, au point 2, les termes « obligatoire » et « volontaire » ne peuvent pas être utilisés concomitamment : c'est l'un ou l'autre. Dans ce cas, proposer le terme « obligatoire » car dans le cadre des renforcements de capacités pour une parfaite prise en compte des éléments des EIE mais aussi de l'optimisation de l'exploitation des RGM afin de comprendre les enjeux nouveaux des RGM ;\nUnited States of America\nArticle 44 Modalities for capacity-building and the transfer of marine technology\n1. States Parties, recognizing that capacity-building, access to and the transfer of marine technology, including biotechnology, among States Parties are essential elements for the attainment of the objectives of this Agreement, [undertake to provide or facilitate] [shall promote] [shall ensure] access to and the transfer of marine technology, and capacity-building, for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries.\nU.S. suggested text for Article 44(1): “States Parties, recognizing that capacity-building, access to and the transfer of marine technology, , which may includeing biotechnology, among States Parties are essential elements for will promote the attainment of the objectives of this Agreement, [undertake shall endeavour to provide or facilitate] [shall\n297\npromote] [shall ensure] access to and the transfer of marine technology, and capacitybuilding related to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middle - income countries.”\n2. Capacity-building and the transfer of marine technology [shall] [may] be provided on a [mandatory and voluntary] [voluntary] [bilateral, regional, subregional and multilateral] basis.\nU.S. suggested text for Article 44(2): “Capacity-building and the transfer of marine technology related to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction [shall] be consistent with relevant provisions of the Convention and [may] be provided on a [mandatory or voluntary] [voluntary] [bilateral, regional, subregional and or multilateral] basis.”\n4. Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties [as determined by] [informed by] a needs assessment [on an individual case-by-case, subregional or regional basis]. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties.\nU.S. suggested text for Article 44(4): “Capacity-building and the transfer of marine technology shall be based on and be responsive to the needs and priorities of developing States Parties [as determined by] [informed by] a needs assessment as appropriate [on an individual case-by-case, subregional or regional basis]. Such needs and priorities may be self-assessed or facilitated through a mechanism, which may be established by the Conference of the Parties.”\n[5. Detailed modalities, procedures and guidelines for capacity-building and the transfer of marine technology [may] [shall] be developed and adopted by the Conference of the Parties.]\nU.S. suggested text for Article 44(5): “Detailed modalities, procedures and guidelines for capacity-building and the transfer of marine technology [may] [shall] be developed and adopted by the Conference of the Parties, as necessary.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 44 Modalities for capacity-building and the transfer of marine technology"
    }, {
      "heading" : "Commentary",
      "text" : "44(1) “Biotechnology” is singled out, but could be made broader to refer to technologies that relate to the use of marine genetic resources 44(2.) It is not clear how capacity building could be provided on a bilateral basis. There needs to be a clearing house for capacity building (that, among other things provides for needs identification, requests for assistance etc) and a multilateral fund that can be paid into, and to which developing countries can submit applications. Actual costs of monetary and non-monetary benefits should be accounted for so that it can be truly ‘equitable’ on all sides.\n298\n44(3) It is presumed that ‘and shall not duplicate existing programmes’ is meant to prevent double counting of existing capacity building. 44 (5) opens the possibility of an annex containing this information. It is not clear how this relates to the annex mentioned in article 46.\n299\nARTICLE 45"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 45 Additional modalities for the transfer of marine technology\n1. The [development and] transfer of marine technology shall be carried out [on fair and most favourable terms, including on concessional and preferential terms] [according to mutually agreed terms and conditions]. [2. Alt. 1. The transfer of marine technology shall [take into account the need to protect intellectual property rights] [be carried out with due regard for all legitimate interests, including the rights and duties of holders, suppliers and recipients of marine technology].] [2. Alt. 2. States Parties shall [protect] [respect the protection of]ensure that intellectual property rights are adequately and effectively protected when implementing the transfer of technology.] [2. Alt. 3. Intellectual property rights [related to resources of areas beyond national jurisdiction] shall [not preclude the transfer of marine technology] [be subject to specific limitations in furtherance of technology transfer related to marine technology] under this Agreement.] 1. Marine technology transferred pursuant to this Part shall be appropriate, reliable, affordable, up to date, environmentally sound, available in an accessible form for developing States Parties and relevant to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. As far as possible, [States Parties shall ensure endeavor to avoid that such transfer is not conditional on onerous reporting requirements]."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 45 Modalidades adicionales para la transferencia de tecnología marina (1) CLAM solicita quitar los corchetes de la frase [El desarrollo y], de manera que esté armonizado con la versión en inglés. De igual manera, apoya la inclusión de ambas modalidades: [en condiciones justas y en los términos más favorables, incluso en condiciones concesionarias y preferenciales] y [en condiciones establecidas de mutuo acuerdo]. (3) El grupo está de acuerdo con la nueva redacción incluida y apoya la frase entre corchetes “Los Estados partes velarán porque dicha transferencia no esté supeditada a requisitos onerosos de presentación de informes”, sustituyendo “velarán” por “asegurarán”, tal como está en el texto en inglés.\n300\n[English version] Article 45. Additional modalities for the transfer of marine technology.\n• In paragraph \"1\", we request that the square brackets be removed from the phrase [the development and]. In the same way, we support the inclusion of both modalities: [on fair and most favourable terms, including on concessional and preferential terms] and [according to mutually agreed terms and conditions].\n• Regarding paragraph \"3\", the group agrees with the new wording included and we support the phrase in square brackets \"States parties shall ensure that such transfer is not subject to onerous reporting requirements\", replacing \"velarán\" with \"asegurarán\"35, as it is in the English text."
    }, {
      "heading" : "Indonesia",
      "text" : "Additional modalities for the transfer of marine technology (Article 45) 21. The development and transfer of marine technology shall be [carried out] [on fair and most favourable terms, including on concessional and preferential terms] [according to mutually agreed terms and conditions]. [32. Alt. 1. The transfer of marine technology shall [take into account the need to protect intellectual property rights] [be carried out with due regard for all legitimate interests, including the rights and duties of holders, suppliers and recipients of marine technology].] [32. Alt. 2. States Parties shall [protect] [respect the protection of] intellectual property rights.] [32. Alt. 3. Intellectual property rights [related to resources of areas beyond national jurisdiction] shall [not preclude the transfer of marine technology] [be subject to specific limitations in furtherance of technology transfer related to marine technology] under this Agreement.] Alt. 4 INDONESIA- States Parties law on intellectual property rights should promote and encourage transfer of marine technology to developing countries in order to achieve the objectives of this instrument/Agreement. NOTE: Indonesia wishes to streamline all four alternatives relating to Article 45(2) into one paragraph. 23. Marine technology transferred pursuant to this Part shall be appropriate, reliable, affordable, up to date, environmentally sound, available in an accessible form for developing States Parties and relevant to the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. [States Parties shall [promote] [ensure] the transfer of marine technology in an accessible form for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States,\n35 Shall ensure\n301\nsmall island developing States, coastal African States and developing middle-income countries [, and shall ensure that such transfer is not conditional on onerous reporting requirements]."
    }, {
      "heading" : "Maldives",
      "text" : "Article 45, 2: The development and transfer of marine technology shall be carried out on a voluntary and mandatory basis."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 45 Additional modalities for the transfer of marine technology"
    }, {
      "heading" : "ROK requests to delete Article 45",
      "text" : ""
    }, {
      "heading" : "Senegal",
      "text" : "• Article 45 : au point 2, préférer la variante 1, deuxième crochet, ce qui donne : « Le transfert de techniques marines s'effectue dans le respect de tous les intérêts légitimes, y compris les droits et obligations des détenteurs, des fournisseurs et des acquéreurs de techniques marines » ;\nUnited States of America\nArticle 45 Additional modalities for the transfer of marine technology\n1. The [development and] transfer of marine technology shall be carried out [on fair and most favourable terms, including on concessional and preferential terms] [according to mutually agreed terms and conditions].\nU.S. suggested text for Article 45 (1): “The [development and] voluntary transfer of marine technology shall be carried out [on fair and most favourable terms, including on concessional and preferential terms] [according to mutually agreed terms and conditions].”\n[2. Alt. 3. Intellectual property rights [related to resources of areas beyond national jurisdiction] shall [not preclude the transfer of marine technology] [be subject to specific limitations in furtherance of technology transfer related to marine technology] under this Agreement.]\nU.S. requests to delete Article 45 (2) (Alt.3)\n302"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 45 Additional modalities for the transfer of marine technology"
    }, {
      "heading" : "Proposed text",
      "text" : "The transfer of marine technology shall be carried out with due regard for all legitimate interests, including the owners of intellectual property rights and rights and duties of holders, suppliers and recipients of marine technology. States shall ensure that intellectual property rights shall be subject to specific limitations which are permitted under international intellectual property framework in furtherance of technology transfer related to marine technology under this Agreement."
    }, {
      "heading" : "Commentary",
      "text" : "45(2) The points in 42(d), 43(2) and 44(2) can only be delivered effectively and certainly can only meet the ensuring threshold if there is an engagement with IP. The suggested wording provides an anchor for use of existing possibilities. For example, relevant possibilities in TRIPS are art. 9, art. 30, art. 31. Particular reference could be made to enabling research and use of technology for energy transitions or ecologically sustainable products. A period during which secrecy is permitted and after which information must be available to all could be established (see comment on art.7).\n303\nARTICLE 46"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 46 Types of capacity-building and transfer of marine technology\n1. In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research; (b) Information dissemination and awareness-raising, including with\nrespect to relevant traditional knowledge of indigenous peoples and local communities; (c) The development and strengthening of relevant infrastructure, including equipment; (d) The development and strengthening of institutional capacity and national regulatory frameworks or mechanisms; (e) The development and strengthening of human resources and technical expertise through exchanges, research collaboration, technical support, education and training and the transfer of technology;\n(f) The development and sharing of manuals, guidelines and standards; (g) The development of technical, scientific and research and development\nprogrammes, including biotechnological research activities.\n2. The Conference of the Parties may provide guidance on Ffurther details concerning the types of capacity-building and transfer of marine technology identified in this article are elaborated in annex II. 3. The types of capacity-building and transfer of marine technology set out in annex II [shall] [may] be reviewed, assessed and amended periodically by the Conference of the Parties to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions."
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 46 Tipos de creación de capacidad y transferencia de tecnología marina\n(1) El grupo está de acuerdo con la redacción propuesta. (2) El grupo está de acuerdo con la redacción propuesta. (3) La siguiente es la preferencia del Grupo “la Conferencia de las Partes [examinará, evaluará y ajustará] lo incluido en los dos párrafos anteriores. [English version] Article 46. Types of capacity-building and transfer of marine technology.\n304\nThe group agrees with the proposed wording for paragraphs \"1\" and \"2\", Suggested text in paragraph 3: In paragraph \"3\", our preference is that \"La Conferencia de la las Partes [examinará, evaluará y ajustará]36 what is included in the two preceding paragraphs."
    }, {
      "heading" : "Indonesia",
      "text" : "Types of capacity-building and transfer of marine technology (Article 46)\n[Alt.1 1. In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research; (b) Information dissemination and awareness-raising, including with respect to relevant traditional knowledge of indigenous peoples and local communities; (c) The development and strengthening of relevant infrastructure, including equipment; (d) The development and strengthening of institutional capacity and national regulatory frameworks or mechanisms; (e) The development and strengthening of human resources and technical expertise through exchanges, research collaboration, technical support, education and training and the transfer of technology; (f) The development and sharing of manuals, guidelines and standards; (g) The development of technical, scientific and research and development programmes, including biotechnological research activities.]\n[Alt.2 12. Further details concerning In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology are set forth identified in this article are elaborated in the annex II.] [Alt.3 1. The Conference of the Parties [shall] [may] develop [guidelines on] [an indicative, nonexhaustive and flexible list of] [a broad set of categories of] types of capacity-building and transfer of marine technology and may establish a subsidiary body for that purpose.] 23. [The types of capacity-building and transfer of marine technology set out in paragraph 1 of this article] [The list set forth in the annex II] [The guidelines] [shall] [may] be reviewed, assessed and adjusted amended periodically by the Conference of the Parties to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\n36 [shall be reviewed, assessed and amended]\n305"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 46 Types of capacity-building and transfer of marine technology\n1. In support of the objectives set out in article 42, the types of capacity-building and transfer of\nmarine technology may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research;\n(b) Information dissemination and awareness-raising, including with respect to relevant\ntraditional knowledge of indigenous peoples and local communities;\n(c) The development and strengthening of relevant infrastructure, including equipment;\n(cd) The development and strengthening of institutional capacity and national regulatory\nframeworks or mechanisms;\n(de) The development and strengthening of human resources and technical expertise through\nexchanges, research collaboration, technical support, education and training and the transfer of\ntechnology;\n(ef) The development and sharing of manuals, guidelines and standards;\n(fg) The development of technical, scientific and research and development programmes,\nincluding biotechnological research activities.]\n2. Further details indicative list concerning the types of capacity-building and transfer of marine\ntechnology identified in this article are elaborated in annex II.\n3. The indicative list of types of capacity-building and transfer of marine technology set out in\nannex II [shall] [may] be reviewed, assessed and amended periodically as necessary, by the\nConference of the Parties to reflect technological progress and innovation and to respond and\nadapt to the evolving needs of States, subregion and regions.\nUnited States of America\nArticle 46 Types of capacity-building and transfer of marine technology\n1. In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology may include, and are not limited to: (g) The development of technical, scientific and research and development programmes, including bio technological research activities.\n306\nU.S. suggested text for Article 46(1)(g): “The development of technical, scientific and research and development programmes, including marine bio technological research activities.”\n2. Further details concerning the types of capacity-building and transfer of marine technology identified in this article are elaborated in annex II.\nU.S. requests to delete Article 46(2). 3. The types of capacity-building and transfer of marine technology set out in annex II [shall] [may] be reviewed, assessed and amended periodically by the Conference of the Parties to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.\nU.S. suggested text for Article 46(3): “The types of capacity-building and transfer of marine technology set out in annex II [shall] [may] be reviewed, assessed and amended periodically by the Conference of the Parties may develop an indicative, non-exhaustive and flexible list of types of capacity-building and transfer of marine technology under this Agreement as needed to reflect technological progress and innovation and to respond and adapt to the evolving needs of States, subregions and regions.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 46 Types of capacity-building and transfer of marine technology"
    }, {
      "heading" : "Commentary",
      "text" : "46(1)(a) This should be consistent with the information sharing provisions under the MGR section. There is a possibility for conflicts if these provisions are not aligned. 46(3) provides for amendment of the annex, but the process for amendment is not described here or in the Final Provisions. It should be clear how the types of capacity building and technology transfer described in the Annex relate to the modalities, procedures and guidelines described in 44(5)."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 46 1. In support of the objectives set out in article 42, the types of capacity-building and transfer of marine technology may include, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research; (b) Information dissemination and awareness-raising, including with respect to relevant traditional knowledge of indigenous peoples and local communities; (c) The development and strengthening of relevant infrastructure, including equipment;\n307\n(d) The development and strengthening of institutional capacity and national regulatory frameworks or mechanisms; (e) The development and strengthening of human resources and technical expertise through exchanges, research collaboration, technical support, education and training and the transfer of technology; (f) The development and sharing of manuals, guidelines and standards; (g) The development of technical, scientific and research and development programmes, including biotechnological research activities.]\nAll of the forms of capacity building and technology transfer listed above can both enable and be supported by international marine scientific research collaborations. Under (a), the sharing of data would preferably adhere to FAIR and open principles - findable, accessible, interoperable and reusable – the scope of “relevant data” could be determined by the scientific and technical body. CB / TMT provisions also present a compelling opportunity to build partnerships between industrial actors and noncommercial scientific research. Modifications to existing or planned infrastructure (e.g., adding sensors, hydrophones, etc.) would bolster research capabilities in farreaching ways.\n308\nARTICLE 47"
    }, {
      "heading" : "European Union and its member States",
      "text" : "Article 47 Monitoring and review\n1. Capacity-building and the transfer of marine technology activities undertaken in accordance with this Agreement shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be aimed at: (a) Reviewing the needs and priorities of developing States Parties in terms of capacity-building and transfer of marine technology, including the support required, provided and mobilized, and gaps in meeting requirements of developing States Parties in relation to this Agreement;\n(b) Review progress in achieving the objectives of capacity building and the transfer of marine technology under this Agreement and effectiveness of activities undertaken;Measuring performance on the basis of objective indicators and reviewing results-based analyses, including the output, progress and effectiveness of capacity - building and transfer of marine technology activities, successes and challenges;\n(c) Making recommendations for proposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries, to fully meet their obligations and exercise their rights under this Agreement.\n3. Monitoring and review shall be carried out by the Conference of the Parties, which shall decide upon the details and modalities of such review and monitoring, including with regard to any subsidiary body that it may wish to establish in this respect.\n4. The monitoring and review of capacity-building and transfer of marine technology activities under this Agreement shall include all relevant actors involved in the process, including at the national, subregional, and regional and international levels.\n5.4. In supporting the monitoring and review of capacity-building and the transfer of marine technology, States Parties [and regional committees on capacity-building and the transfer of marine technology] may submit, on a voluntary basis, reports, which may be made publicly available, on capacity-building and the transfer of marine technology given and received. States Parties shall ensure that reporting requirements for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries, are streamlined and not onerous.\n309"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Artículo 47 Seguimiento y Examen (1) CLAM apoya la redacción propuesta por la Presidenta. (2) CLAM apoya la redacción propuesta por la Presidenta (3) CLAM apoya la redacción propuesta por la Presidenta. (4) CLAM apoya la redacción propuesta por la Presidenta. (5) CLAM solicita que se incluya la frase “y cuando aplique”, en la primera oración, leyéndose de la siguiente manera: Artículo 47.5 “En apoyo del seguimiento y examen de la creación de capacidad y la transferencia de tecnología marina, los Estados partes “y cuando aplique”, los comités regionales sobre creación de capacidad y transferencia de tecnología marina podrán presentar, con carácter voluntario, informes sobre las actividades de creación de capacidad y transferencia de tecnología marina en las que hayan participado como suministradores o receptores, que podrán hacerse públicos”. [English version] Article 47. Monitoring and review\n• The group accepts the new proposal of the Presidency regarding paragraphs 1 to 4. • In relation to paragraph \"5\" we request that the phrase \"and when applicable\" be included,\nin the first sentence, so it read as follows: \"In supporting the monitoring and review of capacity-building and transfer of marine technology, States Parties \"and when applicable\", regional committees on capacitybuilding and transfer of marine technology may submit, on a voluntary basis, reports, which may be made publicly available on capacity-building and the transfer of marine technology given and received\".\nIndonesia\nMonitoring and review (Article 47) 2(c) Making recommendations for proposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, in particular Archipelagic States, least developed countries, landlocked developing countries, geographically disadvantaged States , small island developing States, coastal African States and developing middle-income countries, to fully meet their obligations and exercise their rights under this Agreement.\n310\n5. In supporting the monitoring and review of capacity-building and the transfer of marine technology, States Parties [and regional committees on capacity-building and the transfer of marine technology] may submit, on a voluntary basis, reports, which may be made publicly available, on capacity-building and the transfer of marine technology given and received. States Parties shall ensure that reporting requirements for developing States Parties, in particular Archipelagic States, least developed countries, landlocked developing countries, geographically disadvantaged States , small island developing States, coastal African States and developing middle-income countries, are streamlined and not onerous.\nPhilippines\nAdditional Text = Red with underline Article 47\nMonitoring and review XXX\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\nXXX (b) Measuring performance on the basis of objective objectively verifiable indicators and reviewing results-based analyses, including the output, progress and effectiveness of capacity-building and transfer of marine technology activities, successes and challenges;\nXXX 5. In supporting the monitoring and review of capacity-building and the transfer of marine technology, States Parties, [and regional and subregonal committees on capacity-building and the transfer of marine technology] may submit, on a voluntary basis, reports, which may shall be made publicly available, on capacity-building and the transfer of marine technology given and received. States Parties shall ensure that reporting requirements for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries, are streamlined and not onerous."
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 47 Monitoring and review\n1. Capacity-building and the transfer of marine technology activities undertaken in accordance\nwith this Agreement shall be monitored and reviewed periodically.\n2. The monitoring and review referred to in paragraph 1 shall be aimed at:\n311\n(a) Reviewing the needs and priorities of developing States Parties in terms of capacity-building\nand transfer of marine technology, including the support required, provided and mobilized, and\ngaps in meeting requirements of developing States Parties;\n(b) Measuring performance on the basis of objective indicators and reviewing results-based\nanalyses, including the output, progress and effectiveness of capacity-building and transfer of\nmarine technology activities, successes and challenges;\n(c) Making recommendations for proposed ways forward and follow-up activities, including on\nhow capacity-building and the transfer of marine technology could be further enhanced to allow\ndeveloping States Parties, in particular least developed countries, landlocked developing\ncountries, geographically disadvantaged States, small island developing States, coastal African\nStates and developing middle-income countries, to fully meet their obligations and exercise their\nrights under this Agreement.\n3. Monitoring and review shall be carried out by the Conference of the Parties, which shall decide\nupon the details and modalities of such review and monitoring, including with regard to any\nsubsidiary body that it may wish to establish in this respect.\n4. The monitoring and review of capacity-building and transfer of marine activities under this\nAgreement shall include all relevant actors involved in the process, including at the subregional\nand regional level.\n5. In supporting the monitoring and review of capacity-building and the transfer of marine\ntechnology, States Parties [and committees on regional capacity-building and the transfer of\nmarine technology] may submit, on a voluntary basis, reports, which may be made publicly\navailable, on capacity-building and the transfer of marine technology given and received. States\nParties shall ensure that reporting requirements for developing States Parties, in particular least\ndeveloped countries, landlocked developing countries, geographically disadvantaged States,\nsmall island developing States, coastal African States and developing middle-income countries,\nare streamlined and not onerous. The Conference of the Parties may, as necessary, review the\nreports submitted by States Parties.\n312"
    }, {
      "heading" : "Senegal",
      "text" : "• Article 47 : au point 5, reformuler cette disposition car les deux phrases présentent une certaine contradiction (caractère facultatif et caractère obligatoire des rapports);\nUnited States of America\nArticle 47 Monitoring and review\n2. The monitoring and review referred to in paragraph 1 shall be aimed at: (b) Measuring performance on the basis of objective indicators and reviewing resultsbased analyses, including the output, progress and effectiveness of capacity- building and transfer of marine technology activities, successes and challenges;\nU.S. requests to delete Article 47(2). (c) Making recommendations for proposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to allow developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries, to fully meet their obligations and exercise their rights under this Agreement.\nU.S. suggested text for Article 47(2)(c): “Making recommendations for proposed ways forward and follow-up activities, including on how capacity-building and the transfer of marine technology could be further enhanced to allow assist developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middle-income countries, to fully meet their obligations and exercise their rights under strengthen their implementation of this Agreement.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 47 Monitoring and review"
    }, {
      "heading" : "Commentary",
      "text" : "47 This is a critical provision lacking a clear mechanism for it to be implemented. The Global Ocean Science report under the IOC tries to collate baseline information about marine science capacity - and it has proven to be challenging. One solution consists in::\n313\n1) The S&T body could develop criteria for monitoring CB/TT. This could include the number of countries undertaking and publishing needs assessments on the ClHM and the number of initiatives to meet CB/TT needs. 2) A special committee under the S&T body could review progress, deliver periodic reports to the CoP identify gaps, share best-practice approaches and make recommendation. 3) Contribute to standard process for monitoring progress and feed into reports such as Ocean science report and others"
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 47, Monitoring and review Monitoring and review will be critical to track progress, share best-practice approaches, and focus efforts. Improving information sharing about scientific research activities, for example, could build on existing processes and be beneficial to scientific research.\n314\nGENERAL COMMENTS ON PART V"
    }, {
      "heading" : "Pakistan",
      "text" : "Pakistan Stance/Proposal on discussion on CB&TT and MPAs of BBNJ Pakistan may support the following provisions given in draft agreement discussed in different deliberation/negotiations/discussions given above\n• The concept/definition of that CB&TT in BBNJ given in draft agreement. • No management tools should be developed which will not align with the current/existing\nregulatory framework of related conventions (CBD and UNCLOS), RFMOs and related organizations. • Establishment of benefit-sharing trust fund to promote access, utilization of MGRs, capacity building, marine technology transfer and training in developing countries. • A global fund for capacity building, taking into account the special case of LLDCs. • Capacity building/Schemes are to be linked to ABS, taking into account, the special needs\nof adjacent states, public and private stakeholder participation, defined performance indicators, and monitoring and evaluation systems. • Setting up the system of monitoring, compliance, enforcement, and environmental auditing and a common set of reporting and monitoring requirements, • The above system will help the proponent in preparing a monitoring plan, reporting to the sponsor state to ensure compliance. • Establishment of intergovernmental, science-based, technical and scientific committee should mitigate potential damages, including socio-economic impacts, through reparation activities • It requires state parties to report regularly, in a standardized format, on activities pursuant to a management plan.\n315\nPART VI37 INSTITUTIONAL ARRANGEMENTS\n37 Note by the secretariat: General comments made by delegations on Part VI are included at the end of this Part.\n316\nARTICLE 48\nIndonesia\nConference of the Parties (Article 48)\n[5. The Conference of the Parties [shall] [may], at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the substance and methods of implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]"
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 48 Conference of the Parties\n1. A Conference of the Parties is hereby established. 2. The first meeting of the Conference of the Parties shall be convened no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference at its first meeting. 3. The Conference of the Parties shall agree upon and adopt rules of procedure for itself and for any subsidiary body that it may establish. [3bis. As a general rule, the decisions of the Conference of the Parties shall be taken by consensus. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.] [3ter. Decisions of the Conference of the Parties shall be made publicly available by the secretariat and shall be transmitted to all States Parties in a timely manner [, in particular to adjacent coastal States], as well as to relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.] 4. The Conference of the Parties shall [monitor and] keep under regular review the implementation of this Agreement and, for this purpose, shall make the decisions necessary to promote its effective implementation. :\n317"
    }, {
      "heading" : "4 bis. The Conference of Parties shall perform the functions assigned by this Agreement and shall:",
      "text" : "(a) Adopt decisions and recommendations related to the implementation of this Agreement; (b) Exchange information relevant to the implementation of this Agreement; (c) Promote cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction [, including by establishing processes for cooperation and coordination with and among relevant global, regional, subregional and sectoral bodies] [, including by inviting other global, regional, subregional and sectoral bodies to establish processes for cooperation]; (d) Establish such subsidiary bodies as deemed necessary for the implementation of this Agreement [, which may include:\n[(i) An access and benefit-sharing mechanism;] [(ii) A capacity-building and transfer of marine technology committee;] [(iii) An implementation and compliance committee;] [(iv) A finance committee]];\n(e) Adopt, at each ordinary meeting, a budget for the financial period until the following ordinary meeting; (f) Undertake other functions identified in this Agreement or as may be required for its implementation.\n[5. The Conference of the Parties [shall] [may], at intervals to be determined by it, periodically assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the substance and methods of implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction achieve the objectives of the agreement.]"
    }, {
      "heading" : "Philippines",
      "text" : "Additional Text = Red with underline Article 48\nConference of the Parties\nXXX\n318\n4. The Conference of the Parties shall [monitor and] keep under review the implementation of this Agreement and, for this purpose, shall:\n(a) Adopt make decisions and adopt recommendations related to the implementation of this Agreement;\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 48 Conference of the Parties\n1. A Conference of the Parties is hereby established. 2. The first meeting of the Conference of the Parties shall be convened no later than one year after\nthe entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference at its first meeting. 3. The Conference of the Parties shall agree upon and adopt rules of procedure for itself and for any subsidiary body that it may establish. [3bis. As a general rule, the decisions of the Conference of the Parties shall be taken by consensus. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.] [3ter. Decisions of the Conference of the Parties shall be made publicly available by the secretariat and shall be transmitted to all States Parties in a timely manner, [in particular, to adjacent coastal States] and as well as to relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies.] 4. The Conference of the Parties shall monitor and keep under review the implementation of this Agreement and, for this purpose, shall:\n(a) Adopt decisions and recommendations related to the implementation of this Agreement; (b) Exchange information relevant to the implementation of this Agreement; (c) Promote cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction [, including by establishing processes for cooperation and coordination with and among relevant global, regional, subregional and sectoral bodies] [, including by inviting other global, regional, subregional and sectoral bodies to establish processes for cooperation]; (d) Establish such subsidiary bodies as deemed necessary for the implementation of this Agreement [, which may include:\n[(i) An access and benefit-sharing mechanism;] [(ii) A capacity-building and transfer of marine technology committee;] [(iii) An implementation and compliance committee;] [(iv) A finance committee]];\n(e) Adopt, at each ordinary meeting, a budget for the financial period until the following\n319\nordinary meeting; (f) Undertake other functions identified in this Agreement or as may be required for its implementation. [5. The Conference of the Parties [shall] [may], at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the substance and methods of implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 48 : La prise de décision par consensus peut enrailler le processus d’adoption des décisions et partant, bloquer l’atteinte des objectifs de l’Accord : il y a lieu de prévoir un autre mode. Par ailleurs, parmi les missions de la Conférence des Parties, il semble intéressant d’y inclure des règlements à portée générale et obligatoire ;"
    }, {
      "heading" : "Turkey",
      "text" : "Article 48 Conference of the Parties\n[3bis. As a general rule, the decisions of the Conference of the Parties shall be taken by consensus. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.]\nRationale: Considering that the Conference of the Parties would be entrusted with the most fundamental functions and powers related to the implementation of the Agreement, Turkey is of the view that it should take its decisions based on consensus of the Parties. Turkey believes that, if decisions are taken by consensus, it will also enable more effective and consistent implementation of the Agreement.\nUnited States of America\nArticle 48 Conference of the Parties\n1. The first meeting of the Conference of the Parties shall be convened no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held at regular intervals to be determined by the Conference at its first meeting.\nU.S. suggested text for Article 48(1): “The first meeting of the Conference of the\n320\nParties shall be convened no later than one year after the entry into force of this Agreement. Thereafter, ordinary meetings of the Conference shall be held once a year for the first three years after entry into force of this Agreement, and thereafter at regular intervals of not more than once every two years to be determined by the Conference at its first meeting.”\n3. The Conference of the Parties shall agree upon and adopt rules of procedure for itself and for\nany subsidiary body that it may establish.\nU.S. suggested text for Article 48(3): “The Conference of the Parties shall by consensus agree upon and adopt rules of procedure for itself and for any subsidiary body that it may establish.”\n[3bis. As a general rule, the decisions of the Conference of the Parties shall be taken by consensus. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.]\nU.S. suggested text for Article 48(3bis): “As a general rule The decisions, including recommendations, of the Conference of the Parties shall be taken by consensus. If all efforts to reach consensus have been exhausted, the procedure established in the rules of procedure adopted by the Conference shall apply.”\n4. The Conference of the Parties shall [monitor and] keep under review the implementation of this\nAgreement and, for this purpose, shall:\n(c) Promote cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction [, including by establishing processes for cooperation and coordination with and among relevant global, regional, subregional and sectoral bodies] [, including by inviting other global, regional, subregional and sectoral bodies to establish processes for cooperation];\nU.S. suggested text for Article 48(4)(c): “Promote cooperation and coordination with and among relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies, with a view to promoting coherence among efforts towards, and the complementarity harmonization of relevant policies and measures for, the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction [, including by establishing processes to facilitate for cooperation and coordination with and among relevant global, regional, subregional and sectoral bodies] [, including by inviting other global, regional, subregional and sectoral bodies to establish processes for cooperation];”\n321\n(d) Establish such subsidiary bodies as deemed necessary for the implementation of this Agreement [, which may include:\n[(i) An access and benefit-sharing mechanism;]\n[(ii) A capacity-building and transfer of marine technology committee;]\n[(iii) An implementation and compliance committee;]\n[(iv) A finance committee]];\nU.S. suggested text for Article 48(4)(d): “Establish such subsidiary bodies as deemed necessary for the implementation of this Agreement [ , w h i c h m a y i n c lude :\n[ ( i ) A n a c c e s s a n d b e n e f i t - s h a r i n g m e c h a n i s m ; ] [ ( i i ) A c a p a c i t y - b u i l d i n g a n d t r a n s f e r o f m a r i n e t e c h n o l o g y c o m m i t t e e ; ] [(iii) An implementation and compliance committee;] [ ( i v ) A f i n a n c e c o m m i t t e e ] ] ;”\n[5. The Conference of the Parties [shall] [may], at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the substance and methods of implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.]\nU.S. suggested text for Article 48(5): “The Conference of the Parties [shall] [may], at intervals to be determined by it, assess and review the adequacy and effectiveness of the provisions of this Agreement and, if necessary, propose means of strengthening the substance and methods of implementation of those provisions in order to better address the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction.”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 48 Conference of the Parties Commentary 48(3bis) it is highly unusual not to have a decision-making process set out in the treaty. If the procedure is not in the treaty, then there is the risk that a majority vote process could not be adopted because the COP could not reach consensus.\n322\nReferences for decision making procedures include: Convention on the Conservation and Management of High Seas Fishery Resources in the South Pacific Ocean, art. 16; Convention on the Conservation of Antarctic Marine Living Resources, art. 12.\n323\nARTICLE 49\nIsrael\nArticle 49 Scientific and Technical Body\n1. A Scientific and Technical Body is hereby established. 2. The Body shall be composed of experts, taking into account the need for multidisciplinary expertise [, including expertise in relevant traditional knowledge of indigenous peoples and local communities], gender balance and equitable geographical representation. 3. The Body may also draw on appropriate advice from [existing arrangements, such as the Joint Group of Experts on the Scientific Aspects of Marine Environmental Protection] [relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies], as well as other scientists and experts, as may be required. 4. Under the authority and guidance of the Conference of the Parties, the Body shall:\n(a) Provide scientific and technical advice to the Conference of the Parties;\n[(b) Monitor the utilization of marine genetic resources of areas beyond national jurisdiction;]\n[(c) Possess recommendatory functions with respect to measures such as area -based management tools, including marine protected areas, including regarding:\n(i) Standard-setting and review;\n(ii) The assessment of proposals;\n(iii) The monitoring and review of measures;]\n[(d) Elaborate guidelines with respect to environmental impact assessments;]\n[(e) Make recommendations to the Conference of the Parties with respect to environmental impact assessments;]\n[(f) Review environmental impact assessment standards to ensure consistency with the requirements under this Agreement;]\n[(g) Identify innovative, efficient and state-of-the-art technology and know-how relating to the conservation and sustainable use of marine biological diversity;]\n[(h) Advise on ways and means to promote the development and transfer of marine technology;]\n324\n[(i) Assess the effectiveness of the implementation of measures and programmes for capacity-building and the transfer of marine technology, including by assessing whether capacity gaps are decreasing;]\n[(j) Collaborate with regional and subregional committees on capacity - building and the transfer of marine technology or regional needs assessment mechanisms;]\n[(k) Elaborate programmes for capacity-building and the transfer of marine technology;]\n[(l) Establish subsidiary bodies as required;]\n(m) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement."
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 49 Scientific and Technical Body\n1. A Scientific and Technical Body is hereby established. 2. The Scientific and Technical Body shall be composed of experts, taking into account the need for multidisciplinary expertise [, including expertise in relevant traditional knowledge of indigenous peoples and local communities], gender balance and equitable geographical representation. 3. The Scientific and Technical Body may also draw on appropriate advice from [existing arrangements, such as the Joint Group of Experts on the Scientific Aspects of Marine Environmental Protection] [relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies], as well as other scientists and experts, as may be required. 4. Under the authority and guidance of the Conference of the Parties, the Scientific and Technical Body shall:\n(a) Provide scientific and technical advice to the Conference of the Parties; [(b) Monitor the utilization of marine genetic resources of areas beyond national jurisdiction;]\n325\n[(c) Possess recommendatory functions Make recommendations with respect to measures such as area-based management tools, including marine protected areas, to the proponents and to the Conference of Parties [including regarding:\n(i) Standard-setting and review; (ii) The assessment of proposals; (iii) The monitoring and review of measures;]\n[(d) Elaborate guidelines with respect to environmental impact assessments;] [(e) Make recommendations to the Conference of the Parties with respect to environmental impact assessments;] [(f) Review environmental impact assessment standards to ensure consistency with the requirements under this Agreement;] [(g) Identify innovative, efficient and state-of-the-art technology and knowhow relating to the conservation and sustainable use of marine biological diversity;] [(h) Advise on ways and means to promote the development and transfer of marine technology;] [(i) Assess the effectiveness of the implementation of measures and programmes for capacity-building and the transfer of marine technology, including by assessing whether capacity gaps are decreasing;] [(j) Collaborate with regional and subregional committees on capacitybuilding and the transfer of marine technology or regional needs assessment mechanisms;] [(k) Elaborate programmes for capacity-building and the transfer of marine technology;] [(l) Establish subsidiary bodies, as required;] (m) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement."
    }, {
      "heading" : "Philippines",
      "text" : "Additional Text = Red with underline\nArticle 49 Scientific and Technical Body\nXXX\n4. Under the authority and guidance of the Conference of the Parties, the Scientific and Technical Body shall:\n326\nXXX [(b) Monitor the access and utilization of marine genetic resources of areas beyond national jurisdiction;]\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 49 Scientific and Technical Body\n1. A Scientific and Technical Body is hereby established. 2. The Body shall be composed of experts, taking into account the need for multidisciplinary\nexpertise [, including expertise in relevant traditional knowledge of indigenous peoples and local communities], gender balance and equitable geographical representation. 3. The Body may also draw on appropriate advice from [existing arrangements, such as the Joint Group of Experts on the Scientific Aspects of Marine Environmental Protection] [relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies], as well as other scientists and experts, as may be required. 4. Under the authority and guidance of the Conference of the Parties, the Body shall: (a) Provide scientific and technical advice to the Conference of the Parties; [(b) Monitor the utilization of marine genetic resources of areas beyond national jurisdiction;] [(bc) Possess recommendatory functions with respect to measures such as area-based management tools, including marine protected areas, including regarding:\n(i) Standard-setting and review; (ii) The assessment of proposals; (iii) The monitoring and review of measures;]\n[(cd) Elaborate guidelines with respect to environmental impact assessments;] [(de) Make recommendations to the Conference of the Parties with respect to environmental impact aassessements; Consider and review the environmental impact assessment reports prepared pursuant to this Agreement; [(f) Review environmental impact assessment standards to ensure consistency with the requirements under this Agreement;] [(g) Identify innovative, efficient and state-of-the-art technology and know-how relating to the conservation and sustainable use of marine biological diversity;] [(eh) Advise on ways and means to promote the development and transfer of marine technology;] [(fi) Assess the effectiveness of the voluntary implementation of measures and programmes by the States Parties for capacity-building and the transfer of marine technology, including by assessing whether capacity gaps are decreasing;] [(j) Collaborate with regional and subregional committees on capacity-building and the transfer of marine technology or regional needs assessment mechanisms;] [(k) Elaborate programmes for capacity-building and the transfer of marine technology;]\n327\n[(l) Establish subsidiary bodies as required;] (gm) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement."
    }, {
      "heading" : "Senegal",
      "text" : "Article 49 : il est nécessaire de prendre en compte dans l’organe scientifique et technique les connaissances traditionnelles (l’organe scientifique et technique peut s’appuyer sue d’autres organes existants et non sur des instruments et cadres juridiques même pertinents, car ces instruments s’adossent à certains aspects spécifiques relatives aux zones ciblées) ;\nUnited States of America\nArticle 49 Scientific and Technical Body\n3. The Body may also draw on appropriate advice from [existing arrangements, such as the Joint Group of Experts on the Scientific Aspects of Marine Environmental Protection] [relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies], as well as other scientists and experts, as may be required.\nU.S. suggested text for Article 49(3): “The Body may also draw on appropriate advice from [existing arrangements, such as the Joint Group of Experts on the Scientific Aspects of Marine Environmental Protection] [relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies], as well as other scientists and experts, as may be required.”\n4. Under the authority and guidance of the Conference of the Parties, the Body shall:\nU.S. suggested text for Article 49(4): “Under the authority and guidance of the Conference of the Parties, the Body shall:”\n[(b) Monitor the utilization of marine genetic resources of areas beyond national jurisdiction;]\nU.S. requests to delete Article 49(4)(b).\n[(c) Possess recommendatory functions with respect to measures such as area- based management tools, including marine protected areas, including regarding:\n328\n(i) Standard-setting and review; (ii) The assessment of proposals; (iii) The monitoring and review of measures;]\nU.S. suggested text for Article 49(4)(c): “Possess recommendatory functions with respect to measures such as area- based management tools, including marine protected areas, including regarding:\n(i) Standard-setting and review; (ii) The assessment of proposals; (iii) The monitoring and review of measures;”\n[(d) Elaborate guidelines with respect to environmental impact assessments;]\nU.S. suggested text for Article 49(4)(d): “Elaborate guidelines with respect to environmental impact assessments as appropriate.”\n[(e) Make recommendations to the Conference of the Parties with respect to environmental impact assessments;]\nU.S. requests to delete Article 49(4)(e)-(k)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 49 Scientific and Technical Body"
    }, {
      "heading" : "Commentary",
      "text" : "49(4) - Alternatives in Article 22, Obligation to conduct environmental impact assessment, identify roles for the Scientific and Technical Body that would need to be provided for here."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 49, Scientific and technical body 2.The Scientific and Technical Body shall be composed of experts, taking into account the need for multidisciplinary expertise [, including expertise in relevant traditional knowledge of indigenous peoples and local communities], gender balance and equitable geographical representation. Scientific and technical expertise is essential to the implementation of this agreement. To engage the most representative and effective group of experts, details on the terms of reference for the\n329\nScientific and Technical Body and mechanisms of participation should be clarified as early as possible.\n330\nARTICLE 50"
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments\nArticle 50 Secretariat\n[1. Alt. 1. A secretariat is hereby established.] [1. Alt. 2. The Conference of the Parties shall [, at its first ordinary meeting,] designate the secretariat from among those existing competent international organizations that have signified their willingness to carry out the secretariat functions under this Agreement.] [1. Alt. 3. The secretariat functions for this Agreement shall be performed by the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations.] 2. The secretariat shall:\n(a) Provide administrative and logistical support; (b) Convene and service the meetings of the Conference of the Parties and of any other bodies as may be established by the Conference; (c) Circulate information relating to the implementation of this Agreement; [(d) Facilitate [appropriate] coordination with the secretariats of other relevant international bodies;] [(e) Provide assistance with the implementation of this Agreement, as mandated by the Conference of the Parties;] [(f) Prepare reports on the execution of its functions under this Agreement and submit them to the Conference of the Parties;] (g) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement.\nCommented [A54]: (Note: Alt. 1 is preferred option)\n331\nRepublic of Korea\nArticle 50 Secretariat\n[1. Alt. 1. A secretariat is hereby established.] [1. Alt. 2. The Conference of the Parties shall [, at its first ordinary meeting,] designate the\nsecretariat from among those existing competent international organizations that have signified their willingness to carry out the secretariat functions under this Agreement.] [1. Alt. 3. The secretariat functions for this Agreement shall be performed by the Division for Ocean Affairs and the Law of the Sea of the Office of Legal Affairs of the United Nations.] 2. The secretariat shall: (a) Provide administrative and logistical support; (b) Convene and service the meetings of the Conference of the Parties and of any other bodies as may be established by the Conference; (c) Circulate information relating to the implementation of this Agreement; [(d) Facilitate [appropriate] coordination with the secretariats of other relevant international bodies, as mandated by the Conference of the Parties;] [(e) Provide assistance with the implementation of this Agreement, as mandated by the Conference of the Parties;] [(f) Prepare reports on the execution of its functions under this Agreement and submit them to the Conference of the Parties;] (g) Perform such other functions as may be determined by the Conference of the Parties or assigned to it under this Agreement."
    }, {
      "heading" : "Senegal",
      "text" : "Article 50 : la variante 3 semble la meilleures dans la mesure où la DOALOS est mieux à même d’assurer le secrétariat ;\nUnited States of America\nArticle 50\n[1. Alt. 2. The Conference of the Parties shall [, at its first ordinary meeting,] designate the secretariat from among those existing competent international organizations that have signified their willingness to carry out the secretariat functions under this Agreement.]\nU.S. requests to delete Article 50(1)(Alt.2)\n2. The secretariat shall:\n332\n[(e) Provide assistance with the implementation of this Agreement, as mandated by the Conference of the Parties;]\nU.S. suggested text for Article 50(2)(e): “Provide assistance with the implementation of this Agreement, as mandated determined by the Conference of the Parties;”\n333\nPROPOSAL FOR A NEW ARTICLE 50BIS"
    }, {
      "heading" : "New Zealand (also on behalf of Australia, Canada, Norway, and the Pacific Small Island Developing States)",
      "text" : "Article 50 (bis) Transparency\n1. The Conference of the Parties shall promote transparency in decision making processes and other activities carried out under this Agreement.\n2. All meetings of the Conference of the Parties and its subsidiary bodies shall be open to all participants and observers registered in accordance with paragraph 4 unless otherwise decided by the Conference of the Parties. The Conference of the Parties shall publish and maintain a public record of its decisions.\n3. The Conference of the Parties shall promote transparency in the implementation of this Agreement, including through the public dissemination of information, and the facilitation of participation of, and consultation with, relevant global, regional and sectoral bodies, indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders as appropriate, and in accordance with the provisions of this Agreement.\n4. Representatives of States not party to this Agreement, relevant global, regional and sectoral bodies, indigenous peoples and local communities with relevant traditional knowledge, the scientific community, civil society and other relevant stakeholders with an interest in matters pertaining to the Conference of the Parties may request to participate in the meetings of the Conference of the Parties and of its subsidiary bodies, as observers or otherwise as appropriate. The rules of procedure of the Conference of the Parties shall provide modalities for such participation and shall not be unduly restrictive in this respect. The rules of procedure shall also provide for such representatives to have timely access to all relevant information.\n334\nARTICLE 51\nIndonesia\nClearing-house mechanism (Article 51) [5. The clearing-house mechanism shall recognize the special circumstances of small island developing States Parties [and archipelagic developing States Parties], facilitate access to the mechanism to enable those States to utilize it without undue obstacles or administrative burdens, and include information on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as provide specific programmes for those States.] [6. The clearing-house mechanism shall be managed by [the secretariat] [the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, in association with relevant organizations, including the International Seabed Authority and the International Maritime Organization, and shall be informed by the Intergovernmental Oceanographic Commission Criteria and Guidelines on the Transfer of Marine Technology].]\nIsrael\nArticle 51 Clearing-house mechanism\n1. A clearing-house mechanism is hereby established. 2. The clearing-house mechanism shall consist primarily of an open-access webbased platform. [It shall also include a network of experts and practitioners in relevant fields.] The specific modalities for the operation of t he clearing-house mechanism shall be determined by the Conference of the Parties. 3. The clearing-house mechanism shall serve as a centralized platform to enable States Parties to have access to, [collect,] [evaluate,] [make public] and disseminate information with respect to:\n[(a) Activities related to marine genetic resources of areas beyond national jurisdiction, including notices of forthcoming in situ collection of marine genetic resources, research teams, ecosystems where the marine genetic resources are collected, the [digital] [genetic] properties of the marine genetic resources, their biochemical components, genetic sequence data [and information] [and the utilization of marine genetic resources];]\n[(b) Data and scientific information on, as well as [, in line with the princ iple of prior informed consent,] traditional knowledge associated with, marine genetic resources of areas beyond national jurisdiction, including through lists of databases, repositories or gene banks\n335\nwhere marine genetic resources of areas beyond national jurisdiction are currently held, a registry of such resources, and a track -and-trace mechanism for marine genetic resources of areas beyond national jurisdiction and their utilization;]\n[(c) The sharing of benefits, including through reports on the statu s of monetary benefits shared and on their use through the publication of the proceedings of the meetings of the Conference of the Parties;]\n[(d) Environmental impact assessments [, including: (i) Environmental impact assessment reports; (ii) Guidelines and technical methods on environmental impact assessments];] [(e) Opportunities for capacity-building and the transfer of marine technology, such as\nactivities, programmes and projects being conducted in areas beyond national jurisdiction, including those relevant to building capacity for skills development in activities covered in this Agreement [, as well as availability of funding];]\n[(f) Requests for capacity-building and the transfer of marine technology on a\ncase-by-case basis;] [(g) Research collaboration and training opportunities, including in relation to information on universities and other organizations that offer study grants and facilities in the field of marine science, marine research institutes that offer laboratory facilities, equipment and opportunities for research and training, and offers of cruise studies at the global, regional and subregional levels;]\n[(h) Information on sources and availability of technological information and data for\nthe transfer of marine technology and oppor tunities for facilitated access to marine technology.]\n[4. The clearing-house mechanism shall: (a) Match capacity-building needs with the support available and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and [provide] [facilitate] access to related know -how and expertise;\n[(b) Promote linkages to relevant global, regional, subregional, national and sectoral\nclearing-house mechanisms and other databases, repositories and gene banks [, including experts in relevant traditional knowledge of indigenous peoples and local communities];]\n[(c) Link to private and non-governmental platforms for the exchange of\ninformation;]\n336\n[(d) Build on regional and subregional clearing-house institutions, if applicable, when establishing regional and subregional mechanisms under the global mechanism;]\n(e) Facilitate enhanced transparency, including by providing baseline data and\ninformation; (f) Facilitate international cooperation and collaboration, including scientific and technical cooperation and collaboration.] [5. The clearing-house mechanism shall recognize the special circumstances of small island developing States Parties [and archipelagic developing States Parties], facilitate access to the mechanism to enable those States to utilize it without undue obstacles or administrative burdens, and include information on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as provide specific programmes for those States.] [6. The clearing-house mechanism shall be managed by [the secretariat] [the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, in association with relevant organizations, including the International Seabed Authority and the International Maritime Organization, and shall be informed by the Intergovernmental Oceanographic Commission Criteria and Guidelines on the Transfer of Marine Technology].] [7."
    }, {
      "heading" : "Philippines",
      "text" : "Additional Text = Red with underline\nArticle 51 Clearing-house mechanism\nXXX 3. The clearing-house mechanism shall serve as a centralized platform to enable States Parties to have access to [, collect] [, evaluate] [, make public] and disseminate information with respect to:\n[(a) Activities related to marine genetic resources of areas beyond national jurisdiction, including notices of forthcoming in situ collection of marine genetic resources, research teams, ecosystems where the marine genetic resources are collected, the [digital] or [genetic] properties of the marine genetic resources, their biochemical components, digital sequence information of genetic resource or genetic sequence data [and information] [and the utilization of marine genetic resources];]\n[(b) Data and scientific information on, as well as [, in line with the principle of prior informed consent,] traditional knowledge of indigenous peoples and local communities, in line\nCommented [A55]: We believe that only no-confidential information should be provided to the clearing-house mechanism. If that is the case, then this provision would not be relevant/necessary. Hence, we would suggest deletion.\n337\nwith the principle of free and prior informed consent, associated with, marine genetic resources of areas beyond national jurisdiction, including through lists of databases, repositories or gene banks where marine genetic resources of areas beyond national jurisdiction are currently held, a registry of such resources and a track-and-trace mechanism for marine genetic resources of areas beyond national jurisdiction and their utilization;]\nXXX\n(c)bis Information on the existing proposal and list of approved/adopted area-based management tools, including marine protected areas, and reports on the implementation thereof;\n[(d) Environmental impact assessments [, including: XXX\n(ii)bis Environmental impact assessment monitoring reports.\nXXX\n(h)bis Other functions as may be determined by the conference of parties.\n[4. The clearing-house mechanism shall:\nXXX\n[(b) Promote Provide linkages to relevant global, regional, subregional, national and sectoral clearing-house mechanisms and other databases, repositories and gene banks [, including experts in relevant traditional knowledge of indigenous peoples and local communities];]\nXXX"
    }, {
      "heading" : "Republic of Korea",
      "text" : "Article 51 Clearing-house mechanism\n1. A clearing-house mechanism is hereby established. 2. The clearing-house mechanism shall consist primarily of an open-access web-based platform.\n[It shall also include a network of experts and practitioners in relevant fields.] The functions of the clearing-house mechanism and the specific modalities for the operation of the clearinghouse mechanism shall be determined by the Conference of the Parties. 3. The clearing-house mechanism shall serve as a centralized platform to enable States Parties to have access to, [collect,] [evaluate,] [make public] and disseminate States Parties may access to and provide information with respect to:\n[(a) Activities related to marine genetic resources of areas beyond national jurisdiction, including notices of forthcoming in situ collection of marine genetic resources, research teams, ecosystems where the marine genetic resources are collected, the [digital] [genetic] properties of the marine genetic resources, their biochemical components, genetic sequence data [and information] [and the utilization of marine genetic resources];] [(b) Data and scientific information on, as well as [, in line with the principle of prior informed\n338\nconsent,] traditional knowledge associated with, marine genetic resources of areas beyond national jurisdiction, including through lists of databases, repositories or gene banks where marine genetic resources of areas beyond national jurisdiction are currently held, a registry of such resources, and a track-and-trace mechanism for marine genetic resources of areas beyond national jurisdiction and their utilization;] [(c) The sharing of non-monetary benefits, including through reports on the status of monetary benefits shared and on their use through the publication of the proceedings of the meetings of the Conference of the Parties;] [(d) Environmental impact assessments [, including:\n(i) Environmental impact assessment reports; (ii) Guidelines and technical methods on environmental impact assessments;];]\n[(e) Opportunities for capacity-building and the transfer of marine technology, such as activities, programmes and projects being conducted in areas beyond national jurisdiction, including those relevant to building capacity for skills development in activities covered in this Agreement [, as well as availability of funding];] [(f) Requests for capacity-building and the transfer of marine technology on a case-by-case basis;] [(g) Research collaboration and training opportunities, including in relation to information on universities and other organizations that offer study grants and facilities in the field of marine science, marine research institutes that offer laboratory facilities, equipment and opportunities for research and training, and offers of cruise studies at the global, regional and subregional levels;] [(h) Information on sources and availability of technological information and data for the transfer of marine technology and opportunities for facilitated access to marine technology.] [4. The clearing-house mechanism shall: (a) Match capacity-building needs with the support available and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and [provide] [facilitate] access to related know-how and expertise; [(b) Promote linkages to existing relevant global, regional, subregional, national and sectoral clearing-house mechanisms and other databases, repositories and gene banks [, including experts in relevant traditional knowledge of indigenous peoples and local communities];] [(c) Link to private and non-governmental platforms for the exchange of information;] [(d) Build on existing regional and subregional clearing-house institutions, if applicable, when establishing regional and subregional mechanisms under the global mechanism;] (ce) Facilitate enhanced transparency, including by providing baseline data and information; (df) Facilitate international cooperation and collaboration, including scientific and technical cooperation and collaboration. [5. The clearing-house mechanism States Parties shall recognize the special circumstances of small island all States Parties, in particular, developing States Parties [and archipelagic developing States Parties], facilitate access to the clearing-house mechanism to enable those States to utilize it without undue obstacles or administrative burdens, and include information on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as provide specific programmes for those States.] [6. The clearing-house mechanism shall be managed by [the secretariat.] [the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural\n339\nOrganization, in association with relevant organizations, including the International Seabed Authority and the International Maritime Organization, and shall be informed by the Intergovernmental Oceanographic Commission Criteria and Guidelines on the Transfer of Marine Technology].] [7. Due regard shall be given to States Parties shall not be required to disclose the confidentiality of information provided under this Agreement.]"
    }, {
      "heading" : "Senegal",
      "text" : "Article 51 : au point 2, il est nécessaire de prendre en compte la participation d’un réseau d’experts et de praticiens spécialisés dans les domaines pertinents dans le centre d’échange. Au point 3, tous les 3 crochets doivent être validés pour permettre au centre d’échange de jouer pleinement son rôle. Au point 6, il est plus judicieux de laisser l’administration du centre d’échange à la Commission océanographique intergouvernementale (COI) de l’UNESCO, en relation avec les organisations compétentes, notamment l’autorité international des Fonds marins (AIFM) ;\nUnited States of America\nArticle 51 Clearing-house mechanism\n2. The clearing-house mechanism shall consist primarily of an open-access web- based platform. [It shall also include a network of experts and practitioners in relevant fields.] The specific modalities for the operation of the clearing-house mechanism shall be determined by the Conference of the Parties.\nU.S. suggested text for Article 51(2): “The clearing-house mechanism shall consist primarily of an open-access web-based platform. [It shall may also include contact information for a network of experts and practitioners in relevant fields.] The specific modalities for the operation of the clearing-house mechanism shall be determined by the Conference of the Parties.”\n3. The clearing-house mechanism shall serve as a centralized platform to enable States Parties to have access to, [collect,] [evaluate,] [make public] and disseminate information with respect to:\nU.S. suggested text for Article 51(3): “The clearing-house mechanism shall serve as a centralized platform to enable States Parties to have access to, [collect,] [evaluate,] [make public], and disseminate information with respect to:”\n[(a) Activities related to marine genetic resources of areas beyond national jurisdiction, including notices of forthcoming in situ collection of marine genetic resources, research teams,\n340\necosystems where the marine genetic resources are collected, the [digital] [genetic] properties of the marine genetic resources, their biochemical components, genetic sequence data [and information] [and the utilization of marine genetic resources];]\nU.S. suggested text for Article 51(3)(a): “Activities related to marine genetic resources of areas beyond national jurisdiction, including notices of forthcoming in situ collection of marine genetic resources, research teams, ecosystems where the marine genetic resources are collected, the [digital] [genetic] properties of the marine genetic resources, their biochemical components, genetic sequence data [and information] [and the utilization of marine genetic resources] as set out in Part II of this Agreement;”\n[(b) Data and scientific information on, as well as [, in line with the principle of prior informed consent,] traditional knowledge associated with, marine genetic resources of areas beyond national jurisdiction, including through lists of databases, repositories or gene banks where marine genetic resources of areas beyond national jurisdiction are currently held, a registry of such resources, and a track-and-trace mechanism for marine genetic resources of areas beyond national jurisdiction and their utilization;]\nU.S. requests to delete Article 51(3)(b).\n[(c) The sharing of benefits, including through reports on the status of monetary benefits shared and on their use through the publication of the proceedings of the meetings of the Conference of the Parties;]\nU.S. requests to delete Article 51(3)(c).\n[(h) Information on sources and availability of technological information and data for the transfer of marine technology and opportunities for facilitated access to marine technology.]\nU.S. suggested text for Article 51(3)(h): “Information on sources and availability of technological information and data for the transfer of marine technology and opportunities for facilitated access to marine technology.”\n[4. The clearing-house mechanism shall:\n(a) Match capacity-building needs with the support available and with providers for the transfer of marine technology, including governmental, non-governmental or private entities interested in participating as donors in the transfer of marine technology, and [provide] [facilitate] access to related know-how and expertise;\nU.S. suggested text for Article 51(4)(a): “Allow for States to match capacity-building needs with the support available and with providers for the transfer of marine technology, including governmental, nongovernmental or private entities interested in participating as donors in the transfer of marine technology, and [provide] [facilitate] access to related know-how and expertise;”\n341\n[(b) Promote linkages to relevant global, regional, subregional, national and sectoral clearing-house mechanisms and other databases, repositories and gene banks [, including experts in relevant traditional knowledge of indigenous peoples and local communities];]\nU.S. suggested text for Article 51(4)(b): “Promote linkages to relevant global, regional, subregional, national and sectoral clearing-house mechanisms and other publicly available databases, repositories and gene banks [, including experts in relevant traditional knowledge of indigenous peoples and local communities] with a view to avoiding duplication of efforts;”\n[(c) Link to private and non-governmental platforms for the exchange of information;]\nU.S. suggested text for Article 51(4)(c): “Link to publicly available private and non-governmental platforms for the exchange of information;”\n[(d) Build on regional and subregional clearing-house institutions, if applicable, when establishing regional and subregional mechanisms under the global mechanism;]\nU.S. suggested text for Article 51(4)(d): “Build on global, regional and subregional clearing-house institutions, if applicable, when establishing regional and subregional mechanisms under the global mechanism;”\n(e) Facilitate enhanced transparency, including by providing baseline data and information;\nU.S. suggested text for Article 51(4)(e): “Facilitate enhanced transparency, including by disseminating providing baseline data and information;”\n[5. The clearing-house mechanism shall recognize the special circumstances of small island developing States Parties [and archipelagic developing States Parties], facilitate access to the mechanism to enable those States to utilize it without undue obstacles or administrative burdens, and include information on activities to promote information-sharing, awareness-raising and dissemination in and with those States, as well as provide specific programmes for those States.]\nU.S. suggested text for Article 51(5): “The clearing-house mechanism shall recognize the special circumstances of small island developing States Parties [and archipelagic developing States Parties], facilitate access to the mechanism to enable those all States to utilize it without undue obstacles or administrative burdens, and include information on activities to promote information-sharing, awareness-raising and dissemination in and with those States, in particular developing States as well as provide specific programmes for those States.”\n[6. The clearing-house mechanism shall be managed by [the secretariat] [the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, in association with relevant organizations, including the International Seabed Authority and the International Maritime Organization, and shall be informed by the\n342\nIntergovernmental Oceanographic Commission Criteria and Guidelines on the Transfer of Marine Technology].]\nU.S. suggested text for Article 51(6): “The clearing-house mechanism shall be managed by [the secretariat] [with support, as appropriate, from the Intergovernmental Oceanographic Commission of the United Nations Educational, Scientific and Cultural Organization, in association with relevant organizations, including the International Seabed Authority and the International Maritime Organization, and shall be informed by the Intergovernmental Oceanographic Commission Criteria and Guidelines on the Transfer of Marine Technology].”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "Article 51 Clearing-house mechanism"
    }, {
      "heading" : "Proposed text",
      "text" : "2. The clearing-house mechanism shall include consist primarily of an one or more open-access web- based platforms. [It shall also include a network of experts and practitioners in relevant fields.] The specific modalities for the operation of the clearing-house mechanism shall be determined by the Conference of the Parties."
    }, {
      "heading" : "Commentary",
      "text" : "51(2) There are a number of existing platforms that provide access to scientific and technical ocean information; their users and hosts have suggested that a single may not be the most functional approach. It is similarly critical that the clearinghouse mechanism includes a human element, e.g., for providing assistance and training on use of said web-based platforms. 51(2) The term ‘open access’ is unclear and key questions will need to be addressed to make this a functional system. For example, is this free of charge/ use for any purposes or just noncommercial purposes? Addressing this point would cover points arising from substance of information to be delivered under 51(3)(b). There are a lot of existing platforms and they are hard to locate and use. The most important opportunity of the Clearing house is to make information findable, accessible and usable; and to enable community-wide engagement in information exchange. 51(3) It would be useful to have a catch-all clause such as \"any other information that the COP may determine necessary\". 51(3)(b) Utilise existing databases rather than developing new ones. Ensure identifier is associated with each database entry to allow traceability. Full track and trace will be difficult to achieve, hence traceability via a unique identifier may be the best option.\n343\n51(3)(c) Make sure that the actual value of ‘non-monetary benefit sharing’ is factored into this so it is accounted for. 51(3)(d) The Clearing House Mechanism is needed to provide a central access point for notices of activities subject to screening and/or EIA, for submission of public comments, and for final EIAs. The centralized information provided by the Clearing House Mechanism can be used in preparing EIAs to reduce effort, cost, and time by avoiding duplication and facilitating access to information. The same resources will be valuable for cumulative effects analysis, as will the information referred to in (b) and (c). The Clearing House Mechanism can also provide technical support for national capacity to implement EIA obligations. 51(3)(f) See Minas, S. (2018). Marine Technology Transfer under a BBNJ Treaty: A Case for Transnational Network Cooperation. AJIL Unbound, 112, 144-149. doi:10.1017/aju.2018.46 51(4)(e) - a distinction then could or should be drawn between this openness and accessibility and the links to more private platforms in 51(4)(c). 51(7) Confidentiality should be limited and subject to review by an appropriate third party. This issue is discussed in relation to specific articles above. It is really important that in the same way that information can not be the subject of wide IP claims, it is not to be the subject of unchallenged and unjustified claims to confidentiality. “Due regard” to confidentiality of information could be appropriate. If there is a more direct engagement with IP in 51(2) then this could pick up the confidentiality point in more depth, making clear that not all claims to confidentiality need and should always be respected (see comment on art. 45(2) above referring to the secrecy period). On the other hand, “due regard” could be seen as having inherent limits in it and if there is engagement with IP in this section the confidentiality provision could be argued to come within the same limits."
    }, {
      "heading" : "Deep-Ocean Stewardship Initiative",
      "text" : "Article 51, Clearinghouse mechanism 1. The clearing-house mechanism shall consist primarily of an open-access web-based platform. [It shall also include a network of experts and practitioners in relevant fields.] The specific modalities for the operation of the clearing-house mechanism shall be determined by the Conference of the Parties.\n344\nThe clearinghouse mechanism represents the publicly-facing repository of knowledge gleaned from research concerning BBNJ. Including experts and practitioners in the development of this platform is critical in order to bolster the mechanism’s value and usability. Consistent engagement with the Scientific and Technical body will ensure that the provisioning of information evolves in step with technical developments and scientific and management priorities. 3 [(a) Activities related to marine genetic resources of areas beyond national jurisdiction, including notices of forthcoming in situ collection of marine genetic resources, research teams, ecosystems where the marine genetic resources are collected, the [digital] [genetic] properties of the marine genetic resources, their biochemical components, genetic sequence data [and information] [and the utilization of marine genetic resources];] Information on the eventual results of BBNJ-related research should also be included in the webbased platform. Such products - which may consist of datasets or peer-reviewed publications, as well as instances of knowledge transfer and capacity building - would help ensure that research benefits are shared. 3 [(d) Environmental impact assessments [, including: (i) Environmental impact assessment reports; (ii) Guidelines and technical methods on environmental impact assessments]; To allow full transparency on the processes and assessments of potential activities in ABNJ, expert reviews of proposed EIAs should be included as a part of the clearinghouse mechanism. Such resources will help guide future proponents of relevant activities and establish a degree of community-driven accountability for their sustainable use.\n345\nGENERAL COMMENTS ON PART VI"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Parte VI Arreglos Institucionales En términos generales, los arreglos institucionales deben de cumplir con: 1) relación costobeneficio; 2) evitar la duplicidad de procesos, la extrema burocratización de los mismos y la incompatibilidad con la aplicación y cumplimiento de otros instrumentos y organismos; y 3) favorecer la toma de decisiones de forma ágil y procurando el consenso. La administración y funcionamiento de BBNJ implica la operación de órganos o instancias políticas, administrativas y técnico-científicas, que faciliten consensos políticos y acceso a la mejor ciencia disponible para la toma de decisiones. Se debe pensar en esquemas de discusión que favorezcan la toma de decisiones de manera expedita y que, en la medida de lo posible, se favorezca la especialización e idoneidad en los órganos científicos. CLAM apoya la creación de una institucionalidad propia del instrumento, que como mínimo cuente con una Conferencia de las Partes, una Secretaría, un Órgano Científico y Técnico y además incluir un mecanismo de intercambio de información (clearing-house). Es fundamental el establecimiento de un Fondo Especial para la repartición de beneficios monetarios de la utilización de recursos genéticos marinos. Asignar las funciones y objetivos del instrumento a órganos ya existentes no se considera conveniente por la magnitud y el alcance de lo regulado en el tratado, que excede las competencias de las instituciones ya existentes, incluidas aquellas creadas por CONVEMAR. No obstante, se considera importante establecer un mecanismo de participación de dichos órganos para garantizar la complementariedad y el respeto de competencias. Sobre su funcionamiento, es importante que el instrumento sea claro en cuanto a las facultades de cada órgano y que se tengan presentes medidas de coordinación y cooperación con otros instrumentos que puedan tener alguna implicación con este acuerdo. De igual forma, CLAM favorece la creación de un órgano científico, como un ente asesor del órgano decisorio que debe ser la COP. También es conveniente la creación de un mecanismo de intercambio de información (clearing house) administrado por la Secretaría, que facilite el acceso a la información, la transparencia y la publicidad a través de, principalmente, una plataforma web. Para CLAM es importante incluir en el instrumento la convocatoria a una Conferencia de Revisión del instrumento cada cinco años. Asimismo, deben incluirse disposiciones sobre financiamiento, sobre la base de que estas pueden ser voluntarias y obligatorias.\n346\n[English version] Part VI. Institutional Arrangements In a general sense, institutional arrangements must: 1) be driven by the cost-benefit principle; 2) avoid duplicity of processes, their excessive bureaucracy and incompatibility with the implementation and compliance with other instruments and organizations; 3) enable an agile decision-making process that aims to achieve consensus. The functioning of BBNJ calls for the operation of political, administrative, technical and scientific bodies, that simplify political consensus as well as access to the best available science for decision making. BBNJ must consider discussion mechanisms that favor expeditious decision making (i.e. taking into account the MGR access scheme for private actors and research activities, as well as environmental emergencies). It should also, as far as practicable, encourage specialization and suitability in the scientific and technical bodies. CLAM is in favor of creating dedicated institutions for BBNJ. Those institutions should consist of, at the minimum, a Conference of the Parties, a Secretariat and a Scientific and Technical Body. CLAM believes that the assignment of functions and objectives of the instrument to other existing bodies is not appropriate, given the magnitude and scope of the issues regulated by BBNJ, which surpass the mandates of existing institutions, including those created by UNCLOS. Nevertheless, CLAM deems important the establishment of a participation mechanism for those bodies, institutions and organizations, in order to assure complementarity and due respect to their competencies. BBNJ should clearly state the faculties of each body and contemplate coordination and cooperation measures with other instruments that may have any connection with the agreement. CLAM also supports the creation of a scientific body that would serve as an advisory entity to the governing body (COP). The establishment of a clearing house mechanism managed by the Secretariat is also desirable. The CHM should promote access to information and transparency through, primarily, an open-access web-based platform. For CLAM, it is important that BBNJ calls for an Assessment Conference of the instrument every five years. Likewise, it should contemplate both mandatory and voluntary funding provisions.\n347\n[PART VII FINANCIAL RESOURCES [AND MECHANISM]]\n348\nARTICLE 52\nIndonesia\nFunding (Article 52) 1. Funding in support of the implementation of this Agreement, in particular capacity-building and the transfer of marine technology under this Agreement, [shall] [may] [aims to strive to] be adequate, accessible, transparent [, sustainable and predictable, and [both voluntary and mandatory] [voluntary].] … 5. In addition to the voluntary trust fund, a special fund [may] [shall] be established by the Conference of the Parties to:\n(a) Fund capacity-building projects, including effective projects on the conservation and sustainable use of marine biological diversity; (b) Fund activities and programmes, including training, related to the transfer of technology; (c) Assist developing States Parties to implement this Agreement; (d) Finance the rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction; (e) Support conservation and sustainable use programmes by holders of traditional knowledge in of indigenous peoples and local communities; (f) Support public consultations at the national, subregional and regional levels; (g) Undertake any other functions as agreed by the States Parties.\n5bis. The special fund shall be funded through:\n(a) Voluntary contributions; (b) Mandatory sources, including:\n(i) Contributions from States Parties and royalties and milestone payments resulting from the utilization of marine genetic resources; (ii) Payments as a condition of access to, and utilization of, marine genetic resources, premiums paid during the approval process of environmental impact assessments, in addition to cost recovery, fees and penalties, and other avenues for mandatory payments;\n(c) Endowments by States Parties; (d) Existing financial mechanisms, such as the Global Environment Facility and the Green Climate Fund; (e) Private entities wishing to engage in the exploration and exploitation of marine biological diversity of areas beyond national jurisdiction.]]\n6. The funding mechanisms established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for developing States Parties, in particular archipelagic States, least developed countries, landlocked developing countries, geographically disadvantaged States , small island developing\n349\nStates, coastal African States and developing middle-income countries. 7. Access to funding under this Agreement shall be open to developing States Parties [and other stakeholders] [on the basis of need] [[, taking into account the needs for assistance of] [giving priority to] States Parties with special requirements, in particular archipelagic States, least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries].\nIsrael\n[Article 52 Funding]\n[1. Funding in support of the implementation of this Agreement, in particular capacity-building and the transfer of marine technology under this Agreement, shall be adequate, accessible, transparent [, sustainable and predictable] and [both voluntary and mandatory] [voluntary].] 2. Funding may be provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non -governmental organizations and natural and juridical persons, and through public -private partnerships. 3. States Parties shall ensure that, for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, developing States Parties are granted preference by international organizations in the allocation of appropriate f unds and technical assistance and the utilization of the ir specialized services. 4. A voluntary trust fund to facilitate the participation of representatives of developing States Parties in the meetings of the bodies under this Agreement shall be established by the Conference of the Parties. It shall be funded through voluntary contributions. [Alt.1 5. In addition to the voluntary trust fund, a special fund [may] [shall] be established by the Conference of the Parties to:\n(a) Fund capacity-building projects, including effective projects on the conservation and sustainable use of marine biological diversity; (b) Fund activities and programmes, including training, related to the transfer of technology; (c) Assist developing States Parties to implement this Agreement;\n350\n(d) Finance the rehabilitation and ecological restoration of marine biological diversity of areas beyond national jurisdiction; (e) Support conservation and sustainable use programmes by holders of traditional knowledge of indigenous peoples and local communities; (f) Support public consultations at the national, subregional and regional levels; (g) Undertake any other functions as agreed by the States Parties.\n5bis. The special fund shall be funded through:\n(a) Voluntary contributions; [(b) Mandatory sources, including:\n(i) Contributions from States Parties and royalties and milestone payments resulting from the utilization of marine genetic resources; (ii) Payments as a condition of access to, and utilization of, marine genetic resources, premiums paid during the approval process of environmental impact assessments, in addition to cost recovery, fees and penalties, and other avenues for mandatory payments;]\n(c) Endowments by States Parties; (d) Existing financial mechanisms, such as the Global Environment Facility and the Green Climate Fund; [(e) Private entities wishing to engage in the exploration and exploitation of marine biological diversity of areas beyond national jurisdiction.]]\n[Alt.2 5. States Parties shall cooperate to establish appropriate funding mechanisms to assist developing States Parties with achieving the objectives of capacity -building and the transfer of marine technology under this Agreement.] 6. The funding mechanisms established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries. 7. Access to funding under this Agreement shall be open to developing States Parties [on the basis of need] [, taking into account the needs for assistance of States Parties with special requirements, in particular least developed countries, landlocked developing countries,\n351\ngeographically disadvantaged States, small island developing States, coastal African States and developing middle -income countries]."
    }, {
      "heading" : "Philippines",
      "text" : "Additional Text = Red with underline\n[Article 52 Funding]\nXXX\n[Alt. 2\nXXX\n6. The funding mechanisms established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support in fair and equitable sharing of benefits with due regard for developing States Parties, in particular least developed countries, landlocked developing countries, environmentally vulnerable States, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries. 7. Access to funding under this Agreement shall be open to developing States Parties [on the basis of need] [, taking into account the needs for assistance of States Parties with special requirements, in particular least developed countries, landlocked developing countries, environmentally vulnerable States, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries].\nXXX\nRepublic of Korea\n[Article 52 Funding]\n1. States Parties undertake to provide, in accordance with their capabilities, financial support to achieve the objectives of this Agreement. 2. Funding may be provided through public and private sources, both national and international, including but not limited to contributions from States, international financial institutions, existing funding mechanisms under global and regional instruments, donor agencies, intergovernmental organizations, non-governmental organizations and natural and juridical persons, and through public-private partnerships. 3. States Parties shall ensure that, Developing States Parties shall, for the purpose of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, be are granted preference by international organizations in the allocation of\n352\nappropriate funds and technical assistance and the utilization of their specialized services. 4. A voluntary trust fund to facilitate the participation of representatives of developing States\nParties in the meetings of the bodies under this Agreement shall be established by the Conference of the Parties. It shall be funded through voluntary contributions. [Alt. 2. 5. States Parties shall cooperate to establish appropriate funding mechanisms to assist developing\nStates Parties with achieving the objectives of capacity-building and the transfer of marine technology under this Agreement.] 6. The funding mechanisms established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries. 7. Access to funding under this Agreement shall be open to developing States Parties [on the basis of need] [, taking into account the needs for assistance of States Parties with special requirements, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries]."
    }, {
      "heading" : "Senegal",
      "text" : "Article 52 : contrairement au fonds de contribution volontaire qui, comme son nom l’indique, ne contraint les donateurs à aucune obligation rigide, la contribution au fonds spécial doit être une obligation au regard de son rôle pour l’atteinte des objectifs de l’accord. En effet, une partie importante de ce fonds peut aider les pays en voie de développement à une meilleure implication dans la recherche; United States of America\n[Article 52 Funding]\n[1. Funding in support of the implementation of this Agreement, in particular capacity-building and the transfer of marine technology under this Agreement, shall be adequate, accessible, transparent [, sustainable and predictable] and [both voluntary and mandatory] [voluntary].]\nU.S. suggested text for Article 52(1): “Funding in support of the implementation of this Agreement, in particular capacity-building and the transfer of marine technology under this Agreement, shall be adequate, accessible, transparent [, sustainable and predictable] and [both voluntary and mandatory] [voluntary].”\n3. States Parties shall ensure that, for the purposes of the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction, developing States Parties are granted preference by international organizations in the allocation of appropriate funds and technical assistance and the utilization of their specialized services.\n353\nU.S. requests to delete Article 52(3).\n4. A voluntary trust fund to facilitate the participation of representatives of developing States Parties in the meetings of the bodies under this Agreement shall be established by the Conference of the Parties. It shall be funded through voluntary contributions.\n[Alt.1\n5. In addition to the voluntary trust fund, a special fund [may] [shall] be established by the Conference of the Parties to:\n5bis. The special fund shall be funded through:\n[(b) Mandatory sources, including:\n(i) Contributions from States Parties and royalties and milestone payments resulting from the utilization of marine genetic resources;\n(ii) Payments as a condition of access to, and utilization of, marine genetic resources, premiums paid during the approval process of environmental impact assessments, in addition to cost recovery, fees and penalties, and other avenues for mandatory payments;]\nU.S. requests to delete Article 52(Alt. 1)(5 bis.)(b).\n(d) Existing financial mechanisms, such as the Global Environment Facility and the Green Climate Fund;\nU.S. requests to delete Article 52(Alt. 1)(5 bis.)(d).\n[(e) Private entities wishing to engage in the exploration and exploitation of marine biological diversity of areas beyond national jurisdiction.]]\nU.S. requests to delete Article 52(Alt. 1)(5 bis.)(e). [Alt.2\n5. States Parties shall cooperate to establish appropriate funding mechanisms to assist developing States Parties with achieving the objectives of capacity-building and the transfer of marine technology under this Agreement.]\nU.S. suggested text for Article 52(Alt. 2)(5): “States Parties shall [cooperate to] establish promote appropriate funding mechanisms to assist developing States Parties with achieving the objectives of capacity-building and the transfer of marine technology Part V of under this Agreement.”\n6. The funding mechanisms established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for developing States Parties, in particular least developed countries, landlocked developing countries,\n354\ngeographically disadvantaged States, small island developing States, coastal African States and developing middle - income countries.\nU.S. suggested text for Article 52(Alt. 2)(6): “The funding mechanisms established under this Agreement shall be aimed at ensuring efficient access to funding through simplified approval procedures and enhanced readiness of support for developing States Parties, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middleincome countries.”\n7. Access to funding under this Agreement shall be open to developing States Parties [on the basis of need] [, taking into account the needs for assistance of States Parties with special requirements, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, coastal African States and developing middle-income countries].\nU.S. suggested text for Article 52(Alt. 2)(7): “Access to funding under this Agreement shall be open to developing States Parties [on the basis of need] [, taking into account the needs for assistance of States Parties with special requirements, in particular least developed countries, landlocked developing countries, geographically disadvantaged States, small island developing States, and coastal African States and developing middle-income countries.]”"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 52 Funding]"
    }, {
      "heading" : "Commentary",
      "text" : "52(1) There should be a clear link between funding and the benefit sharing provisions, not only capacity building and technology transfer. Payments to a fund based on user fees could be calibrated to facilitate and promote benefit sharing and conservation goals. For example, payments to the fund could be lower for research used to develop and sell ecologically sustainable solutions. This type of incentive mechanism reflects the fact that in innovating in this manner, debts to the ocean and society can be seen as already paid in part. Benefit sharing: combining intellectual property, trade secrets, science and an ecosystem-focused approach, edited collection from Malmo conference May 2019). 52(2) Public-private partnerships will be an important option for funding. It may be important to consider how this can work in practice.\n52 Alt. 1(5) The reference to a special fund is key, but the list provided can be streamlined. The reference under a) to “effective” projects is not clear and the reference under d) to restoration in BBNJ should be complemented by work to preserve and maintain. Restoration of marine\n355\nbiodiversity and ecosystems may be very challenging and expensive, hence efforts to preserve and maintain should also be prioritized\n52 Alt.1(5bis)(b) The inclusion of MGR payments and EIAs under these provisions unnecessarily adds complexity. These aspects can be settled in the respective MGR and EIA sections and art. 52 can only include a catch-all provision to state that payments under this Agreement will be made into the Special Fund.\n52 Alt.1(5bis)(c) The inclusion of Endowments only works if this is a list of voluntary measures. From a drafting perspective it would be preferable to list the various voluntary measures and have a single reference to any mandatory payments agreed to elsewhere under the agreement to be paid into the finance mechanism to be set up.\n52 Alt.1(5bis)(d) The reference to existing financial mechanisms is unclear. As far as the GEF is concerned it would be more appropriate to consider language similar to the CBD Article 21 and Article 39 if a GEF arrangement is to be considered. The reference to the GCF is not appropriate, unless it is proposed that a separate financial ocean institution is suggested. This would require a separate proposal.\n52 Alt.1(5bis)(e) Art. 52(2) already provides for the ability of funds to come from various private entities and such donations should not be restricted purely to those undertaking marine biodiversity exploration and exploitation.\n52 Alt.2(5) Restricts the funding mechanism to capacity-building and the transfer of technology which is unnecessarily restrictive and ignores the potentially significant funding needs to deliver the appropriate measures under the BBNJ. A streamlined Alt.1(5) would be preferable.\nIn the event that the Parties agree to language under 5, it may be desirable to be more explicit about the institutional mechanism to handle implementation, for instance by setting up a Finance Committee under the COP that would be authorised to engage external parties.\n356\nPART VIII IMPLEMENTATION [AND COMPLIANCE]\n357\nARTICLE 53\nUnited States of America\nArticle 53 Implementation [and compliance]\n[3. The Conference of the Parties shall consider and adopt cooperative procedures and institutional mechanisms to promote compliance with the provisions of this Agreement and to address cases of non-compliance.]\nU.S. requests to delete Article 53(3).\n358\nPART IX38 SETTLEMENT OF DISPUTES\n38 Note by the secretariat: General comments made by delegations on Part IX are included at the end of this Part.\n359\nARTICLE 54"
    }, {
      "heading" : "Senegal",
      "text" : "Article 54 : il faut privilégier des moyens de règlement pacifique, et en dernier ressort, la saisine des juridictions internationales ;\n360\nARTICLE 55"
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[Article 55 Procedures for the settlement of disputes]"
    }, {
      "heading" : "Proposed text",
      "text" : "4. Where a dispute concerns a matter of a technical nature, the States concerned may refer the dispute to an ad hoc expert panel established by them. The panel shall confer with the States concerned and shall endeavour to resolve the dispute expeditiously without recourse to binding procedures for the settlement of disputes. 5. Any court or tribunal to which a dispute has been submitted under this Part shall apply the relevant provisions of the Convention and of this Agreement as well as generally accepted standards for the conservation and management of marine biodiversity and other rules of international law not incompatible with the Convention, with a view to ensuring the conservation of marine biodiversity in areas beyond national jurisdiction."
    }, {
      "heading" : "Commentary",
      "text" : "A provision to authorise a request for an advisory opinion from ITLOS is an option that seemed attractive to some delegations at IGC3 and one that seems advantageous. An advisory opinion could be requested by the COP or possibly another IGO if there is a question about the intersection between the BBNJ and another instrument. Should that be desired, see Request for an Advisory Opinion Submitted by the Sub-Regional Fisheries Commission ITLOS Reports 2015, paras 37-69. Other parts of the UNFSA provisions that could be brought into BBNJ, with some minor changes, are art. 29, proposed here as art. 55(4), and art. 30(5), proposed here as art. 55(5). Art. 31 on provisional measures does makes some advances on art. 290 of UNCLOS, but not so much that it needs to be repeated here.\n361\nGENERAL COMMENTS ON PART IX"
    }, {
      "heading" : "El Salvador",
      "text" : "En relación a la Parte IX del Instrumento denominado “Solución de Controversias”: La Delegación de El Salvador desea resaltar lo expresado en la Tercera Conferencia Diplomática por las delegaciones de El Salvador y Colombia, en el sentido que el artículo 55 no refleja el objetivo de contar con un instrumento universal, al aplicar una disposición de un Acuerdo a un Estado que no es Parte del mismo, por cuanto vulneraría un principio reconocido en el derecho convencional de los tratados. Por lo que, se siguiere una redacción más general que incluya diferentes opciones para la solución de controversias; tales como negociación, investigación, mediación, conciliación, arbitraje, resolución judicial u otro medio pacífico de su propia elección. [English version] In relation to Part IX “Dispute Settlement” The Delegation of El Salvador wishes to highlight what was expressed in the Third Diplomatic Conference by the delegations of El Salvador and Colombia on relation to article 55. This article does not reflect the spirit of a universal instrument. To apply a provision of another agreement to which a State is not a party would contravene an international principle of Treaty Law. Therefore, a wider spectrum of options should be considered to solving disputes, such as: negotiation, investigation, conciliation, arbitration, judicial resolution or other peaceful means..\n362\nPART XI GOOD FAITH AND ABUSE OF RIGHTS\n363\nARTICLE 57"
    }, {
      "heading" : "Senegal",
      "text" : "Article 57 : ce principe de bonne foi et d’interdiction de tout abus s’affirme comme un jus cogens (norme impérative). Car, devant ce clivage économique, il est important d’agir sur l’éthique et la bonne foi des Etats puissants pour ne pas nuire aux Etats parties moins avantagés ;\n364\nPART XII39 FINAL PROVISIONS\n39 Note by the secretariat: General comments made by delegations on Part XII are included at the end of this Part.\n365\nARTICLE 61\nUnited States of America\nArticle 61 Entry into force\n[2. For each State or entity that ratifies, approves or accepts the Agreement or accedes thereto after the deposit of the [...] instrument of ratification, approval, acceptance or accession, this Agreement shall enter into force on the [thirtieth] day following the deposit of its instrument of ratification, approval, acceptance or accession.]\nU.S. suggested text for Article 61(2)(bis): “For the purposes of counting towards the number of instruments required for entry into force of this Agreement pursuant to this Article, any instrument deposited by an entity referred to in article 1(12)(b)(ii) shall not be counted.”\n366\nARTICLE 62\nUnited States of America\n[Article 62 Provisional application]\n[1. This Agreement shall be applied provisionally by a State or entity that consents to its provisional application by so notifying the depositary in writing at the time of signature or deposit of its instrument of ratification, acceptance, approval, formal confirmation or accession. Such provisional application shall become effective from the date of receipt of the notification by the Secretary-General.]\nU.S. suggested text for Article 62(1): “This Agreement shall be applied provisionally by a State or entity that consents to its provisional application by so notifying the depositary in writing at the time of signature or deposit of its instrument of ratification, acceptance, approval, formal confirmation or accession. Such provisional application shall become effective from the date of receipt of the notification by the Secretary-General of the United Nations.”\n367\nARTICLE 63"
    }, {
      "heading" : "Senegal",
      "text" : "Article 63 : il est très intéressant que l’accord n’admette ni réserves ni exceptions afin de rester fidèle à son objet et à son but ;\n368\nARTICLE 64"
    }, {
      "heading" : "Senegal",
      "text" : "Article 64 : le point 1 semble assez problématique. Comment comprendre qu’un accord entre Etats parties puisse suspendre l’application des dispositions du présent Accord ?\n369\nARTICLE 65\nUnited States of America\nArticle 65 Amendment\n[2. The Conference of the Parties shall make every effort to reach agreement on the adoption of any proposed amendment by way of consensus. If all efforts to reach consensus have been exhausted, the procedures established in the rules of procedure adopted by the Conference shall apply.]\nU.S. suggested text for Article 65(2): “The Conference of the Parties shall make every effort to reach agreement on the adoption of any proposed amendment by way of consensus. If all efforts to reach consensus have been exhausted, the procedures established in the rules of procedure adopted by the Conference shall apply.”\n[5. An amendment may provide that a smaller or a larger number of ratifications or accessions shall be required for its entry into force than required under this article.]\nU.S. suggested text for Article 65(5): “An amendment may provide that a smaller or a larger number of ratifications, approvals or acceptances or accessions shall be required for its entry into force than required under this article.” U.S. suggested text of Article 65(5)(bis): “For the purposes of counting towards the number of instruments required for entry into force of an Amendment pursuant to this article, any instrument deposited by an entity referred to in article 1(12)(b)(ii) shall not be counted.”\n370\nGENERAL COMMENTS ON PART XII"
    }, {
      "heading" : "Core Latin American Group",
      "text" : ""
    }, {
      "heading" : "Generalidades de las disposiciones finales",
      "text" : "En materia de resolución de controversias, CLAM defiende la idea que exista una cláusula en este sentido dentro del instrumento. Sin embargo, cualesquiera que sean los procedimientos que se incluyan en este artículo, deberán tener en cuenta que de este acuerdo participarán Estados parte y no parte de la CONVEMAR. CLAM sugiere la introducción del siguiente párrafo como artículo 55 bis:\nArtículo 55 Bis. Ninguna acción o actividad que se lleve a cabo en términos de este Acuerdo se entenderá en perjuicio de las posturas de los Estados Partes respecto de una disputa de soberanía ya sea terrestre, insular o marítima o respecto de una disputa relativa a la delimitación de áreas marítimas.\nEs importante que el instrumento garantice que ninguna acción o actividad que se desarrolle en el marco de este instrumento afectará las posiciones de los Estados Partes en relación con alguna disputa de soberanía o de delimitación de las áreas marítimas. Finalmente, CLAM considera que las disposiciones finales no han sido suficientemente discutidas y que su contenido es fundamental para lograr un acuerdo efectivo y eficiente en el cumplimiento de sus objetivos. En ese sentido, solicita a la Presidencia dedicar un espacio suficiente en el plenario y en las sesiones informales, para la discusión de la totalidad de las cláusulas finales. [English version] General statements about final dispositions CLAM supports the inclusion of a dispute settlement clause. Regardless of the content of that clause, it must take into account that this instrument is open to the participation of States parties and non-parties to UNCLOS. CLAM suggests the following paragraph as an introduction to article 55 bis:\nArticle 55 Bis. “No action or activity taken on the basis of the Agreement will be construed or considered to be prejudicial to the positions of States Parties to a land, insular or maritime sovereignty dispute or to a dispute concerning the delimitation of maritime areas”.\n371\nIt is crucial that the instrument guarantees that no action or activity taken within the framework of this agreement will affect the positions of States parties in relation to any sovereignty dispute or delimitation of maritime areas. Furthermore, CLAM suggests the inclusion of an implementation and compliance mechanism in the final dispositions. Such provision could favor the accomplishment of the agreement, enhancing its effectiveness.\nLastly, CLAM believes that the final dispositions have not been sufficiently discussed and that their content is determining for the completion of an effective and efficient agreement, as well as for the fulfilment of its objectives. In that sense, we request the Presidency to dedicate enough time at the plenary and informal sessions for the discussion of the entirety of the final clauses.\n372\nANNEXES\n373\nANNEX I"
    }, {
      "heading" : "European Union and its member States",
      "text" : "[ANNEX I Criteria for identification of areas]\n[(a) Uniqueness; [(b) Rarity;]\n(c) Special importance for the life history stages of species; (d) Special importance of the species found therein; (e) The importance for threatened, endangered or declining species or habitats; (f) Vulnerability, including to climate change and ocean acidification; (g) Fragility; (h) Sensitivity; (i) Biological diversity [and productivity];\n[(j) Representativeness;] (k)\n[(l) Exceptional naturalness;] (m) Ecological connectivity and/or coherence;\n(n) Important ecological processes\noccurring therein;\n[(p) Cultural factors] [(q) Cumulative and transboundary impacts;] (r) Slow recovery; (s) Adequacy and viability; (t) Replication; (u)\nIsrael\n[ANNEX I\nIndicative criteria for identification of areas]\n374\n[(a) Uniqueness;\n[(b) Rarity;]\n(c) Special importance for the life history stages of species;\n(d) Special importance of the species found therein;\n(e) The importance for threatened, endangered or declining species or habitats;\n(f) Vulnerability, including to climate change and ocean acidification;\n(g) Fragility;\n(h) Sensitivity;\n(i) Biological diversity [and productivity];\n(k) Dependency;\n(m) Ecological connectivity [and/or coherence];\n(n) Important ecological processes occurring therein;\n[(q) Cumulative and transboundary impacts;]\n(r) Slow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Feasibility.]\n375"
    }, {
      "heading" : "Monaco",
      "text" : "Red and struck through: proposed deletions Bold: proposed additions Green: comments [ANNEX I Indicative criteria for identification of areas] [(a) Uniqueness; [(b) Rarity;] (c) Special importance for the life history stages of species; (d) Special importance of the species found therein; (e) The importance for threatened, endangered or declining species or habitats; (f) Vulnerability, including to climate change and ocean acidification; (g) Fragility; (h) Sensitivity; (i) Biological diversity [and productivity]; [(j) Representativeness;] (k) Dependency; [(l) Exceptional naturalness;] (m) Ecological connectivity [and/or coherence]; (n) Important ecological processes occurring therein; [(o) Economic and social socioeconomic factors;] [(p) Cultural factors] [(q) Cumulative and transboundary impacts;] (r) Slow recovery and resilience; (s) Adequacy and viability; (t) Replication; (u) Feasibility.]\nPhilippines\n[ANNEX I\nIndicative criteria for identification of areas]\nXXX\n(r) Vulnerability, fragility, sensitivity, or Sslow recovery and resilience;\n(s) Adequacy and viability;\n(t) Replication;\n(u) Feasibility.]\n376\nUnited States of America\n[ANNEX I\nIndicative criteria for identification of areas]\n[(o) Economic and social factors;]\nU.S. requests to delete Annex I(o).\n[(p) Cultural factors]\nU.S. requests to delete Annex I(p)."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "[ANNEX I Indicative criteria for identification of areas]"
    }, {
      "heading" : "Commentary",
      "text" : "The list of indicative criteria is good but should be amended slightly to be consistent with the criteria used in CBD COP Decision IX/20 (annex 1) to describe ecologically or biologically significant areas (EBSAs), e.g. the CBD EBSA criteria only refer to “naturalness” and not “exceptional naturalness” “Productivity” is missing from the Annex. Feasibility” the last item in the Annex, is not relevant to ecological values and should be deleted (Further details on the EBSA criteria are available at: https://www.cbd.int/doc/meetings/mar/ebsaws-2014-01/other/ebsaws-2014-01-azoresbrochure-en.pdf). The consistent application of the CBD EBSA criteria in ABNJ would enable more consistent description and protection of ecosystems and habitats within and beyond national jurisdiction.\n377\nANNEX II"
    }, {
      "heading" : "Republic of Korea",
      "text" : "[ANNEX II The indicative list of tTypes of capacity-building and transfer of marine\ntechnology]\n[Under this agreement, capacity-building and the transfer of marine technology initiatives may\ninclude, and are not limited to:\n(a) The sharing of relevant data, information, knowledge and research, in user-friendly formats,\nincluding:\n(i) The sharing of marine scientific and technological knowledge;\n(ii) The exchange of information on the conservation and sustainable use of marine biological\ndiversity of areas beyond national jurisdiction;\n(iii) The sharing of research and development results;\n(b) Information dissemination and awareness-raising, including with regard to:\n(i) Marine scientific research, marine sciences and related marine operations and services;\n(ii) Environmental and biological information collected through research conducted in areas\nbeyond national jurisdiction;\n(iii) Relevant traditional knowledge [, in line with the principle of prior informed consent];\n(iv) Stressors on the ocean that affect marine biological diversity of areas beyond national\njurisdiction, including the adverse effects of climate change and ocean acidification;\n(v) Measures such as area-based management tools, including marine protected areas;\n(vi) Environmental impact assessments;\n(c) The development and strengthening of relevant infrastructure, including equipment, such as:\n(i) The development and establishment of necessary infrastructure;\n(ii) The provision of technology, including sampling and methodology equipment (e.g., for\nwater, geological, biological or chemical samples);\n(iii) The acquisition of the equipment necessary to support and further develop research and\ndevelopment capabilities, including in data management, in the context of [the collection of]\n[access to] and the utilization of marine genetic resources, measures such as area-based\n378\nmanagement tools, including marine protected areas, and the conduct of environmental\nimpact assessments;\n(cd) The development and strengthening of institutional capacity and national regulatory\nframeworks or mechanisms, including:\n(i) Governance, policy and legal frameworks and mechanisms;\n(ii) Assistance in the development, implementation and enforcement of national legislative,\nadministrative or policy measures, including associated regulatory, scientific and technical\nrequirements at the national or regional level;\n(iii) Technical support for the implementation of the provisions of this Agreement, including\nfor data monitoring and reporting;\n(iv) Capacity to translate data and information into effective and efficient policies, including\nby facilitating access to and the acquisition of necessary knowledge to inform decision makers\nin developing States Parties;\n(v) The establishment or strengthening of the institutional capacities of relevant national and\nregional organizations and institutions;\n(vi) The establishment of national and regional scientific centres, including as data\nrepositories;\n(vii) The development of regional centres of excellence;\n(viii) The development of regional centres for skills development;\n(viix) Increasing cooperative links between regional institutions, for example North-South\nand South-South collaboration and collaboration among regional seas organizations and\nregional fisheries management organizations;\n(de) The development and strengthening of human resources and technical expertise through\nexchanges, research collaboration, technical support, education and training and the transfer of\ntechnology, such as:\n(i) Collaboration and cooperation in marine science, including through data collection,\ntechnical exchange, scientific research projects and programmes, and the development of\njoint scientific research projects in cooperation with institutions in developing States;\n(ii) [Short-term, medium-term and long-term] [Education] and training in:\na. The natural and social sciences, both basic and applied, to develop scientific and research\ncapacity;\n379\nb. Technology, and the application of marine science and technology, to develop scientific\nand research capacities;\nc. Policy and governance;\nd. The relevance and application of traditional knowledge;\n(iii) The exchange of experts, including experts on traditional knowledge;\n(iv) The provision of funding for the development of human resources and technical expertise,\nincluding through:\na. The provision of scholarships or other grants for representatives of small island\ndeveloping States Parties in workshops, programmes or other relevant training\nprogrammes to develop their specific capacities;\nb. The provision of financial and technical expertise and resources, in particular for small\nisland developing States, concerning environmental impact assessments;\n(ivv) The establishment of a networking mechanism among trained human resources;\n(ef) The development and sharing of manuals, guidelines and standards, including:\n(i) Criteria and reference materials;\n(ii) Technology standards and rules;\n(iii) A repository for manuals and relevant information to share knowledge and capacity on\nhow to conduct environmental impact assessments, lessons learned and best practices;\n(fg) The development of technical, scientific and research and development programmes,\nincluding biotechnological research activities.]"
    }, {
      "heading" : "United States of America",
      "text" : "[ANNEX II Types of capacity-building and transfer of marine technology] U.S. requests to delete Annex II.\n380\nPROPOSAL FOR A NEW ANNEX BIS\nIndonesia\nANNEX BIS\nINDICATIVE LIST OF AREA BASED MANAGEMENT TOOLS THAT CAN BE APPLIED TO AREAS BEYOND NATIONAL JURISDICTION\n(a) Marine Spatial Planning;\n(b) Marine Protected Area;\n(c) Particularly Sensitive Sea Areas;\n(d) Ecologically or Biologically Significant Marine Areas;\n(e) Vulnerable Marine Ecosystems;\n(f) Traffic Separation Schemes;\n(g) MARPOL Special Area;\n(h) Areas of Particular Environmental Interest;\n(i) Preservation Reference Zones;\n(j) Fishing Area Closure;\n(k) ….\nINDONESIA’S BACKGROUND POSITION\nIndonesia finds that it is necessary for the revised draft text to provide an indicative list of ABMTs through an annex, due to the following considerations:\n1. To remain consistent with Article 4 (Relationship between this Agreement and the Convention and relevant legal instruments and frameworks and relevant global, regional, subregional and sectoral bodies) of the revised draft text.\n2. Part III of the revised draft text should align with Article 194 LOSC, in particular Article 194(5), which seeks to indicate measures with the aim of protecting biodiversity. While both the LOSC and Convention on Biological Diversity impose obligations for all States to protect the marine environment, LOSC was not envisioned to produce an institutional capacity to expand implementation of Article\n381\n194 further. Article 194 LOSC employs “all measures”, “the measures” and “measures”. The general reference to measures in turns enables States to have a variety of policy options to operationalize Article 194 LOSC in a way that is tailored to their needs, such as: geographic configuration, important marine ecosystems, maritime culture, traditional knowledge, fish stocks, presence of existing and planned activities, sea lanes and coastal communities. Hence, from state practice of Article 194 varies.\n3. Marine Protected Areas are not the only recourse to conserve and sustainably manage areas beyond national jurisdiction;\n4. Practicality and guidance.\n382\nGENERAL COMMENTS BY DELEGATIONS40 ON THE REVISED DRAFT TEXT OF AN AGREEMENT UNDER THE\nUNITED NATIONS CONVENTION ON THE LAW OF THE SEA ON THE CONSERVATION AND SUSTAINABLE USE OF MARINE BIOLOGICAL\nDIVERSITY OF AREAS BEYOND NATIONAL JURISDICTIONON\n40 Note by the secretariat: This section includes general comments by delegations that seem to apply generally to the Revised draft text of an agreement rather than specific topics in the text.\n383"
    }, {
      "heading" : "Core Latin American Group",
      "text" : "Observaciones del Core Latin American Group (CLAM)\nProyecto de texto revisado de un acuerdo en el Marco de la Convención de las Naciones\nUnidas sobre el Derecho del Mar relativo a la conservación y el uso sostenible de la\ndiversidad biológica marina de las zonas situadas fuera de la jurisdicción nacional\nEl Core Latin American Group (CLAM) agradece a la Presidencia por su trabajo en la publicación\ndel último borrador del proyecto de acuerdo y presenta los siguientes comentarios al texto. Dichos\ncomentarios se hacen de manera general. No debe interpretarse que el CLAM está de acuerdo en\naquellos puntos donde no hay pronunciamiento. El grupo se reserva su derecho a hacer cualquier\npronunciamiento sobre las partes 2 (Recursos Genéticos Marinos) y 4 (Evaluaciones de Impacto\nAmbiental) en su debida oportunidad.\nNada de lo aquí presentado limita las observaciones que CLAM y los Estados que\ncomponen el Grupo realicen posteriormente durante la celebración de la cuarta Conferencia\nIntergubernamental, ni en propuestas de lenguaje.\n[English version]\nComments of the Core Latin American Group (CLAM) to the\nRevised draft text of an agreement under the United Nations Convention on the Law of the\nSea on the conservation and sustainable use of marine biological diversity of areas beyond\nnational jurisdiction\nThe Core Latin American Group (CLAM) thanks the Presidency for its work on the publication\nof the last draft of the agreement and presents the following general comments to the text. It should\nnot be understood that the Group agrees with those matters on which there are no comments.\nFurthermore, the group reserves its right to make any statement on parts 2 (marine genetic\nresources) and 4 (environmental impact assessment) at any time.\nNothing in this communication shall restrict the remarks that CLAM and the States that\nconstitute the group will later make during the IV Intergovernmental Conference, nor shall it\nrestrict further textual proposals.\n384"
    }, {
      "heading" : "Indonesia",
      "text" : "INDONESIA’S BACKGROUND POSITION ON THE NEED FOR INCORPORATING THE INTEREST OF ARCHIPELAGIC STATES WITHIN THE AGREEMENT UNDER UNCLOS\nON THE CONSERVATION AND SUSTAINABLE USE OF MARINE BIOLOGICAL DIVERSITY BEYOND NATIONAL JURISDICTION\nA. The Archipelagic State Concept as a Sui Generis\n1. Archipelagic State concept is regarded as a Sui Generis. The special characteristics of\narchipelagos were addressed with particular recognition of political, economic, and\nnational security of the archipelagic States.\n2. The adoption of UNCLOS in 1982 marks the recognition of the archipelagic State concept\nand further marks the incorporation of the archipelagic State concept into international law.\n3. The revised draft text of an Agreement under the United Nations Convention on the Law\nof the Sea on the Conservation and Sustainable Use of Marine Biological Diversity of\nAreas Beyond National Jurisdiction circulated on November 27, 2019 (Revised Draft Text)\nis under the framework of UNCLOS 1982 which shows the close connection between the\ntwo legal instruments. Thus, the interests of peculiar geographical circumstances, the\narchipelagic State concept, recognized under UNCLOS shall not be left behind in our\npresent endeavors in drafting the Revised Draft Text."
    }, {
      "heading" : "B. Enormous Impact of Ecological Connectivity to archipelagic States due to its geographical characteristic",
      "text" : "4. Ecological Connectivity between ABNJ and waters of the Coastal State may increase the\nimpact of the activity conducted within ABNJ to the coastal State, including the negative\nimpact.\n5. The archipelagic States, due to their geographical characteristic, have special entitlements\nunder UNCLOS. These entitlements result in an immense body of water, the water area is\ngreater than the land area.\n6. It means that the archipelagic States face a greater risk imposed by Ecological Connectivity\ndue to the immensity of the water area of the archipelagic States, which located adjacent\nto the ABNJ, compared to the other coastal States."
    }, {
      "heading" : "C. The local wisdoms and interests of the various local communities in archipelagic States",
      "text" : "7. Various local communities living in the outer islands of the archipelagic States also have\nlocal wisdoms and interests that need to be considered in the ILBI BBNJ.\n385"
    }, {
      "heading" : "D. The impact of the activities in the ABNJ to the economy of the archipelagic States",
      "text" : "8. The livelihood of the people of the archipelagic States depends primarily on the\nmanagement of the marine resources. It indicates the importance of fisheries for the\narchipelagic state and highly affect the economy of the archipelagic state.\n9. The fact that all activities conducted in ABNJ will affect the marine resources in the waters\nof the archipelagic States, it will in turn directly or indirectly affect the economy of the\narchipelagic state. Due to this, the archipelagic States have a high concern regarding the\nconservation and sustainable use of marine biological diversity in their waters, surrounding\nwaters, including the waters outside their jurisdiction.\n10. Further, the current economic capacity of archipelagic states cannot be used as a\njustification for denying geographical facts and the challenges faced by archipelagic states\nin managing their territorial waters.\nThe aforementioned risk and consideration was never reckoned nor accommodated under the\nrevised draft text of an Agreement under the United Nations Convention on the Law of the Sea on\nthe Conservation and Sustainable Use of Marine Biological Diversity of ABNJ. Therefore, it is\nprima facie evidence that the archipelagic States’ interest must be incorporated into the draft by\nadopting the archipelagic States term."
    }, {
      "heading" : "Nicaragua",
      "text" : "CONSIDERACIONES DE LA REPÚBLICA DE NICARAGUA AL II BORRADOR DEL\nPROYECTO DEL INSTRUMENTO INTERNACIONAL JURÍDICAMENTE VINCULANTE\nEN EL MARCO DE LA CONVEMAR RELATIVO A LA CONSERVACIÓN Y EL USO\nSOSTENIBLE DE LA DIVERSIDAD BIOLÓGICA MARINA DE LAS ZONAS SITUADAS\nFUERA DE LA JURISDICCIÓN NACIONAL (BBNJ)\nLa República de Nicaragua, luego de analizar y discutir amplia y profundamente el proyecto\npresentado por la Honorable Embajadora Rena Lee de Singapur, Presidente de la Conferencia\nIntergubernamental para la elaboración de un Instrumento Internacional jurídicamente vinculante\ndenominado Acuerdo bajo la Convención de Las Naciones Unidas sobre el Derecho del Mar,\n386\nrelativo a la Conservación y Uso Sostenible de la Diversidad Biológica Marina en las Aguas Fuera\nde la Jurisdicción Nacional (BBNJ), llegamos a las siguientes conclusiones respecto al borrador II\nde la BBNJ y de la manera más respetuosa, solicitamos se tomen en cuenta en las negociaciones,\ndiscusiones y texto del Acuerdo, siendo las siguientes:\n1. Consideramos que el borrador de Acuerdo BBNJ, a pesar de decir que no aplica a la pesca,\ncontiene disposiciones que se traslapan con las competencias de los Estados ribereños y de\nlas organizaciones internacionales de ordenación pesquera y demás instrumentos\njurídicamente vinculantes en materia pesquera.\n2. Consideramos necesario que se deben respetar las competencias de la FAO como\norganismo internacional competente para los temas de pesca, según se establece en el\nConvenio de las Naciones Unidas sobre el Derecho del Mar (CONVEMAR).\n3. Observamos que el Acuerdo BBNJ contiene términos científicos cuya definición no es\nclara, pero con un alcance y repercusión que afecta a la industria pesquera y libertad de\nnavegación, estimamos que hace falta mayor discusión sobre estos puntos antes de iniciar\nel proceso de toma de decisiones respecto a las mismas.\n4. Requerimos que el texto del Acuerdo BBNJ contenga la obligación de consultar\npreviamente con los países, las organizaciones de ordenación pesqueras correspondientes,\ny demás autoridades existentes, las medidas impositivas que se pretendan adoptar en\nmateria pesquera.\n5. Requerimos que en el texto del Acuerdo BBNJ se respeten las competencias ya establecidas\ny que no se traslapen ni usurpen dichas competencias.\n6. Nos presentamos en desacuerdo con la creación de nuevas estructuras de gobernanza en el\nmarco internacional en materia de pesquería y libertad de navegación, debido a que se\nencuentran reguladas y son vinculantes.\n7. Apoyamos la protección de la diversidad biológica y precisamente por ello, abogamos por\nun marco de respeto, cooperación, comunicación y consulta previa, cada vez que sea\nnecesario.\n8. Solicitamos una extensión de las discusiones y negociaciones sobre el tema, debido a que\nexisten temas sobre los cuales aún no existen acuerdos, requiriéndose mayor tiempo de\nestudio del texto actual, en beneficio de todas las partes involucradas.\n387\n9. Ratificamos nuestro apoyo al mantenimiento de los ejes o áreas que son objeto de discusión\ny de mantener los conceptos de patrimonio común de la humanidad, transferencia de\ntecnologías, estudios de impacto ambiental y áreas marinas protegidas, dentro del ámbito\nde las competencias de los organismos, comisiones de ordenamiento pesquero y otras\ninstituciones ya existentes.\n[Non-official translation into the English provided by Nicaragua]\nCONSIDERATIONS BY THE REPUBLIC OF NICARAGUA ON THE SECOND DRAFT OF\nTHE INTERNATIONAL LEGALLY BINDING INSTRUMENT WITHIN THE\nFRAMEWORK OF UNCLOS ON THE CONSERVATION AND SUSTAINABLE USE OF\nMARINE BIOLOGICAL DIVERSITY IN AREAS BEYOND NATIONAL JURISDICTION\n(BBNJ)\nThe Republic of Nicaragua, after analyzing and discussing widely and deeply the project presented\nby the Honorable Ambassador Rena Lee of Singapore, President of the Intergovernmental\nConference for the elaboration of a legally binding international instrument called the Agreement\nunder the United Nations Convention on the Law of the Sea, regarding the Conservation and\nSustainable Use of Marine Biological Diversity Beyond National Jurisdiction (BBNJ), we have\nreach the following conclusions regarding draft II of the BBNJ and in the most respectful way, we\nrequest that they be taken into account in the negotiations, discussions and text of the Agreement,\nbeing the following:\n1. We consider that the draft BBNJ Agreement, despite saying that it does not apply to\nfisheries, contains provisions that overlap with the competences of coastal states and\ninternational fisheries management organizations and other legally binding instruments on\nfisheries.\n2. We consider it necessary to respect the competence of the FAO as the competent\ninternational body for fisheries matters, as established in the United Nations Convention\non the Law of the Sea (UNCLOS).\n388\n3. We note that the BBNJ Agreement contains scientific terms whose definition is not clear,\nbut with a scope and repercussion that affects the fishing industry and freedom of\nnavigation, we consider that further discussion is needed on these points before initiating\nthe decision-making process with respect to them.\n4. We request that the text of the BBNJ Agreement contain the obligation to previously\nconsult with the countries, the corresponding fisheries management organizations, and\nother existing authorities, the binding measures that are intended to be adopted in the area\nof fisheries.\n5. We require that the text of the BBNJ Agreement respect the competences already\nestablished and that it neither overlaps nor usurps such competences.\n6. We do not agree with the creation of new governance structures in the international\nframework on fisheries and freedom of navigation matters, because they are regulated and\nbinding.\n7. We support the protection of biological diversity and precisely because of this, we advocate\na framework of respect, cooperation, communication and prior consultation, whenever\nnecessary.\n8. We request an extension of the discussions and negotiations on the subject, because there\nare issues on which there are not yet agreements, requiring more time to study the current\ntext, for the benefit of all parties involved.\n9. We ratify our support for maintaining the axes or areas that are the object of discussion and\nfor maintaining the concepts of common heritage of mankind, transfer of technologies,\nenvironmental impact studies and marine protected areas, within the scope of the\ncompetencies of the bodies, commissions for fisheries management and other existing\ninstitutions."
    }, {
      "heading" : "International Union for Conservation of Nature",
      "text" : "A key omission from this text is the absence of a clear obligation to conserve and sustainably use\nmarine biodiversity and similarly to ensure that activities under a State Parties’ jurisdiction or\ncontrol do not cause significant harm to the marine environment in ABNJ. These obligations are\n389\ncore components of the duty to protect and preserve the marine environment and should be more\nexplicitly stated."
    }, {
      "heading" : "International Chamber of Commerce",
      "text" : "Marine biodiversity of areas beyond national jurisdiction\nComments on revised draft negotiating text\nSubmission to fourth Intergovernmental Conference (23 March – 3 April 2020)"
    }, {
      "heading" : "Key messages:",
      "text" : "1. ICC supports the objective of ensuring the long-term conservation and sustainable use of\nmarine biological diversity in areas beyond national jurisdiction.\n2. The facilitation of research, including research utilising marine genetic resources, is\nfundamental to achieving this objective.\n3. The treaty should support – and not discourage – public and private research activities,\ninvestment and innovation with MGRs in order to achieve its objectives.\nThe International Chamber of Commerce (ICC), as the voice of global business, recognises the\nurgency of addressing continuing global biodiversity loss, as demonstrated by scientific evidence,\nand indicated by the IPBES Global Assessment Report on Biodiversity and Ecosystem services.41\nTogether with 13 partners, ICC launched Business for Nature, a global coalition calling for action\nto reverse nature loss and restore the planet’s vital natural systems, and to deliver solutions that\nwill effectively address the challenges of biodiversity loss and promote sustainable use of the\nworld’s biological resources.\nBuilding on its long-term engagement on climate change, business is increasingly\nmobilising for biodiversity through business coalitions and platforms or individual company\ninitiatives and commitments. These initiatives support biodiversity conservation and/or sustainable\nuse in different areas, such as oceans, forests, agriculture, plastics, and genetic resources.\n41 See https://www.ipbes.net/global-assessment-report-biodiversity-ecosystem-services.\n390\nICC supports the objective of the Revised Draft Negotiating Text (Draft Treaty)42 of\nensuring the long-term conservation and sustainable use of marine biological diversity in areas\nbeyond national jurisdiction. While ICC recognises the importance of the other themes addressed\nin the Draft Treaty for advancing this objective, these comments focus principally on marine\ngenetic resources (MGRs).43"
    }, {
      "heading" : "International Chamber of Shipping",
      "text" : "DEVELOPMENT OF AN UNCLOS IMPLEMENTING AGREEMENT ON THE"
    }, {
      "heading" : "CONSERVATION AND SUSTAINABLE USE OF MARINE BIOLOGICAL DIVERSITY",
      "text" : "OF AREAS BEYOND NATIONAL JURISDICTION (BBNJ)\nICS44, ECSA45 ASA46 POSITION PAPER\nFebruary 2020"
    }, {
      "heading" : "Introduction",
      "text" : "The global shipping industry has been participating in the discussions for the development of a\nlegally binding instrument under the United Nations Convention on the Law of the Sea, 1982\n(UNCLOS) on the conservation and sustainable use of marine Biological diversity of areas Beyond\nNational Jurisdiction (BBNJ).\nFollowing three sessions of the Intergovernmental Conference (IGC) in which diverse\nviews have been put forward by governments and observer organisations on the scope of the\n42 Revised draft text of an agreement under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction. A/CONF.232/2020/11. Available at: https://www.un.org/bbnj/sites/www.un.org.bbnj/files/revised_draft_text_a.conf_.232.2020.11_advance_unedited_ve rsion.pdf. 43 Note by the secretariat: See also the compilation of textual proposals on Part II. 44 The International Chamber of Shipping (ICS) is the principal global trade association for the shipping industry engaged in international trade, representing shipowners and operators in all sectors and trades. Its membership comprises national shipowners’ associations in Asia, Europe and the Americas whose member shipping companies operate over 80% of the world’s merchant tonnage. Its primary role is to represent shipowners with the various international regulatory bodies that impact on shipping, including and most especially the International Maritime Organization and the International Labour Organization. 45 The European Community Shipowners’ Associations (ECSA) is a trade association whose membership comprises the national shipowner associations of the European Union and Norway and whose focus is representation at the EU regulatory institutions. Many of the members of ECSA are also members of the International Chamber of Shipping. 46 The Asian Shipowners’ Association is a trade association whose membership comprises eight national shipowner associations from the Asia-Pacific Region.\n391\nproposed instrument, the international shipping industry welcomes the progress that has been made\ntowards the further protection of the world’s oceans with the publication of a revised draft text in\nNovember 2019. The international shipping industry has carefully reviewed the revised draft text\nand submits the following comments.\nRecalling that almost 90% of international trade is seaborne, it is again emphasised that it\nis imperative for the new instrument to fully respect the rights of navigation and freedom of the\nhigh seas enshrined in articles 87 and 90 of UNCLOS. These principles are essential to the smooth\noperation of shipping and therefore to the safe and efficient delivery of food, energy, vital raw\nmaterials and goods needed to support the world economy and the smooth functioning of society.\nUNCLOS carefully balances the rights and obligations of flag states, coastal states and port\nstates. While UNCLOS provides the basic legal framework for ocean governance, detailed\nregulation of the shipping industry is carried out by member states at the International Maritime\nOrganization (IMO), operating under delegated authority from the UN.\nThe international shipping industry strongly believes that IMO’s global mandate to regulate\nthe international shipping industry on matters that may be the subject of the new agreement\non BBNJ, should be duly recognised in the new agreement.\nThe IMO, which pre-dates UNCLOS, is recognised in UNCLOS as having authority and\ncompetence to make effective regulation for the protection of the marine environment, including\nits biodiversity, from the impacts of international commercial shipping activity including in the\nhigh seas. IMO’s global mandate is shown by provisions in the Convention referring to the\n“competent international organization” – by which is meant IMO – in connection with the adoption\nof international rules and standards in matters concerning maritime safety, efficiency of\nnavigation, and the prevention and control of pollution from vessels and by dumping. IMO’s rules\nand standards are implemented by flag states and enforced globally by port states via port state\ncontrol. This means that a ship is never really beyond national jurisdiction. IMO also upholds a\nprinciple of “no more favourable treatment” by which port states party to a Convention must apply\nit to any ship that voluntarily enters their ports, whether or not the flag state of the ship has ratified\nthat Convention. This ensures that regulations adopted apply to all ships equally and that economic\n392\nadvantage is not gained by those countries that choose not to adopt, ultimately ensuring that\nregulation of ships is effective.\nIn order to successfully achieve its goals, the new agreement must be absolutely clear on\nthe intended relationship between any bodies that it may establish, and relevant legal instruments\nand international bodies. The industry therefore fully supports proposals for the inclusion of legally\nclear provisions on conflict of laws. Clarity is especially important with regard to arrangements\nunder the new instrument for the implementation of Area-Based Management Tools (ABMTs) and\nEnvironmental Impact Assessments (EIAs). With regard to shipping activity, overall competence\nfor designating ABMTs and taking due account of EIAs is vested in the IMO and this responsibility\nshould continue to remain with the IMO. Despite some improvements in this respect, there remain\noptions within the revised draft text of the agreement that could result in conflict or duplication\nwith the mandate of IMO. To avoid this, it should be made clear that this new Agreement will only\nregulate activity that is not within the mandate of another international body or relevant instrument.\nThe new instrument and any new organisation or body that may be established should\ncoordinate and promote coherence and complementarity and not undermine the present\nsystem of ocean governance.\nThe co-sponsors trust that the information above will assist consideration of the draft text of the\nagreement and the discussions at IGC4 and stand ready to provide clarification of any aspects of\nthe position of the shipping industry."
    }, {
      "heading" : "OceanCare",
      "text" : "OceanCare Briefing for IGC 4\nProposed Text on Transboundary Pollution for the New Instrument\n6th February 2020\n393\nThis Briefing is intended to support OceanCare’s recommended text on Provisions of the\nPresident’s Draft of the BBNJ Agreement dated November 27, 2019. Please see the respective\ntable on pages 3-7.47\nOceanCare’s position is that UNGA resolution 72/249 is a legal outcome document that\ncharges the IGC with putting into place processes and measures pursuant to UNCLOS and other\ninternational law to achieve the result of the conservation and sustainable use of marine biological\ndiversity beyond national jurisdiction (BBNJ). This UNGA mandate encompasses all living\nresources that comprise BBNJ and all measures for conservation and sustainable use of BBNJ.\nOceanCare advocates for incorporating provisions for management of transboundary\npollution into the sections of the BBNJ Agreement for environmental impact assessments and\nstrategic environmental assessments, and for area-based management tools, including marine\nprotected areas.\nAlthough the new Agreement will have no legal authority within national jurisdiction,\nresolution 72/249 clearly mandates the inclusive conservation and sustainable use of BBNJ\nwithout reference to the jurisdiction where the risks to BBNJ, including transboundary pollution,\nmay physically originate. Human activities that take place within the jurisdiction of a coastal\nstate may generate transboundary pollution that crosses into the adjacent area beyond\nnational jurisdiction causing significant adverse impacts to BBNJ and vice versa.\nThe BBNJ Agreement should provide robust authority without regard to the\njurisdiction where the transboundary pollution originates or the location of the activity that\ngenerates the transboundary pollution,\n• For assessing all significant adverse impacts to BBNJ due to transboundary pollution, and\n• For considering transboundary pollution in any framework for conservation management\nof BBNJ.\nThe inclusion of the term ‘transboundary pollution’ is relevant insofar as:\n• Transboundary pollution is easily defined and can be readily measured through scientific\ninvestigation, whereas transboundary impact is vague and it may be difficult to establish\ncriteria acceptable to all parties.\n47 Note by the secretariat: Textual proposals from OceanCare are included throughout the various Parts.\n394\n• Transboundary pollution is referred to in an extensive body of existing international law,\nwhereas transboundary impact is not.\n• Transboundary pollution can be addressed and mitigated through practical concrete\nmeasures mandating the reduction of the polluting emissions. Conversely, there is no\npractical way to mitigate transboundary impacts without also addressing the causes at its\nsource.\n• Article 1 of UNCLOS defines marine pollution and can easily be used as a starting point\nto define transboundary pollution that impacts BBNJ.\n• The argument that transboundary pollution is too narrow a category does not stand up to\nscrutiny; transboundary pollution potentially includes a vast assortment of destructive\npollutants—from plastics to chemicals to oil to noise and much more.\nThe Case of Ocean Noise Pollution: A severe transboundary threat to BBNJ\nLevels of ocean noise have doubled every decade for the past 70 years in some regions. Indeed, it\nis now scientifically well-established that both non-impulsive (e.g. commercial shipping) and\nimpulsive noise (e.g. hydrocarbon exploration) can have detrimental effects on many species\nbeyond the 200-mile Exclusive Economic Zones (EEZ), hence also inflicting significant harm\nto Biodiversity of Areas Beyond National Jurisdiction (BBNJ). The General Assembly also\nacknowledged as much when it adopted Resolution 74/19, noting “that ocean noise has potential\nsignificant adverse impacts on living marine resources” (UNGA 74/19: 2019, para. 279). Noise\npollution is particularily alarming considering that a wide variety of species rely on sound for their\nvital life functions, including communication, orientation, prey detection and predator avoidance,\nand for sensing surroundings. In 2017, a study by Australian scientists determined that a single\nseismic airgun had killed all krill larvae and also a large part of the adult zooplankton at a distance\nof 1.2 kilometres in the entire study area48. These findings are particularly worrying as there is\nnow evidence that even the smallest organism suffers from the impact of anthropogenic noise,\npotentially having devastating consequences for the entire marine food web. So far, around 130\nmarine species, practically all exposed to related scientific research, are shown to be impacted by\n48 See McCauley et al.’s “Widely used marine seismic survey air gun operations negatively impact zooplankton” for further findings and explanation.\n395\nunderwater noise, including more than 30 species of marine mammals, around 66 species of fish\nand at least 36 species of invertebrates.\nEvidence furthermore suggests, that noise levels in the ocean present a growing threat to\nfish stocks and the sustainability of fisheries the world over. In this regard, studies have shown\nthat fish catch rates can drop substantially, with larger fish leaving an area coincident with ocean\nnoise events49. By-catch rates have also been observed to increase in the presence of noise whereas\nfish abundance decreases. Across the world, unchecked propagation of ocean noise is now\nundermining efforts to achieve healthy, sustainable oceans and restore fish stocks, with serious\nimplications for human livelihoods and food security50.\nAs the 4th Intergovernmental Conference is rapidly approaching in March 2020,\nOceanCare continues to advocate for managing transboundary pollution and its impact through the\nnew BBNJ Instrument. With this mission in mind, we have taken the opportunity to provide a\nnumber of text-edits that we believe are essential for ensuring a meaningful Instrument in\nconserving biodiversity in areas beyond national jurisdiction.\n49 See for example Weilgart’s “The Impact Of Ocean Noise Pollution On Fish And Invertebrates” for further reading on the impacts of noise on fish. 50 Other impacts include: body malformations and higher egg or immature mortality; internal injuries, causing disorientation and even death; damage to hearing structures which can worsen over time, temporary hearing loss which can last for months, or even permanent hearing loss; stress, with negative consequences on the immune system and reproductive rates; behavioural changes, including aggression, flight reactions, reduced communication and foraging; high mortality in the presence of noise was suffered by zooplankton."
    } ],
    "references" : [ ],
    "referenceMentions" : [ ],
    "year" : 2022,
    "abstractText" : "Textual proposals submitted by delegations by 20 February 2020, for consideration at the fourth session of the Intergovernmental conference on an international legally binding instrument under the United Nations Convention on the Law of the Sea on the conservation and sustainable use of marine biological diversity of areas beyond national jurisdiction (the Conference), in response to the invitation by the President of the Conference in her Note of 18 November 2019 (A/CONF.232/2020/3)",
    "creator" : "Acrobat PDFMaker 11 for Word"
  }
}

==> anc/openai_key.py <==
OPENAI_KEY='Your OpenAI Key Goes Here.'


==> anc/requirements.txt <==
Django == 4.2.* # Django 4.2 LTS
weaviate-client >= 3.11.0
openai[datalib]
gradio==3.40
tiktoken==0.4.0


==> anc/weaviate-backup/backup-2023-05-11/backup_config.json <==
{"startedAt":"2023-05-12T06:17:07.783691788Z","completedAt":"2023-05-12T06:17:09.788864513Z","id":"backup-2023-05-11","nodes":{"openai-weaviate-cluster":{"classes":["DocumentChunk"],"status":"SUCCESS","error":""}},"status":"SUCCESS","version":"1.0","serverVersion":"1.17.2","error":""}

==> anc/weaviate-backup/backup-2023-05-11/openai-weaviate-cluster/backup.json <==
{"startedAt":"2023-05-12T06:17:07.78555642Z","completedAt":"0001-01-01T00:00:00Z","id":"backup-2023-05-11","classes":[{"name":"DocumentChunk","shards":[{"name":"ERoeKIL18X0r","node":"openai-weaviate-cluster","files":["documentchunk_ERoeKIL18X0r_lsm/hash_property_documentId/segment-1682936647407370457.bloom","documentchunk_ERoeKIL18X0r_lsm/hash_property_documentId/segment-1682936647407370457.cna","documentchunk_ERoeKIL18X0r_lsm/hash_property_documentId/segment-1682936647407370457.db","documentchunk_ERoeKIL18X0r_lsm/property_chunkNumber/segment-1682936647391486756.bloom","documentchunk_ERoeKIL18X0r_lsm/property_chunkNumber/segment-1682936647391486756.db","documentchunk_ERoeKIL18X0r_lsm/hash_property_header/segment-1682936647391195238.bloom","documentchunk_ERoeKIL18X0r_lsm/hash_property_header/segment-1682936647391195238.cna","documentchunk_ERoeKIL18X0r_lsm/hash_property_header/segment-1682936647391195238.db","documentchunk_ERoeKIL18X0r_lsm/hash_property_chunkNumber/segment-1682936647391295289.bloom","documentchunk_ERoeKIL18X0r_lsm/hash_property_chunkNumber/segment-1682936647391295289.cna","documentchunk_ERoeKIL18X0r_lsm/hash_property_chunkNumber/segment-1682936647391295289.db","documentchunk_ERoeKIL18X0r_lsm/hash_property_content/segment-1682936647391222481.bloom","documentchunk_ERoeKIL18X0r_lsm/hash_property_content/segment-1682936647391222481.cna","documentchunk_ERoeKIL18X0r_lsm/hash_property_content/segment-1682936647391222481.db","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936551291681038.bloom","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936551291681038.cna","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936551291681038.db","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936551291681038.secondary.0.bloom","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936647400753111.bloom","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936647400753111.cna","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936647400753111.db","documentchunk_ERoeKIL18X0r_lsm/objects/segment-1682936647400753111.secondary.0.bloom","documentchunk_ERoeKIL18X0r_lsm/property_documentId/segment-1682936647391347207.bloom","documentchunk_ERoeKIL18X0r_lsm/property_documentId/segment-1682936647391347207.db","documentchunk_ERoeKIL18X0r_lsm/property_documentTitle/segment-1682936647391242136.bloom","documentchunk_ERoeKIL18X0r_lsm/property_documentTitle/segment-1682936647391242136.db","documentchunk_ERoeKIL18X0r_lsm/property__id/segment-1682936647396926239.bloom","documentchunk_ERoeKIL18X0r_lsm/property__id/segment-1682936647396926239.db","documentchunk_ERoeKIL18X0r_lsm/property_header/segment-1682936647395823239.bloom","documentchunk_ERoeKIL18X0r_lsm/property_header/segment-1682936647395823239.db","documentchunk_ERoeKIL18X0r_lsm/hash_property_documentTitle/segment-1682936647393840309.bloom","documentchunk_ERoeKIL18X0r_lsm/hash_property_documentTitle/segment-1682936647393840309.cna","documentchunk_ERoeKIL18X0r_lsm/hash_property_documentTitle/segment-1682936647393840309.db","documentchunk_ERoeKIL18X0r_lsm/hash_property__id/segment-1682936647394683440.bloom","documentchunk_ERoeKIL18X0r_lsm/hash_property__id/segment-1682936647394683440.cna","documentchunk_ERoeKIL18X0r_lsm/hash_property__id/segment-1682936647394683440.db","documentchunk_ERoeKIL18X0r_lsm/property_content/segment-1682936647391418010.bloom","documentchunk_ERoeKIL18X0r_lsm/property_content/segment-1682936647391418010.db","documentchunk_ERoeKIL18X0r.hnsw.commitlog.d/1682936166"],"docIdCounterPath":"documentchunk_ERoeKIL18X0r.indexcount","docIdCounter":"LgkAAAAAAAA=","propLengthTrackerPath":"documentchunk_ERoeKIL18X0r.proplengths","propLengthTracker":"NgAKAGRvY3VtZW50SWQADw0AZG9jdW1lbnRUaXRsZQAOBwBjb250ZW50AA0GAGhlYWRlcgAMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIAFRABAGUQAQCREAAAMQgAApEIAAClDAAAwQQAAgEAAAIBAAACAPwAAAEEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACkQgAAgD8AAOhBAAAgQQAA4EAAAEBAAACgQAAAAEAAAGBBAABAQQAAUEEAAIhBAACoQQAAOEIAAKxCAADWQwBALkQAANFDAAB+QwAA4kIAAIJCAACgQQAAwEAAAIA/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADAQQAAsEEAAOBAAAAAQQAAsEEAgORDAABIQgAAQEEAAMBAAAB4QwCA9EMAgKFDAIAqRAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAOASRQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA==","shardVersionPath":"documentchunk_ERoeKIL18X0r.version","version":"AgA="}],"shardingState":"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","schema":"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"}],"status":"SUCCESS","version":"1.0","serverVersion":"1.17.2","error":""}

==> anc/weaviate-backup/backup-2023-05-11/restore_config.json <==
{"startedAt":"2023-05-12T06:21:16.117760287Z","completedAt":"2023-05-12T06:21:18.120251365Z","id":"backup-2023-05-11","nodes":{"openai-weaviate-cluster":{"classes":["DocumentChunk"],"status":"SUCCESS","error":""}},"status":"SUCCESS","version":"1.0","serverVersion":"1.17.2","error":""}

==> anc/weaviate_backup_restore.py <==
"""
Little script for backing up / restoring the Weaviate index.

Positional arguments:
    1. either 'backup' or 'restore'.
    2. a backup ID. defaults to '1'.

Call like:  python weaviate_backup_restore backup 2 
"""


import weaviate
import os 

WEAVIATE_HOST = os.environ['WEAVIATE_HOST']
LOGGING_PATH = os.environ['LOGGING_PATH']
DEFAULT_BACKUP_ID = '1' # We need to give backups an ID


weaviate_client = weaviate.Client(
        url="http://"+WEAVIATE_HOST+":8080/",
        # additional_headers={
        #     "X-OpenAI-Api-Key": openai_key.OPENAI_KEY
        # }
    )
assert weaviate_client.is_ready()    




if __name__ == '__main__':
    from sys import argv
    
    # Get backup id if it's provided as the 2nd command-line argument
    backup_id = argv[2] if len(argv) > 2 else DEFAULT_BACKUP_ID
    
    if argv[1] == 'backup':
        # do backup
        result = weaviate_client.backup.create(
            backup_id=backup_id,
            backend="filesystem",
            # include_classes=["DocumentChunk"], # it should include all classes if we don't provide this.
            wait_for_completion=True,
        )
        print(result)
    
    
    
    elif argv[1] == 'restore':
        # clear out everything from Weaviate
        weaviate_client.schema.delete_all()
        
        # do restore
        result = weaviate_client.backup.restore(
            backup_id=backup_id,
            backend="filesystem",
            # exclude_classes="Article",
            wait_for_completion=True,
        )
        print(result)
        
    
    else:
        print('Please give an argument either "backup" or "restore," (followed optionally by a backup ID).')
